COVER: Learning to Accept More in Selective Sleep Staging

Traditional sleep-staging methods apply the same model to every EEG epoch. Such uniform deployment expends computation on epochs that a smaller model could handle reliably, motivating cascades in which a primary classifier accepts its reliable predictions and defers the remainder to a more capable model. In this paper, we study the first stage of such a cascade: maximizing the coverage of fixed primary predictions subject to a prescribed accepted-risk target. We propose COVER (COVerage-oriented Error Ranking), which integrates two key innovations: (i) auxiliary-informed primary-error learning, which replaces maximum softmax probability (MSP) with a learned error score while preserving the primary labels, and (ii) fixed-scale scorer refinement, which builds on this score to directly maximize coverage under an empirical accepted-risk constraint rather than error-prediction accuracy over all epochs. We evaluate COVER on Sleep-EDF-20 at a 5% accepted-risk target, with subjects held out from all fitting and selection. Auxiliary-informed error learning raises mean subject coverage from 31.5% for MSP to 48.8% at similar subject-equal risk. At equal acceptance volume, with MSP accepting the same number of epochs as the learned scorer in each subject (20,639 in total), errors fall from 1,467 to 867. Fixed-scale refinement then adds 1.7 percentage points of coverage over its initialization in nested development, and COVER attains the highest mean coverage among eight evaluated scorers, 50.4% at 4.5% subject-equal risk, above the selective-ranking baseline SELE (49.3%) and the probability-fusion comparator DuoF (43.6%). To the best of our knowledge, this is the first work to combine auxiliary-informed primary-error learning with fixed-scale coverage refinement for selective sleep staging, offering a basis for reliability-aware allocation of computation in cascaded sleep staging.

==> anc/EXTERNAL_NPZ_FILES.json <==
{
  "format_version": 1,
  "repository": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging",
  "commit": "3c7990e5cf88831c1e95ed5817b026411107d3bc",
  "archives": [
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
      "bytes": 71357,
      "sha256": "815e69d0bf514b44ee16358484e4ca9e1c80faf229b0914f7f0215e575d13e23",
      "git_blob_sha1": "6342e5c9aecd1c1443b0bf71ac446045597116bc",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-00.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
      "bytes": 84253,
      "sha256": "c0d7337fbfd59264570d9fc5ed3bd151153a1d5ae5bfaba9c1e7f8a7922dd622",
      "git_blob_sha1": "9e575e68b017d869eac21aea207df9843bc3a290",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-01.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
      "bytes": 74790,
      "sha256": "0cd526ce04cffede5120d8621b61b04ff9e1dd062d604ffb4c23e5197a37bb23",
      "git_blob_sha1": "e9b385852bfcb6a7871cc063573f1b4bbbe72ba2",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-02.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
      "bytes": 64144,
      "sha256": "60f8e87827adc0c7ea39e1f1ab8e68f9ed60fcad24ee1e3f5f3c9805f46640e4",
      "git_blob_sha1": "c52a34c096e5d4545005f3bf58ff3cc91ed17e42",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-03.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
      "bytes": 87817,
      "sha256": "a46b4c1e1ff51a95e51055ba39c295e381b33a8f291556d528f8a89a20211bcb",
      "git_blob_sha1": "2e93b71dd4c999ee13263d9028a5422ca9038bd8",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-04.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
      "bytes": 70171,
      "sha256": "dad46e35e2633a834b4c0d363105c3f85e3352d65fa3d29f3f9a86f2bdb34993",
      "git_blob_sha1": "64675e71befb2bbb81680d57a14d7cbfe4b5de9d",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-05.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
      "bytes": 60999,
      "sha256": "f5093c5c1255c90773c726ee9d6cd5e8391a036d00552950571f4e08521ae8d1",
      "git_blob_sha1": "420044c9c8bd1f33653dbf98793a5cbb4e82bc85",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-06.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
      "bytes": 79612,
      "sha256": "84b3f24c863b3ffaef26061399cdf7717a5b12db4e0665b23223bf0e5505a266",
      "git_blob_sha1": "8a4a06dcd1d8c587cd98d35ddc550ac9f01c2a2e",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-07.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
      "bytes": 73997,
      "sha256": "5874cf3989c2d69ebeecc0476d21fff70ec76469dbbcb9626f8be957073dd9e4",
      "git_blob_sha1": "e20a6ce4961721d5bd67826f34823abadb893c8b",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-08.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
      "bytes": 81641,
      "sha256": "b6c6855f45b69266d4d001c95e1839068a8a93ce149684a423d9dfa66e1a65c6",
      "git_blob_sha1": "51c24aa2c82ca5854dd28793c6d767827684e66a",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-09.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
      "bytes": 80220,
      "sha256": "73e95f3845f41fee5eb993d34caba04931a784b4dd9685ebfa6e2a6da969c261",
      "git_blob_sha1": "fc6a2ce0ac0b3cb8fc45c8bc7b027188425671c2",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-10.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
      "bytes": 62568,
      "sha256": "74ef2c82dda857ececd7733d908122d22b9f90106b954990c76be7013dab352c",
      "git_blob_sha1": "7b480bca99eff8e23cde53296b1e7b8d96ebf0fb",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-11.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
      "bytes": 74563,
      "sha256": "c942c3396835588ee86b21672a692ae5d3cea97e6e2a8b8c0b06a6abb0ac7c16",
      "git_blob_sha1": "3287861f1ccec4b3837f9201facef0f573a0e76b",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-12.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
      "bytes": 36929,
      "sha256": "fd61ba98bdfc777e522e7606926b42ae29cb602ea0dc148adf35865ea991a9f0",
      "git_blob_sha1": "20e6b0051c8501d29a5b654d47c97de0c4017e23",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-13.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
      "bytes": 70401,
      "sha256": "133caab9b812a4e19c77803bef7e1fbc8e74f32e5ce55a0c4d52cd3c27835ee9",
      "git_blob_sha1": "f06cf2df7031f0209e0bf78ed407d6c2e3926728",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-14.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
      "bytes": 88369,
      "sha256": "dce43b069a9e85e540115bc6b3f275ae5055eece9ec88a371a96df351d4f2fbd",
      "git_blob_sha1": "dc32d408c83a9188a56779d733634d6244eae1e8",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-15.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
      "bytes": 77526,
      "sha256": "c8bfe162fc310e02ab82e4fef9e65172b49f958431a8abc20bef181ead7e85f1",
      "git_blob_sha1": "a64135f7b502d857042d70ec4e71a28c7e371219",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-16.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
      "bytes": 101521,
      "sha256": "d226f1f62ced43e7fd52bfffd50f0642e2807a3dc809999687ac4f1f7d5a589a",
      "git_blob_sha1": "7ab433c77fa98a6835f5741d1c6f13c322f5ad6f",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-17.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
      "bytes": 68257,
      "sha256": "ed2cf3524c75d291171709003dfc899546eb0cb29939d6f72a26bb580d542d39",
      "git_blob_sha1": "289a05ef09ba187013898e9015bb3c8dfc28143c",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-18.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-19.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-19.npz",
      "bytes": 96113,
      "sha256": "2bd0faefe60cee57115c3128948d7aad25dfcde1eda236c77335d250865b98bd",
      "git_blob_sha1": "009b4514e9df075a45fd5f8926f889866a88ca44",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/decisions/outer-00.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-00.npz",
      "bytes": 133203,
      "sha256": "d6095bc755b57ea492cc026515f27a5f9af0df7eaf4eef8b1eed70b297549e99",
      "git_blob_sha1": "3ab5ef359f9f57562d80876d57e0e5454aaa43c1",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-00.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/decisions/outer-01.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-01.npz",
      "bytes": 157965,
      "sha256": "4c38946bc3d4f37af0f8c27c2e84b7b9dfd8b0b8d31b97052ec85d7b95df70e8",
      "git_blob_sha1": "e4f6a33df19b3e7b5eef7b762c4bdf8fc91801da",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-01.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/decisions/outer-02.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-02.npz",
      "bytes": 124259,
      "sha256": "dd17aafdc74a4694b4fa8121e6ceb5d742b43cb58d21ca1c4799c8d79b88a37d",
      "git_blob_sha1": "eac8dfb291791b99131e1ea0da71113443396866",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-02.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/decisions/outer-03.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-03.npz",
      "bytes": 120456,
      "sha256": "1a2e027ae509c006ef947f90ff43395cef23492216ce182023e6ef9841eb6006",
      "git_blob_sha1": "b57f3163692f9dd6f3767b707ab2da7c630f6421",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-03.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/decisions/outer-04.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-04.npz",
      "bytes": 180645,
      "sha256": "77d7eda455c2b421169c4c353834eeda1fe755f43b80ae5fbf3a6bf79e48ddd7",
      "git_blob_sha1": "ad86e72098cb8d69233180e7a295664a83743483",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-04.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/decisions/outer-05.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-05.npz",
      "bytes": 115947,
      "sha256": "2ad929450926fb7d8d230ed6d65a90285aefdf438fd482ac355b7e2c95a22c0a",
      "git_blob_sha1": "c67053651fbb3fd76d66ba478d4aed00bda71ecc",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-05.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/decisions/outer-06.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-06.npz",
      "bytes": 100673,
      "sha256": "55b2fe5379dee907d2bd64f5fe5a5974a5b168489e7228ea39b434fdf40a5c4d",
      "git_blob_sha1": "182e8a556b46c632fe647ac0a41af9ffcee9340a",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-06.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/decisions/outer-07.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-07.npz",
      "bytes": 148552,
      "sha256": "7895a940d42f764f6c1f38191931989f545aca237fcc98aaa4cedbb2bf5f70f2",
      "git_blob_sha1": "2dd6378b711ae8a981e3c32b1dc3b450324aaddb",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-07.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/decisions/outer-08.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-08.npz",
      "bytes": 137842,
      "sha256": "dea220415266da1fca29e2c41d2090a5515838994068d633b67362009f401c9d",
      "git_blob_sha1": "a8c786028cafeebdada03aca323d73c185aa47ca",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-08.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/decisions/outer-09.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-09.npz",
      "bytes": 152628,
      "sha256": "95956723a5287aadf89998974869b50289aedc4c2fc40b95b9a36812abfd7551",
      "git_blob_sha1": "ebc315d3199ef7e9560711090bf1753625a43480",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-09.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/decisions/outer-10.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-10.npz",
      "bytes": 149273,
      "sha256": "83aafa709f1ed975f24cf34207b86ceea0014c207ad32b7d00aa4041dfdb7b58",
      "git_blob_sha1": "4ae48b01cdcbd9984d53ecf2e5775b8ac46de84c",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-10.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/decisions/outer-11.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-11.npz",
      "bytes": 128541,
      "sha256": "b7379c44f38ca6e1be4c91f7df7dbcef40fb830879c82052d65b66e03348b2b3",
      "git_blob_sha1": "d50d461632648473b131bb14b8451dc7889b32c7",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-11.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/decisions/outer-12.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-12.npz",
      "bytes": 140450,
      "sha256": "cd6c2eaabdcaa7e46dbe38b76c327a385790344e268e7a01a3da0a5445912bd4",
      "git_blob_sha1": "f7176e80c07c7b50f89c0f8383482821d1c3c66d",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-12.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/decisions/outer-13.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-13.npz",
      "bytes": 69063,
      "sha256": "9796a640b415aeac4bf712f4c798437474b119c7e5e9ddc9ed6aec64740d4129",
      "git_blob_sha1": "6dd5a73f7ed6d0a6072331faf2b7a749b3d63832",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-13.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/decisions/outer-14.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-14.npz",
      "bytes": 133291,
      "sha256": "eb508bb261378bad62247ea2ffba82589922cb88f6ca5d34aea1b6bd05bebe04",
      "git_blob_sha1": "ea7db8c985427b76eec38933d2a9fecc20fcc90a",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-14.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/decisions/outer-15.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-15.npz",
      "bytes": 165041,
      "sha256": "8ce7d4f8f9a81b59dd45e8256d5991590c997cc17c25f9690c36cb86279d4e55",
      "git_blob_sha1": "61f8591b6450d6ec2491246876c3958257d6d72d",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-15.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/decisions/outer-16.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-16.npz",
      "bytes": 128895,
      "sha256": "cfb44d5f115d60ad6faab7de9aa9be41cac1d525a002b3d6298b303558fd752a",
      "git_blob_sha1": "6096804a6212987904152110ec9a31daef131d22",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-16.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/decisions/outer-17.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-17.npz",
      "bytes": 189634,
      "sha256": "2e4dad6571491f723c78178921c4927185df66aefbbcbcb4d344e8140a56e5d8",
      "git_blob_sha1": "8c4a318ef04280a948a74abce7b3cc69137fb79b",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-17.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/decisions/outer-18.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-18.npz",
      "bytes": 127012,
      "sha256": "bc5287e63cdcbcced3432402b96727aa25c1d67f6b5e28e04e17d2a3501f344e",
      "git_blob_sha1": "e9f5045c0170e0af3c85d7f51dd8fa6c7cb24c08",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-18.npz"
    },
    {
      "ancillary_path": "frozen_results/New_Objective_Idea/outputs/decisions/outer-19.npz",
      "repository_path": "artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-19.npz",
      "bytes": 179408,
      "sha256": "8041eeac53b24c3adec86c42d66f441fff78c8feecdc7e2754e5188cfd1882b3",
      "git_blob_sha1": "830e5681f495c38b5495e287360a59c8fef1cbe9",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/New_Objective_Idea/outputs/decisions/outer-19.npz"
    },
    {
      "ancillary_path": "frozen_results/outputs/analysis_inputs/frozen_analysis_inputs.npz",
      "repository_path": "artifacts/frozen/outputs/analysis_inputs/frozen_analysis_inputs.npz",
      "bytes": 5221769,
      "sha256": "2095ea0941549c18edd9f34a62e595354571adec346f9906b0d1f4353f987c03",
      "git_blob_sha1": "c3fd3fb64879d6a559e05abafe776fd1a0883722",
      "url": "https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging/blob/3c7990e5cf88831c1e95ed5817b026411107d3bc/artifacts/frozen/outputs/analysis_inputs/frozen_analysis_inputs.npz"
    }
  ]
}


==> anc/FILE_SHA256.json <==
{
  "format_version": 1,
  "root": "anc",
  "files": {
    "EXTERNAL_NPZ_FILES.json": "532f32ae0a8a4098a97887603dfd8a14a29decf2a28d02935aaaf748a2cc5135",
    "ORIGINAL_FILE_SHA256.json": "c0e0ef916d80766e1c8d8bd65ea6fc75b2067b7f73e9ac6a0602a8dd2b0996d3",
    "README.txt": "ad8f5128b564cfb56108de60bb18f5a64b9491a907045fccc10ce6f1c92203ff",
    "frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/acceptance_changes.csv": "6d83c99e8801ac25ef20085fa502532e7d1ffe99042cafcf5ff345664a6393e5",
    "frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/averaging_geometry.csv": "855b218fa14affbfe4d49cfcda7abfb74613bc1ae99e084d9d5fdb3d47a32ea1",
    "frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/delete_one_subject.csv": "bdb5e914e06ed12877d36389476fabdc8e69d6c88e3b65642175208323232d13",
    "frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/fit_costs.csv": "96e3985b9a8329113205e389ae8640637e64c570da7fd7a6f4aa46cd577ebc59",
    "frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/paired_differences.csv": "2d08386a84bd28b92ec74fa87843876c8dcadef28d5926bc341a6851f69f0484",
    "frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv": "eb8396e053ed9ce2734d460d656dd5b2eae3171a8c2ff448e232de0523d593d9",
    "frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/selected_configs.csv": "d35c0a53c02da8a9401ee6eaf889a06da98ef8a91ee6d5c32d04675e97fef0df",
    "frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/selector_delete_one.csv": "6c0ace1914fe2d32e757a90cf9ead47338063f5d78d22cc7ae6f06ff8ba1ec0c",
    "frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv": "3207bdffe5cf07a95a0c66758b91552f833448642a59fd27a66be64a0fb64705",
    "frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv": "bbc48c29b722414c47da5e29a4020837f9dee9e2d04bacd7bdf11d3ac87b690f",
    "frozen_results/New_Objective_Idea/outputs/tables/anchor_leave_one_subject.csv": "30c8886c4dc5e1f1db34afb36cab62fd27ee5ecd66a0cb675cbf1fa004d6eecc",
    "frozen_results/New_Objective_Idea/outputs/tables/anchor_paired_bootstrap.csv": "31d69e8b30aa11fa227db7c34da495ae586a0e9d6a58d4d6a00067ff5f943ffc",
    "frozen_results/New_Objective_Idea/outputs/tables/anchor_per_subject.csv": "271989eb72bfa7deaf3da4d79a153ed26666bbe3fdfa89e6048d4777f8568468",
    "frozen_results/New_Objective_Idea/outputs/tables/anchor_summary.csv": "7c2087faaf36c169efae41c2ef7363cdf657b9f508317faba03b0f5723804d29",
    "frozen_results/New_Objective_Idea/outputs/tables/paired_bootstrap.csv": "46ae2dced5035882448d44f09f622b0a0df04e1f4bd7486ed674ca2750aac484",
    "frozen_results/New_Objective_Idea/outputs/tables/per_subject.csv": "5aec50ac1fe2754c62bc5016f4888301017651eac91da8e529d6c78fde68c4b1",
    "frozen_results/New_Objective_Idea/outputs/tables/solver_status.csv": "bd7ad1a74281843fd15b3f2ca20f9dbcb84bc90fac0ecc7b803ad5cd5d4453a6",
    "frozen_results/New_Objective_Idea/outputs/tables/summary.csv": "a3d3961d5c2d6385466dffe9f87a4230c085b8ed2f58b4ef1061e12a0d134e8d",
    "frozen_results/outputs/strengthening/stage1_strengthening_v1/tables/component_overall.csv": "e3a355a934cfc44c7d4bd80dd0b9e73fb5e1b6c2da957da2f4288b0c0093c4c1",
    "frozen_results/outputs/strengthening/stage1_strengthening_v1/tables/component_roles.csv": "681af38cb1334cf953f8d221797952e19825c27507788a155451c09be6191b08",
    "frozen_results/outputs/strengthening/stage1_strengthening_v1/tables/operating_points.csv": "ed76effcbcd0e63bf843a6d5ff14c421dcc19416802781fc226257d3b036b164",
    "frozen_results/outputs/strengthening/stage1_strengthening_v1/tables/paired_bootstrap.csv": "83ff007b11b42cd8011137580f8beae08978bae9684c0018c6ecc19f71332a7e",
    "frozen_results/outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv": "939b613a64f09c569083f169d23882162f5e9076f35ad85f847ee5c4d51d727a",
    "restore_npz_from_repository.py": "a427502a9de75d12c9fbfe51daf77fb9d901c6402d8fb043cae55c07b4181be5",
    "supporting_evidence/QA_RECEIPT.json": "9faca597f4ef7e3577d220f3b900813af6755efa3a939e34ced173834cb2a02b",
    "supporting_evidence/README.md": "2360d35d622e1e6c70c112056068158f1989d166a9a06ae93311cd99fdffc85d",
    "supporting_evidence/SOURCE_FINGERPRINTS.json": "e616cb08f3a51699c635ab4e2b4e3ac9a963f5ae92442c14351df2262b36d26b",
    "supporting_evidence/analysis_linear_bce/make_tex.py": "2b54b171925990ef200a5887b077eb7cc79e50108fa01d783ea4189e3fcc5a19",
    "supporting_evidence/analysis_linear_bce/own_rule_summary.csv": "90489e6c2ae5233c13a76bbcae049010ed4175696b6ba5fadd727b266b2d4b55",
    "supporting_evidence/analysis_linear_bce/recompute_linear_bce.py": "13a677994ca9212ab2861b4bf3db6613b82c760a7b591dbebe4d42269784f193",
    "supporting_evidence/analysis_linear_bce/step1_own_rule_intervals.csv": "17d0f9c7f6737eca67e555272f6b0b3333bcdb19754c55b86962025979b3256d",
    "supporting_evidence/analysis_linear_bce/step2_matched_intervals.csv": "5a7f11d06eb2c60cf7494d400f249e94f941b19ca04b1399384a376f690f32b3",
    "supporting_evidence/analysis_linear_bce/step2_matched_linear_bce.csv": "ac381a67a5e14833b55550080def43a3e7c4bafedadd7700b329b31c7d21e5ac",
    "supporting_evidence/analysis_linear_bce/step2_subjects_fewer_errors.json": "de8aa7de31627f5748b25c7c65baeb46a86f7933bb94c6c397c59fd1b0dd7f76",
    "supporting_evidence/analysis_linear_bce/step3_reproduction.json": "e5b4bb6d52db1be8df7ad0b26fd9fc142b1b566df00c07e08ae99eb220d2061e",
    "supporting_evidence/archive/appendix_before_r2.tex.txt": "ebabf34550418a8ecfe78339713bf0303eb321678430a1dddaf7f6ab458cd7d7",
    "supporting_evidence/archive/exploratory_controls.tex.txt": "f4bf2b99d3cc9ad1d32412111d33bd2dac64aa146cd23fa3cba9084d84d7f120",
    "supporting_evidence/archive/source_fingerprints.json": "a897e1256009c94ee3e04545c6c825c579c5cbc566d45b4e314b678fbd506849",
    "supporting_evidence/figures/component_confusion.pdf": "d8d57c7bc7d7737b9b67dfac0d25abbfadf9bd375e2b1be297d94c940d69c312",
    "supporting_evidence/figures/fig1_operating_points_and_curves.pdf": "4b5d32be9c81d13b6824e294d7c638b5f57c641ad0318d92170148599b9220b8",
    "supporting_evidence/figures/fig2_matched_counts.pdf": "8ddc3206d01a5947e97cdc14a5f14a84746f6ab421543eeab62944960370da7d",
    "supporting_evidence/figures/fig2_operating_points_main_nested.pdf": "33b6eb7fc840ebc56f630bfdcfe77457ce48237b6d282671580b657623279c77",
    "supporting_evidence/figures/fig3_subjects_and_classes.pdf": "78a83ba45b021911374b73f24e2e504c032bb1c9e98154417e70b13751b8efe6",
    "supporting_evidence/figures/make_fig2_main_nested.py": "f59d298243ebd1cae99919746537a747724fe433bfa878d82d3787cb281e4b35",
    "supporting_evidence/figures/methods_overview.pdf": "76ad846f05a2216a57f891a987d92af7a51af3a6ea667c45ef086589f0aa2fa7",
    "supporting_evidence/figures/redraw_figures.py": "72b7e22ebfabe25aa4a2d2a970ff208de516fc861ef5daa40e9776df828f6fbe",
    "supporting_evidence/generated/ablation_configs.tex.txt": "6d277eeced8d2b879bf7103c7ba71fc7c548d17a0fc4493dbb3f6e220a4191db",
    "supporting_evidence/generated/ablation_full.tex.txt": "23c253f2e357716914698a712bd846f66ec162b8c2318407ea11694c70ae7e5c",
    "supporting_evidence/generated/ablation_intervals.tex.txt": "f88bc9cc65e2807b53f09b7c7a2051b14aed81b0a78d8fed9e6aca76cc1e0719",
    "supporting_evidence/generated/ablation_numbers.tex.txt": "1fa7da79c9ae3a11f0a85b1987160e0fe570f2740a3ccb4d998aeee4286f58b7",
    "supporting_evidence/generated/ablation_subjects.tex.txt": "f60fa58f13e68fd3d0d50047f74fd653051c84daf3a9fb9ebbd4a592dad6ea89",
    "supporting_evidence/generated/all_baselines.tex.txt": "6ba631f80e8d48c09d5b1a47d6304f886332043ccdfb5dd3b49bc8e3ff359df0",
    "supporting_evidence/generated/all_classes.tex.txt": "ba036f295a1a0f20e2a423129b3d57a145c139739d1eaae808b91bcf81a65720",
    "supporting_evidence/generated/class_rates.tex.txt": "0bfd5c2bf85e24912f743c85edcfeee46099efa8b06c8f39814c5dac941bb7b4",
    "supporting_evidence/generated/component_aggregation.tex.txt": "8262c9caafea154d7e0929e479599ca99f74cd69165c9681dabbaf8d30ca4eca",
    "supporting_evidence/generated/component_classes.tex.txt": "0a592d6092d2d5b7b5dabe6a32409b1444a857d1c2504970390377a8b1c6720a",
    "supporting_evidence/generated/component_subjects.tex.txt": "41e31bee5e3fa49b42707ef7dc5bd5f99fc5beab035a308d696f62662bd77a5d",
    "supporting_evidence/generated/display_nested_revision_0925.tex.txt": "9ac981c30329fcde1422c9869bfd812f76bdae03eaa24559d3897f6d0817ee9a",
    "supporting_evidence/generated/display_outer_linear_bce.tex.txt": "ccce9c89f18b453152a4955ddc6f804fcf2a6684c0a065000392d59e14e636f4",
    "supporting_evidence/generated/extension_automl_grid.tex.txt": "7f58bc76a3fcdfe2e2d60f15f2e88a5aa3f07330edd9e72ff6ede58cd8a05e69",
    "supporting_evidence/generated/extension_automl_intervals.tex.txt": "437a13a761f304fa5c9068e2b46504377c2b9b91d0164a56022d5e32397bfe38",
    "supporting_evidence/generated/extension_averaging.tex.txt": "3271a29b5e3e85b066a2b02d9e630b766624f75e6110c86fd65ff3c6732879a7",
    "supporting_evidence/generated/extension_nested_intervals.tex.txt": "b072a7d3a56a2bcc255cacf854d4dfb0a397dcda4b441b52008103c36028e9a0",
    "supporting_evidence/generated/extension_nested_quota.tex.txt": "a4bf5321f00e75dd42777b623456eb1846602d54ceec69ef9282e5976ce50f28",
    "supporting_evidence/generated/extension_nested_sensitivity.tex.txt": "d9ef1f1dfa72cfdba5daac396c943cd49fe6f61b7560697833e9424c0b5973d4",
    "supporting_evidence/generated/extension_nested_subjects.tex.txt": "e795b1803e1bb600174d96e597aaa9e9c24998d58b9858d4905478df424d53ba",
    "supporting_evidence/generated/extension_numbers.tex.txt": "b3efa1327f9741eab872b4f1e7bf49cdb6c5babcd51024cd4e3b2101bfc34442",
    "supporting_evidence/generated/extension_outer_full.tex.txt": "23dd5ddd65321cb84441eb66320a2cfca009e79c2c04a8661dfdf7039f6b740b",
    "supporting_evidence/generated/extension_outer_intervals.tex.txt": "40d381f52ad67755deb25b1b040fc2712cdb13740d596ba9ec83728c2d98c7f3",
    "supporting_evidence/generated/extension_selection.tex.txt": "734cb344f068e1b59c1e1eb30ed39287ff69a0542b676245a47f7231deba8de6",
    "supporting_evidence/generated/figure2_curves.csv": "e0cf29a36aefe2bf0bd2389bd69e009a2a5da0cf5bc18849ac8af85699739ad3",
    "supporting_evidence/generated/figure2_operating_points.csv": "8eaa8217ecc640a748a6493cdaf2b970ee97a1e744c47b8ed53683a7bd6dedcf",
    "supporting_evidence/generated/fixedscale_classes_revision_0925.tex.txt": "90519160cf9b6b6993c0de46168e7e66cfe9abdbf647914cb9ec868e395b7c8b",
    "supporting_evidence/generated/fixedscale_exchanges_revision_0925.tex.txt": "e6b613babc1408338426a975527d945d02ebed2e69df47eeb6b240150b10cb86",
    "supporting_evidence/generated/main_ablation.tex.txt": "8befa3ccfbed8df988cda818dbcd0ff53fdec688cabbfa1ff504fb464cf044b9",
    "supporting_evidence/generated/main_automl.tex.txt": "0e26ecfbb3b0622b4745c619538222c2ce43b24b29b37553ae63634a5cb45a7a",
    "supporting_evidence/generated/main_matched.tex.txt": "80c2f496ee6d0661b839e5c31910f39d9d5075ef83a9fdd729d86124fcc6690e",
    "supporting_evidence/generated/matched_class_deltas.tex.txt": "74c6399f83f99b87ca00ef76c015400321f0f09ce31452a77813d060aa6e06ec",
    "supporting_evidence/generated/matched_classes.tex.txt": "bc8aa990e76296cd99d0e70445411c4934a91ed8e83b277855ef8a7c8b036ff9",
    "supporting_evidence/generated/nested_sensitivity_revision_0925.tex.txt": "9ad4a73f770668a6d46bc9e4d35fa605b1ec56d58c549efa697283408accf34d",
    "supporting_evidence/generated/numbers_linear_bce.tex.txt": "74ea2388b35693c1ea78556e9e465111748e1471a2aee25b11686fd7426c7eb6",
    "supporting_evidence/generated/numbers_revision_0925.tex.txt": "68522e1f1b6a8f418171f8677247ff4025d4960e07ad03d79992c2db83543833",
    "supporting_evidence/generated/overlap.tex.txt": "bdc5144f3e37098d9763b33e3d618d1aee8a61884b22f6a464267b9fbbcbc1a2",
    "supporting_evidence/generated/paired_evidence_revision_0925.tex.txt": "902ff0a214c0108f65bbb34c3fb2c774918ae5d4671f99e2f8a8aab75f2bd881",
    "supporting_evidence/generated/per_subject.tex.txt": "f7d4b4d3be0b99c80a525ffcd81faa0cd474bb4a4d8c8ee683578c9f0dfaa338",
    "supporting_evidence/generated/regions.tex.txt": "130a146e210f3c8725d67d66d6c15192de1f204fb53d59ca1ab09240ae122be3",
    "supporting_evidence/generated/secondary.tex.txt": "d00aa33aaa3581b3176819760c70aca9a1f74dd03a64374effc958869a65fb4a",
    "supporting_evidence/generated/sources_revision_0925.json": "a897e1256009c94ee3e04545c6c825c579c5cbc566d45b4e314b678fbd506849"
  }
}


==> anc/ORIGINAL_FILE_SHA256.json <==
{
  "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-00.npz": "815e69d0bf514b44ee16358484e4ca9e1c80faf229b0914f7f0215e575d13e23",
  "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-01.npz": "c0d7337fbfd59264570d9fc5ed3bd151153a1d5ae5bfaba9c1e7f8a7922dd622",
  "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-02.npz": "0cd526ce04cffede5120d8621b61b04ff9e1dd062d604ffb4c23e5197a37bb23",
  "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-03.npz": "60f8e87827adc0c7ea39e1f1ab8e68f9ed60fcad24ee1e3f5f3c9805f46640e4",
  "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-04.npz": "a46b4c1e1ff51a95e51055ba39c295e381b33a8f291556d528f8a89a20211bcb",
  "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-05.npz": "dad46e35e2633a834b4c0d363105c3f85e3352d65fa3d29f3f9a86f2bdb34993",
  "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-06.npz": "f5093c5c1255c90773c726ee9d6cd5e8391a036d00552950571f4e08521ae8d1",
  "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-07.npz": "84b3f24c863b3ffaef26061399cdf7717a5b12db4e0665b23223bf0e5505a266",
  "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-08.npz": "5874cf3989c2d69ebeecc0476d21fff70ec76469dbbcb9626f8be957073dd9e4",
  "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-09.npz": "b6c6855f45b69266d4d001c95e1839068a8a93ce149684a423d9dfa66e1a65c6",
  "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-10.npz": "73e95f3845f41fee5eb993d34caba04931a784b4dd9685ebfa6e2a6da969c261",
  "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-11.npz": "74ef2c82dda857ececd7733d908122d22b9f90106b954990c76be7013dab352c",
  "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-12.npz": "c942c3396835588ee86b21672a692ae5d3cea97e6e2a8b8c0b06a6abb0ac7c16",
  "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-13.npz": "fd61ba98bdfc777e522e7606926b42ae29cb602ea0dc148adf35865ea991a9f0",
  "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-14.npz": "133caab9b812a4e19c77803bef7e1fbc8e74f32e5ce55a0c4d52cd3c27835ee9",
  "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-15.npz": "dce43b069a9e85e540115bc6b3f275ae5055eece9ec88a371a96df351d4f2fbd",
  "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-16.npz": "c8bfe162fc310e02ab82e4fef9e65172b49f958431a8abc20bef181ead7e85f1",
  "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-17.npz": "d226f1f62ced43e7fd52bfffd50f0642e2807a3dc809999687ac4f1f7d5a589a",
  "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-18.npz": "ed2cf3524c75d291171709003dfc899546eb0cb29939d6f72a26bb580d542d39",
  "frozen_results/New_Objective_Idea/outputs/anchored/decisions/outer-19.npz": "2bd0faefe60cee57115c3128948d7aad25dfcde1eda236c77335d250865b98bd",
  "frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/acceptance_changes.csv": "6d83c99e8801ac25ef20085fa502532e7d1ffe99042cafcf5ff345664a6393e5",
  "frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/averaging_geometry.csv": "855b218fa14affbfe4d49cfcda7abfb74613bc1ae99e084d9d5fdb3d47a32ea1",
  "frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/delete_one_subject.csv": "bdb5e914e06ed12877d36389476fabdc8e69d6c88e3b65642175208323232d13",
  "frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/fit_costs.csv": "96e3985b9a8329113205e389ae8640637e64c570da7fd7a6f4aa46cd577ebc59",
  "frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/paired_differences.csv": "2d08386a84bd28b92ec74fa87843876c8dcadef28d5926bc341a6851f69f0484",
  "frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv": "eb8396e053ed9ce2734d460d656dd5b2eae3171a8c2ff448e232de0523d593d9",
  "frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/selected_configs.csv": "d35c0a53c02da8a9401ee6eaf889a06da98ef8a91ee6d5c32d04675e97fef0df",
  "frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/selector_delete_one.csv": "6c0ace1914fe2d32e757a90cf9ead47338063f5d78d22cc7ae6f06ff8ba1ec0c",
  "frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv": "3207bdffe5cf07a95a0c66758b91552f833448642a59fd27a66be64a0fb64705",
  "frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv": "bbc48c29b722414c47da5e29a4020837f9dee9e2d04bacd7bdf11d3ac87b690f",
  "frozen_results/New_Objective_Idea/outputs/decisions/outer-00.npz": "d6095bc755b57ea492cc026515f27a5f9af0df7eaf4eef8b1eed70b297549e99",
  "frozen_results/New_Objective_Idea/outputs/decisions/outer-01.npz": "4c38946bc3d4f37af0f8c27c2e84b7b9dfd8b0b8d31b97052ec85d7b95df70e8",
  "frozen_results/New_Objective_Idea/outputs/decisions/outer-02.npz": "dd17aafdc74a4694b4fa8121e6ceb5d742b43cb58d21ca1c4799c8d79b88a37d",
  "frozen_results/New_Objective_Idea/outputs/decisions/outer-03.npz": "1a2e027ae509c006ef947f90ff43395cef23492216ce182023e6ef9841eb6006",
  "frozen_results/New_Objective_Idea/outputs/decisions/outer-04.npz": "77d7eda455c2b421169c4c353834eeda1fe755f43b80ae5fbf3a6bf79e48ddd7",
  "frozen_results/New_Objective_Idea/outputs/decisions/outer-05.npz": "2ad929450926fb7d8d230ed6d65a90285aefdf438fd482ac355b7e2c95a22c0a",
  "frozen_results/New_Objective_Idea/outputs/decisions/outer-06.npz": "55b2fe5379dee907d2bd64f5fe5a5974a5b168489e7228ea39b434fdf40a5c4d",
  "frozen_results/New_Objective_Idea/outputs/decisions/outer-07.npz": "7895a940d42f764f6c1f38191931989f545aca237fcc98aaa4cedbb2bf5f70f2",
  "frozen_results/New_Objective_Idea/outputs/decisions/outer-08.npz": "dea220415266da1fca29e2c41d2090a5515838994068d633b67362009f401c9d",
  "frozen_results/New_Objective_Idea/outputs/decisions/outer-09.npz": "95956723a5287aadf89998974869b50289aedc4c2fc40b95b9a36812abfd7551",
  "frozen_results/New_Objective_Idea/outputs/decisions/outer-10.npz": "83aafa709f1ed975f24cf34207b86ceea0014c207ad32b7d00aa4041dfdb7b58",
  "frozen_results/New_Objective_Idea/outputs/decisions/outer-11.npz": "b7379c44f38ca6e1be4c91f7df7dbcef40fb830879c82052d65b66e03348b2b3",
  "frozen_results/New_Objective_Idea/outputs/decisions/outer-12.npz": "cd6c2eaabdcaa7e46dbe38b76c327a385790344e268e7a01a3da0a5445912bd4",
  "frozen_results/New_Objective_Idea/outputs/decisions/outer-13.npz": "9796a640b415aeac4bf712f4c798437474b119c7e5e9ddc9ed6aec64740d4129",
  "frozen_results/New_Objective_Idea/outputs/decisions/outer-14.npz": "eb508bb261378bad62247ea2ffba82589922cb88f6ca5d34aea1b6bd05bebe04",
  "frozen_results/New_Objective_Idea/outputs/decisions/outer-15.npz": "8ce7d4f8f9a81b59dd45e8256d5991590c997cc17c25f9690c36cb86279d4e55",
  "frozen_results/New_Objective_Idea/outputs/decisions/outer-16.npz": "cfb44d5f115d60ad6faab7de9aa9be41cac1d525a002b3d6298b303558fd752a",
  "frozen_results/New_Objective_Idea/outputs/decisions/outer-17.npz": "2e4dad6571491f723c78178921c4927185df66aefbbcbcb4d344e8140a56e5d8",
  "frozen_results/New_Objective_Idea/outputs/decisions/outer-18.npz": "bc5287e63cdcbcced3432402b96727aa25c1d67f6b5e28e04e17d2a3501f344e",
  "frozen_results/New_Objective_Idea/outputs/decisions/outer-19.npz": "8041eeac53b24c3adec86c42d66f441fff78c8feecdc7e2754e5188cfd1882b3",
  "frozen_results/New_Objective_Idea/outputs/tables/anchor_leave_one_subject.csv": "30c8886c4dc5e1f1db34afb36cab62fd27ee5ecd66a0cb675cbf1fa004d6eecc",
  "frozen_results/New_Objective_Idea/outputs/tables/anchor_paired_bootstrap.csv": "31d69e8b30aa11fa227db7c34da495ae586a0e9d6a58d4d6a00067ff5f943ffc",
  "frozen_results/New_Objective_Idea/outputs/tables/anchor_per_subject.csv": "271989eb72bfa7deaf3da4d79a153ed26666bbe3fdfa89e6048d4777f8568468",
  "frozen_results/New_Objective_Idea/outputs/tables/anchor_summary.csv": "7c2087faaf36c169efae41c2ef7363cdf657b9f508317faba03b0f5723804d29",
  "frozen_results/New_Objective_Idea/outputs/tables/paired_bootstrap.csv": "46ae2dced5035882448d44f09f622b0a0df04e1f4bd7486ed674ca2750aac484",
  "frozen_results/New_Objective_Idea/outputs/tables/per_subject.csv": "5aec50ac1fe2754c62bc5016f4888301017651eac91da8e529d6c78fde68c4b1",
  "frozen_results/New_Objective_Idea/outputs/tables/solver_status.csv": "bd7ad1a74281843fd15b3f2ca20f9dbcb84bc90fac0ecc7b803ad5cd5d4453a6",
  "frozen_results/New_Objective_Idea/outputs/tables/summary.csv": "a3d3961d5c2d6385466dffe9f87a4230c085b8ed2f58b4ef1061e12a0d134e8d",
  "frozen_results/outputs/analysis_inputs/frozen_analysis_inputs.npz": "2095ea0941549c18edd9f34a62e595354571adec346f9906b0d1f4353f987c03",
  "frozen_results/outputs/strengthening/stage1_strengthening_v1/tables/component_overall.csv": "e3a355a934cfc44c7d4bd80dd0b9e73fb5e1b6c2da957da2f4288b0c0093c4c1",
  "frozen_results/outputs/strengthening/stage1_strengthening_v1/tables/component_roles.csv": "681af38cb1334cf953f8d221797952e19825c27507788a155451c09be6191b08",
  "frozen_results/outputs/strengthening/stage1_strengthening_v1/tables/operating_points.csv": "ed76effcbcd0e63bf843a6d5ff14c421dcc19416802781fc226257d3b036b164",
  "frozen_results/outputs/strengthening/stage1_strengthening_v1/tables/paired_bootstrap.csv": "83ff007b11b42cd8011137580f8beae08978bae9684c0018c6ecc19f71332a7e",
  "frozen_results/outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv": "939b613a64f09c569083f169d23882162f5e9076f35ad85f847ee5c4d51d727a",
  "supporting_evidence/analysis_linear_bce/make_tex.py": "2b54b171925990ef200a5887b077eb7cc79e50108fa01d783ea4189e3fcc5a19",
  "supporting_evidence/analysis_linear_bce/own_rule_summary.csv": "90489e6c2ae5233c13a76bbcae049010ed4175696b6ba5fadd727b266b2d4b55",
  "supporting_evidence/analysis_linear_bce/recompute_linear_bce.py": "13a677994ca9212ab2861b4bf3db6613b82c760a7b591dbebe4d42269784f193",
  "supporting_evidence/analysis_linear_bce/step1_own_rule_intervals.csv": "17d0f9c7f6737eca67e555272f6b0b3333bcdb19754c55b86962025979b3256d",
  "supporting_evidence/analysis_linear_bce/step2_matched_intervals.csv": "5a7f11d06eb2c60cf7494d400f249e94f941b19ca04b1399384a376f690f32b3",
  "supporting_evidence/analysis_linear_bce/step2_matched_linear_bce.csv": "ac381a67a5e14833b55550080def43a3e7c4bafedadd7700b329b31c7d21e5ac",
  "supporting_evidence/analysis_linear_bce/step2_subjects_fewer_errors.json": "de8aa7de31627f5748b25c7c65baeb46a86f7933bb94c6c397c59fd1b0dd7f76",
  "supporting_evidence/analysis_linear_bce/step3_reproduction.json": "e5b4bb6d52db1be8df7ad0b26fd9fc142b1b566df00c07e08ae99eb220d2061e",
  "supporting_evidence/archive/appendix_before_r2.tex.txt": "d996a1c7867fcfed502d663c14f31f5bb1a1caae8f5a5ca61a4212f764b6b653",
  "supporting_evidence/archive/exploratory_controls.tex.txt": "a3074323454cdb0784b2e9dac411db08801f3b8c742ed29c7e51a4fce7b423c7",
  "supporting_evidence/archive/source_fingerprints.json": "a897e1256009c94ee3e04545c6c825c579c5cbc566d45b4e314b678fbd506849",
  "supporting_evidence/figures/component_confusion.pdf": "d8d57c7bc7d7737b9b67dfac0d25abbfadf9bd375e2b1be297d94c940d69c312",
  "supporting_evidence/figures/fig1_operating_points_and_curves.pdf": "4b5d32be9c81d13b6824e294d7c638b5f57c641ad0318d92170148599b9220b8",
  "supporting_evidence/figures/fig2_matched_counts.pdf": "8ddc3206d01a5947e97cdc14a5f14a84746f6ab421543eeab62944960370da7d",
  "supporting_evidence/figures/fig2_operating_points_main_nested.pdf": "33b6eb7fc840ebc56f630bfdcfe77457ce48237b6d282671580b657623279c77",
  "supporting_evidence/figures/fig3_subjects_and_classes.pdf": "78a83ba45b021911374b73f24e2e504c032bb1c9e98154417e70b13751b8efe6",
  "supporting_evidence/figures/make_fig2_main_nested.py": "f59d298243ebd1cae99919746537a747724fe433bfa878d82d3787cb281e4b35",
  "supporting_evidence/figures/methods_overview.pdf": "76ad846f05a2216a57f891a987d92af7a51af3a6ea667c45ef086589f0aa2fa7",
  "supporting_evidence/figures/redraw_figures.py": "72b7e22ebfabe25aa4a2d2a970ff208de516fc861ef5daa40e9776df828f6fbe",
  "supporting_evidence/generated/ablation_configs.tex.txt": "6d277eeced8d2b879bf7103c7ba71fc7c548d17a0fc4493dbb3f6e220a4191db",
  "supporting_evidence/generated/ablation_full.tex.txt": "23c253f2e357716914698a712bd846f66ec162b8c2318407ea11694c70ae7e5c",
  "supporting_evidence/generated/ablation_intervals.tex.txt": "f88bc9cc65e2807b53f09b7c7a2051b14aed81b0a78d8fed9e6aca76cc1e0719",
  "supporting_evidence/generated/ablation_numbers.tex.txt": "1fa7da79c9ae3a11f0a85b1987160e0fe570f2740a3ccb4d998aeee4286f58b7",
  "supporting_evidence/generated/ablation_subjects.tex.txt": "f60fa58f13e68fd3d0d50047f74fd653051c84daf3a9fb9ebbd4a592dad6ea89",
  "supporting_evidence/generated/all_baselines.tex.txt": "6ba631f80e8d48c09d5b1a47d6304f886332043ccdfb5dd3b49bc8e3ff359df0",
  "supporting_evidence/generated/all_classes.tex.txt": "ba036f295a1a0f20e2a423129b3d57a145c139739d1eaae808b91bcf81a65720",
  "supporting_evidence/generated/class_rates.tex.txt": "0bfd5c2bf85e24912f743c85edcfeee46099efa8b06c8f39814c5dac941bb7b4",
  "supporting_evidence/generated/component_aggregation.tex.txt": "8262c9caafea154d7e0929e479599ca99f74cd69165c9681dabbaf8d30ca4eca",
  "supporting_evidence/generated/component_classes.tex.txt": "0a592d6092d2d5b7b5dabe6a32409b1444a857d1c2504970390377a8b1c6720a",
  "supporting_evidence/generated/component_subjects.tex.txt": "41e31bee5e3fa49b42707ef7dc5bd5f99fc5beab035a308d696f62662bd77a5d",
  "supporting_evidence/generated/display_nested_revision_0925.tex.txt": "9ac981c30329fcde1422c9869bfd812f76bdae03eaa24559d3897f6d0817ee9a",
  "supporting_evidence/generated/display_outer_linear_bce.tex.txt": "ccce9c89f18b453152a4955ddc6f804fcf2a6684c0a065000392d59e14e636f4",
  "supporting_evidence/generated/extension_automl_grid.tex.txt": "7f58bc76a3fcdfe2e2d60f15f2e88a5aa3f07330edd9e72ff6ede58cd8a05e69",
  "supporting_evidence/generated/extension_automl_intervals.tex.txt": "437a13a761f304fa5c9068e2b46504377c2b9b91d0164a56022d5e32397bfe38",
  "supporting_evidence/generated/extension_averaging.tex.txt": "3271a29b5e3e85b066a2b02d9e630b766624f75e6110c86fd65ff3c6732879a7",
  "supporting_evidence/generated/extension_nested_intervals.tex.txt": "b072a7d3a56a2bcc255cacf854d4dfb0a397dcda4b441b52008103c36028e9a0",
  "supporting_evidence/generated/extension_nested_quota.tex.txt": "a4bf5321f00e75dd42777b623456eb1846602d54ceec69ef9282e5976ce50f28",
  "supporting_evidence/generated/extension_nested_sensitivity.tex.txt": "d9ef1f1dfa72cfdba5daac396c943cd49fe6f61b7560697833e9424c0b5973d4",
  "supporting_evidence/generated/extension_nested_subjects.tex.txt": "e795b1803e1bb600174d96e597aaa9e9c24998d58b9858d4905478df424d53ba",
  "supporting_evidence/generated/extension_numbers.tex.txt": "b3efa1327f9741eab872b4f1e7bf49cdb6c5babcd51024cd4e3b2101bfc34442",
  "supporting_evidence/generated/extension_outer_full.tex.txt": "23dd5ddd65321cb84441eb66320a2cfca009e79c2c04a8661dfdf7039f6b740b",
  "supporting_evidence/generated/extension_outer_intervals.tex.txt": "40d381f52ad67755deb25b1b040fc2712cdb13740d596ba9ec83728c2d98c7f3",
  "supporting_evidence/generated/extension_selection.tex.txt": "734cb344f068e1b59c1e1eb30ed39287ff69a0542b676245a47f7231deba8de6",
  "supporting_evidence/generated/figure2_curves.csv": "e0cf29a36aefe2bf0bd2389bd69e009a2a5da0cf5bc18849ac8af85699739ad3",
  "supporting_evidence/generated/figure2_operating_points.csv": "8eaa8217ecc640a748a6493cdaf2b970ee97a1e744c47b8ed53683a7bd6dedcf",
  "supporting_evidence/generated/fixedscale_classes_revision_0925.tex.txt": "90519160cf9b6b6993c0de46168e7e66cfe9abdbf647914cb9ec868e395b7c8b",
  "supporting_evidence/generated/fixedscale_exchanges_revision_0925.tex.txt": "e6b613babc1408338426a975527d945d02ebed2e69df47eeb6b240150b10cb86",
  "supporting_evidence/generated/main_ablation.tex.txt": "8befa3ccfbed8df988cda818dbcd0ff53fdec688cabbfa1ff504fb464cf044b9",
  "supporting_evidence/generated/main_automl.tex.txt": "0e26ecfbb3b0622b4745c619538222c2ce43b24b29b37553ae63634a5cb45a7a",
  "supporting_evidence/generated/main_matched.tex.txt": "80c2f496ee6d0661b839e5c31910f39d9d5075ef83a9fdd729d86124fcc6690e",
  "supporting_evidence/generated/matched_class_deltas.tex.txt": "74c6399f83f99b87ca00ef76c015400321f0f09ce31452a77813d060aa6e06ec",
  "supporting_evidence/generated/matched_classes.tex.txt": "bc8aa990e76296cd99d0e70445411c4934a91ed8e83b277855ef8a7c8b036ff9",
  "supporting_evidence/generated/nested_sensitivity_revision_0925.tex.txt": "9ad4a73f770668a6d46bc9e4d35fa605b1ec56d58c549efa697283408accf34d",
  "supporting_evidence/generated/numbers_linear_bce.tex.txt": "74ea2388b35693c1ea78556e9e465111748e1471a2aee25b11686fd7426c7eb6",
  "supporting_evidence/generated/numbers_revision_0925.tex.txt": "68522e1f1b6a8f418171f8677247ff4025d4960e07ad03d79992c2db83543833",
  "supporting_evidence/generated/overlap.tex.txt": "bdc5144f3e37098d9763b33e3d618d1aee8a61884b22f6a464267b9fbbcbc1a2",
  "supporting_evidence/generated/paired_evidence_revision_0925.tex.txt": "902ff0a214c0108f65bbb34c3fb2c774918ae5d4671f99e2f8a8aab75f2bd881",
  "supporting_evidence/generated/per_subject.tex.txt": "f7d4b4d3be0b99c80a525ffcd81faa0cd474bb4a4d8c8ee683578c9f0dfaa338",
  "supporting_evidence/generated/regions.tex.txt": "130a146e210f3c8725d67d66d6c15192de1f204fb53d59ca1ab09240ae122be3",
  "supporting_evidence/generated/secondary.tex.txt": "d00aa33aaa3581b3176819760c70aca9a1f74dd03a64374effc958869a65fb4a",
  "supporting_evidence/generated/sources_revision_0925.json": "a897e1256009c94ee3e04545c6c825c579c5cbc566d45b4e314b678fbd506849",
  "supporting_evidence/QA_RECEIPT.json": "9faca597f4ef7e3577d220f3b900813af6755efa3a939e34ced173834cb2a02b",
  "supporting_evidence/README.md": "2360d35d622e1e6c70c112056068158f1989d166a9a06ae93311cd99fdffc85d",
  "supporting_evidence/SOURCE_FINGERPRINTS.json": "e616cb08f3a51699c635ab4e2b4e3ac9a963f5ae92442c14351df2262b36d26b"
}


==> anc/README.txt <==
COVER: Learning to Accept More in Selective Sleep Staging

SMALL ARXIV SOURCE PACKAGE (2026-10-02)
The manuscript sources, bibliography, all three manuscript figures, generated
tables, CSV results, and historical supporting evidence are retained here.
Large frozen NPZ arrays are supplied through the existing public repository:
https://github.com/Kevin11Kaikai/COVER-Selective-Sleep-Staging
Frozen commit: 3c7990e5cf88831c1e95ed5817b026411107d3bc

The 41 original NPZ files are NOT embedded in this arXiv package. Their public
Git blob identifiers, byte lengths, SHA-256 hashes, exact repository paths,
and original ancillary paths are recorded in EXTERNAL_NPZ_FILES.json.
They contain the same 311 NPY members as the earlier expanded package.
This avoids duplicating about 66 MB of uncompressed arrays in arXiv.
No manuscript compilation input or numerical result was changed.

RESTORE THE HISTORICAL INPUT PATHS
Clone the public repository and check out the frozen commit above. Then run
from the extracted arXiv submission root:
    python anc/restore_npz_from_repository.py --repository PATH_TO_COVER_REPO
Use --check-only to verify repository inputs without copying them.
The script requires Python 3.10+, uses only its standard library, checks all
hashes before copying, and refuses to overwrite conflicting existing files.
It performs no download, training, model selection, or numerical estimation.
Do not upload the restored NPZ files to arXiv: use the provided compact ZIP.
For supported result reproduction, use Scripts/reproduce.py in the repository.

MANIFESTS AND HISTORICAL MATERIAL
FILE_SHA256.json describes ancillary files actually included in this package.
ORIGINAL_FILE_SHA256.json and old receipts/fingerprints document older versions;
they are historical provenance, not manifests of this compact upload.
Historical TeX excerpts use .tex.txt for reading rather than compilation.
Text-file line endings may be normalized by arXiv.

SCOPE
No EEG waveforms, model weights, or complete training environment is included.
The upstream EDF-to-NPZ conversion remains unrecovered. Frozen-result
reproduction is distinct from full end-to-end experimental reproduction.


==> anc/frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/acceptance_changes.csv <==
branch,context,subject,cell,reference,quota,changed_decisions,added_errors,removed_errors,net_errors
selection,00,01,A1,A0,0.5,0,0,0,0
selection,00,02,A1,A0,0.5,0,0,0,0
selection,00,03,A1,A0,0.5,0,0,0,0
selection,00,04,A1,A0,0.5,0,0,0,0
selection,00,07,A1,A0,0.5,0,0,0,0
selection,00,08,A1,A0,0.5,0,0,0,0
selection,00,09,A1,A0,0.5,0,0,0,0
selection,00,10,A1,A0,0.5,0,0,0,0
selection,00,13,A1,A0,0.5,0,0,0,0
selection,00,14,A1,A0,0.5,0,0,0,0
selection,00,15,A1,A0,0.5,0,0,0,0
selection,00,16,A1,A0,0.5,0,0,0,0
selection,00,17,A1,A0,0.5,0,0,0,0
selection,00,18,A1,A0,0.5,0,0,0,0
selection,00,19,A1,A0,0.5,0,0,0,0
selection,00,01,A1,A2,0.5,38,11,4,7
selection,00,02,A1,A2,0.5,38,1,1,0
selection,00,03,A1,A2,0.5,12,0,1,-1
selection,00,04,A1,A2,0.5,44,10,1,9
selection,00,07,A1,A2,0.5,90,5,0,5
selection,00,08,A1,A2,0.5,84,39,8,31
selection,00,09,A1,A2,0.5,12,2,2,0
selection,00,10,A1,A2,0.5,38,8,2,6
selection,00,13,A1,A2,0.5,8,0,1,-1
selection,00,14,A1,A2,0.5,6,0,0,0
selection,00,15,A1,A2,0.5,26,2,1,1
selection,00,16,A1,A2,0.5,48,4,2,2
selection,00,17,A1,A2,0.5,82,10,14,-4
selection,00,18,A1,A2,0.5,50,1,1,0
selection,00,19,A1,A2,0.5,42,4,3,1
selection,00,01,A1,S1,0.5,44,10,5,5
selection,00,02,A1,S1,0.5,56,2,3,-1
selection,00,03,A1,S1,0.5,16,0,2,-2
selection,00,04,A1,S1,0.5,50,7,2,5
selection,00,07,A1,S1,0.5,114,4,0,4
selection,00,08,A1,S1,0.5,112,47,15,32
selection,00,09,A1,S1,0.5,18,2,4,-2
selection,00,10,A1,S1,0.5,78,14,0,14
selection,00,13,A1,S1,0.5,12,0,1,-1
selection,00,14,A1,S1,0.5,22,3,0,3
selection,00,15,A1,S1,0.5,36,2,1,1
selection,00,16,A1,S1,0.5,62,3,9,-6
selection,00,17,A1,S1,0.5,108,13,14,-1
selection,00,18,A1,S1,0.5,30,0,1,-1
selection,00,19,A1,S1,0.5,60,5,3,2
selection,00,01,A2,S0,0.5,26,0,4,-4
selection,00,02,A2,S0,0.5,42,1,1,0
selection,00,03,A2,S0,0.5,16,0,1,-1
selection,00,04,A2,S0,0.5,50,1,12,-11
selection,00,07,A2,S0,0.5,64,0,1,-1
selection,00,08,A2,S0,0.5,50,12,11,1
selection,00,09,A2,S0,0.5,18,1,4,-3
selection,00,10,A2,S0,0.5,120,9,1,8
selection,00,13,A2,S0,0.5,2,0,0,0
selection,00,14,A2,S0,0.5,18,3,0,3
selection,00,15,A2,S0,0.5,22,1,1,0
selection,00,16,A2,S0,0.5,50,5,15,-10
selection,00,17,A2,S0,0.5,28,5,2,3
selection,00,18,A2,S0,0.5,58,3,2,1
selection,00,19,A2,S0,0.5,32,2,1,1
selection,00,01,S1,S0,0.5,22,0,2,-2
selection,00,02,S1,S0,0.5,26,1,0,1
selection,00,03,S1,S0,0.5,8,0,0,0
selection,00,04,S1,S0,0.5,44,2,9,-7
selection,00,07,S1,S0,0.5,38,0,0,0
selection,00,08,S1,S0,0.5,34,4,4,0
selection,00,09,S1,S0,0.5,8,0,1,-1
selection,00,10,S1,S0,0.5,86,3,3,0
selection,00,13,S1,S0,0.5,2,0,0,0
selection,00,14,S1,S0,0.5,10,0,0,0
selection,00,15,S1,S0,0.5,12,1,1,0
selection,00,16,S1,S0,0.5,32,5,7,-2
selection,00,17,S1,S0,0.5,34,5,5,0
selection,00,18,S1,S0,0.5,32,3,1,2
selection,00,19,S1,S0,0.5,14,1,1,0
averaging,00,01,BCEAnchor-average,BCEAnchor-full-1,0.5,16,2,2,0
averaging,00,02,BCEAnchor-average,BCEAnchor-full-1,0.5,12,0,0,0
averaging,00,03,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,00,04,BCEAnchor-average,BCEAnchor-full-1,0.5,12,4,0,4
averaging,00,07,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,00,08,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,1,-1
averaging,00,09,BCEAnchor-average,BCEAnchor-full-1,0.5,4,1,0,1
averaging,00,10,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,2,-2
averaging,00,13,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,00,14,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,00,15,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,00,16,BCEAnchor-average,BCEAnchor-full-1,0.5,12,2,1,1
averaging,00,17,BCEAnchor-average,BCEAnchor-full-1,0.5,8,2,2,0
averaging,00,18,BCEAnchor-average,BCEAnchor-full-1,0.5,24,1,0,1
averaging,00,19,BCEAnchor-average,BCEAnchor-full-1,0.5,4,1,1,0
averaging,00,01,BCEAnchor-average,BCEAnchor-equalnorm,0.5,16,2,2,0
averaging,00,02,BCEAnchor-average,BCEAnchor-equalnorm,0.5,12,0,0,0
averaging,00,03,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,00,04,BCEAnchor-average,BCEAnchor-equalnorm,0.5,12,4,0,4
averaging,00,07,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,00,08,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,1,-1
averaging,00,09,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,1,0,1
averaging,00,10,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,1,-1
averaging,00,13,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,00,14,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,00,15,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,00,16,BCEAnchor-average,BCEAnchor-equalnorm,0.5,12,2,1,1
averaging,00,17,BCEAnchor-average,BCEAnchor-equalnorm,0.5,8,2,1,1
averaging,00,18,BCEAnchor-average,BCEAnchor-equalnorm,0.5,24,1,0,1
averaging,00,19,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,1,1,0
averaging,00,01,BCEAnchor-average,SELE-full-S1,0.5,18,2,4,-2
averaging,00,02,BCEAnchor-average,SELE-full-S1,0.5,32,1,2,-1
averaging,00,03,BCEAnchor-average,SELE-full-S1,0.5,14,0,1,-1
averaging,00,04,BCEAnchor-average,SELE-full-S1,0.5,16,1,1,0
averaging,00,07,BCEAnchor-average,SELE-full-S1,0.5,26,0,1,-1
averaging,00,08,BCEAnchor-average,SELE-full-S1,0.5,40,9,9,0
averaging,00,09,BCEAnchor-average,SELE-full-S1,0.5,8,1,2,-1
averaging,00,10,BCEAnchor-average,SELE-full-S1,0.5,48,6,0,6
averaging,00,13,BCEAnchor-average,SELE-full-S1,0.5,4,0,0,0
averaging,00,14,BCEAnchor-average,SELE-full-S1,0.5,22,3,0,3
averaging,00,15,BCEAnchor-average,SELE-full-S1,0.5,8,0,0,0
averaging,00,16,BCEAnchor-average,SELE-full-S1,0.5,36,1,8,-7
averaging,00,17,BCEAnchor-average,SELE-full-S1,0.5,44,7,4,3
averaging,00,18,BCEAnchor-average,SELE-full-S1,0.5,12,1,1,0
averaging,00,19,BCEAnchor-average,SELE-full-S1,0.5,32,3,2,1
averaging,00,01,BCEAnchor-average,SELE-average,0.5,22,2,4,-2
averaging,00,02,BCEAnchor-average,SELE-average,0.5,48,2,0,2
averaging,00,03,BCEAnchor-average,SELE-average,0.5,14,0,1,-1
averaging,00,04,BCEAnchor-average,SELE-average,0.5,10,4,0,4
averaging,00,07,BCEAnchor-average,SELE-average,0.5,34,0,0,0
averaging,00,08,BCEAnchor-average,SELE-average,0.5,36,10,9,1
averaging,00,09,BCEAnchor-average,SELE-average,0.5,12,1,1,0
averaging,00,10,BCEAnchor-average,SELE-average,0.5,46,6,0,6
averaging,00,13,BCEAnchor-average,SELE-average,0.5,4,0,0,0
averaging,00,14,BCEAnchor-average,SELE-average,0.5,18,3,0,3
averaging,00,15,BCEAnchor-average,SELE-average,0.5,16,1,0,1
averaging,00,16,BCEAnchor-average,SELE-average,0.5,32,1,8,-7
averaging,00,17,BCEAnchor-average,SELE-average,0.5,38,8,3,5
averaging,00,18,BCEAnchor-average,SELE-average,0.5,30,1,0,1
averaging,00,19,BCEAnchor-average,SELE-average,0.5,26,2,1,1
averaging,00,01,FixedScale-average,FixedScale-full-1,0.5,4,2,1,1
averaging,00,02,FixedScale-average,FixedScale-full-1,0.5,4,0,1,-1
averaging,00,03,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,00,04,FixedScale-average,FixedScale-full-1,0.5,12,3,3,0
averaging,00,07,FixedScale-average,FixedScale-full-1,0.5,6,0,0,0
averaging,00,08,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,00,09,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,00,10,FixedScale-average,FixedScale-full-1,0.5,2,0,1,-1
averaging,00,13,FixedScale-average,FixedScale-full-1,0.5,4,1,0,1
averaging,00,14,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,00,15,FixedScale-average,FixedScale-full-1,0.5,4,0,1,-1
averaging,00,16,FixedScale-average,FixedScale-full-1,0.5,6,0,1,-1
averaging,00,17,FixedScale-average,FixedScale-full-1,0.5,18,1,1,0
averaging,00,18,FixedScale-average,FixedScale-full-1,0.5,34,1,4,-3
averaging,00,19,FixedScale-average,FixedScale-full-1,0.5,10,1,1,0
averaging,00,01,SELE-average,SELE-full-S1,0.5,10,0,0,0
averaging,00,02,SELE-average,SELE-full-S1,0.5,56,0,3,-3
averaging,00,03,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,00,04,SELE-average,SELE-full-S1,0.5,14,0,4,-4
averaging,00,07,SELE-average,SELE-full-S1,0.5,10,0,1,-1
averaging,00,08,SELE-average,SELE-full-S1,0.5,6,0,1,-1
averaging,00,09,SELE-average,SELE-full-S1,0.5,6,0,1,-1
averaging,00,10,SELE-average,SELE-full-S1,0.5,6,1,1,0
averaging,00,13,SELE-average,SELE-full-S1,0.5,0,0,0,0
averaging,00,14,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,00,15,SELE-average,SELE-full-S1,0.5,8,0,1,-1
averaging,00,16,SELE-average,SELE-full-S1,0.5,6,0,0,0
averaging,00,17,SELE-average,SELE-full-S1,0.5,16,1,3,-2
averaging,00,18,SELE-average,SELE-full-S1,0.5,28,0,1,-1
averaging,00,19,SELE-average,SELE-full-S1,0.5,6,1,1,0
averaging,00,01,BCEAnchor-average,FixedScale-average,0.5,72,4,12,-8
averaging,00,02,BCEAnchor-average,FixedScale-average,0.5,60,1,8,-7
averaging,00,03,BCEAnchor-average,FixedScale-average,0.5,30,0,7,-7
averaging,00,04,BCEAnchor-average,FixedScale-average,0.5,42,4,0,4
averaging,00,07,BCEAnchor-average,FixedScale-average,0.5,84,1,1,0
averaging,00,08,BCEAnchor-average,FixedScale-average,0.5,146,8,62,-54
averaging,00,09,BCEAnchor-average,FixedScale-average,0.5,26,5,1,4
averaging,00,10,BCEAnchor-average,FixedScale-average,0.5,36,7,1,6
averaging,00,13,BCEAnchor-average,FixedScale-average,0.5,4,0,0,0
averaging,00,14,BCEAnchor-average,FixedScale-average,0.5,24,1,0,1
averaging,00,15,BCEAnchor-average,FixedScale-average,0.5,34,0,2,-2
averaging,00,16,BCEAnchor-average,FixedScale-average,0.5,108,17,4,13
averaging,00,17,BCEAnchor-average,FixedScale-average,0.5,66,13,8,5
averaging,00,18,BCEAnchor-average,FixedScale-average,0.5,42,5,2,3
averaging,00,19,BCEAnchor-average,FixedScale-average,0.5,58,4,10,-6
nested,00,01,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,6,0,1,-1
nested,00,02,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,00,03,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,00,04,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,44,10,1,9
nested,00,07,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,00,08,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,28,7,9,-2
nested,00,09,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,20,0,4,-4
nested,00,10,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,38,8,2,6
nested,00,13,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,8,0,1,-1
nested,00,14,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,00,15,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,32,1,1,0
nested,00,16,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,24,6,0,6
nested,00,17,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,00,18,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,44,1,2,-1
nested,00,19,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,00,01,Nested-BCEAnchor-selected,Nested-SELE,0.5,14,0,3,-3
nested,00,02,Nested-BCEAnchor-selected,Nested-SELE,0.5,28,1,2,-1
nested,00,03,Nested-BCEAnchor-selected,Nested-SELE,0.5,16,0,1,-1
nested,00,04,Nested-BCEAnchor-selected,Nested-SELE,0.5,32,1,3,-2
nested,00,07,Nested-BCEAnchor-selected,Nested-SELE,0.5,26,0,1,-1
nested,00,08,Nested-BCEAnchor-selected,Nested-SELE,0.5,16,0,1,-1
nested,00,09,Nested-BCEAnchor-selected,Nested-SELE,0.5,22,1,4,-3
nested,00,10,Nested-BCEAnchor-selected,Nested-SELE,0.5,152,18,4,14
nested,00,13,Nested-BCEAnchor-selected,Nested-SELE,0.5,10,0,1,-1
nested,00,14,Nested-BCEAnchor-selected,Nested-SELE,0.5,20,3,0,3
nested,00,15,Nested-BCEAnchor-selected,Nested-SELE,0.5,44,2,1,1
nested,00,16,Nested-BCEAnchor-selected,Nested-SELE,0.5,24,3,5,-2
nested,00,17,Nested-BCEAnchor-selected,Nested-SELE,0.5,38,6,3,3
nested,00,18,Nested-BCEAnchor-selected,Nested-SELE,0.5,26,0,0,0
nested,00,19,Nested-BCEAnchor-selected,Nested-SELE,0.5,28,2,1,1
nested,00,01,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,64,4,12,-8
nested,00,02,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,54,1,9,-8
nested,00,03,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,30,0,7,-7
nested,00,04,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,76,12,3,9
nested,00,07,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,90,1,1,0
nested,00,08,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,160,16,71,-55
nested,00,09,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,38,6,4,2
nested,00,10,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,48,15,2,13
nested,00,13,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,6,0,0,0
nested,00,14,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,26,1,0,1
nested,00,15,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,24,1,3,-2
nested,00,16,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,104,22,5,17
nested,00,17,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,68,16,11,5
nested,00,18,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,102,6,8,-2
nested,00,19,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,64,4,10,-6
nested,00,01,Nested-BCEAnchor-1,Nested-SELE,0.5,16,0,2,-2
nested,00,02,Nested-BCEAnchor-1,Nested-SELE,0.5,28,1,2,-1
nested,00,03,Nested-BCEAnchor-1,Nested-SELE,0.5,16,0,1,-1
nested,00,04,Nested-BCEAnchor-1,Nested-SELE,0.5,60,1,12,-11
nested,00,07,Nested-BCEAnchor-1,Nested-SELE,0.5,26,0,1,-1
nested,00,08,Nested-BCEAnchor-1,Nested-SELE,0.5,40,9,8,1
nested,00,09,Nested-BCEAnchor-1,Nested-SELE,0.5,4,1,0,1
nested,00,10,Nested-BCEAnchor-1,Nested-SELE,0.5,140,12,4,8
nested,00,13,Nested-BCEAnchor-1,Nested-SELE,0.5,2,0,0,0
nested,00,14,Nested-BCEAnchor-1,Nested-SELE,0.5,20,3,0,3
nested,00,15,Nested-BCEAnchor-1,Nested-SELE,0.5,12,1,0,1
nested,00,16,Nested-BCEAnchor-1,Nested-SELE,0.5,38,1,9,-8
nested,00,17,Nested-BCEAnchor-1,Nested-SELE,0.5,38,6,3,3
nested,00,18,Nested-BCEAnchor-1,Nested-SELE,0.5,40,2,1,1
nested,00,19,Nested-BCEAnchor-1,Nested-SELE,0.5,28,2,1,1
nested,00,01,Nested-BCE,Nested-SELE,0.5,12,0,5,-5
nested,00,02,Nested-BCE,Nested-SELE,0.5,24,4,0,4
nested,00,03,Nested-BCE,Nested-SELE,0.5,6,0,0,0
nested,00,04,Nested-BCE,Nested-SELE,0.5,66,3,11,-8
nested,00,07,Nested-BCE,Nested-SELE,0.5,24,1,0,1
nested,00,08,Nested-BCE,Nested-SELE,0.5,18,0,4,-4
nested,00,09,Nested-BCE,Nested-SELE,0.5,6,1,1,0
nested,00,10,Nested-BCE,Nested-SELE,0.5,128,7,7,0
nested,00,13,Nested-BCE,Nested-SELE,0.5,2,0,0,0
nested,00,14,Nested-BCE,Nested-SELE,0.5,16,2,0,2
nested,00,15,Nested-BCE,Nested-SELE,0.5,10,1,0,1
nested,00,16,Nested-BCE,Nested-SELE,0.5,18,3,2,1
nested,00,17,Nested-BCE,Nested-SELE,0.5,28,5,1,4
nested,00,18,Nested-BCE,Nested-SELE,0.5,44,3,1,2
nested,00,19,Nested-BCE,Nested-SELE,0.5,18,2,1,1
selection,01,00,A1,A0,0.5,66,3,0,3
selection,01,03,A1,A0,0.5,60,3,5,-2
selection,01,04,A1,A0,0.5,58,3,7,-4
selection,01,06,A1,A0,0.5,12,0,0,0
selection,01,07,A1,A0,0.5,194,0,5,-5
selection,01,08,A1,A0,0.5,54,5,1,4
selection,01,09,A1,A0,0.5,212,0,14,-14
selection,01,10,A1,A0,0.5,48,6,1,5
selection,01,11,A1,A0,0.5,56,12,15,-3
selection,01,12,A1,A0,0.5,98,24,15,9
selection,01,13,A1,A0,0.5,62,0,1,-1
selection,01,14,A1,A0,0.5,64,1,2,-1
selection,01,15,A1,A0,0.5,18,0,0,0
selection,01,17,A1,A0,0.5,126,31,9,22
selection,01,18,A1,A0,0.5,102,0,27,-27
selection,01,00,A1,A2,0.5,14,1,0,1
selection,01,03,A1,A2,0.5,18,1,1,0
selection,01,04,A1,A2,0.5,14,2,1,1
selection,01,06,A1,A2,0.5,6,0,0,0
selection,01,07,A1,A2,0.5,54,0,1,-1
selection,01,08,A1,A2,0.5,20,2,1,1
selection,01,09,A1,A2,0.5,22,1,1,0
selection,01,10,A1,A2,0.5,18,2,0,2
selection,01,11,A1,A2,0.5,20,4,5,-1
selection,01,12,A1,A2,0.5,44,12,5,7
selection,01,13,A1,A2,0.5,26,0,1,-1
selection,01,14,A1,A2,0.5,18,0,0,0
selection,01,15,A1,A2,0.5,72,0,2,-2
selection,01,17,A1,A2,0.5,60,16,0,16
selection,01,18,A1,A2,0.5,16,0,4,-4
selection,01,00,A1,S1,0.5,20,1,1,0
selection,01,03,A1,S1,0.5,28,0,2,-2
selection,01,04,A1,S1,0.5,40,2,4,-2
selection,01,06,A1,S1,0.5,12,0,0,0
selection,01,07,A1,S1,0.5,66,0,1,-1
selection,01,08,A1,S1,0.5,40,5,2,3
selection,01,09,A1,S1,0.5,34,2,5,-3
selection,01,10,A1,S1,0.5,86,4,4,0
selection,01,11,A1,S1,0.5,56,21,6,15
selection,01,12,A1,S1,0.5,76,19,14,5
selection,01,13,A1,S1,0.5,6,0,1,-1
selection,01,14,A1,S1,0.5,22,2,0,2
selection,01,15,A1,S1,0.5,26,0,1,-1
selection,01,17,A1,S1,0.5,68,9,6,3
selection,01,18,A1,S1,0.5,24,3,2,1
selection,01,00,A2,S0,0.5,22,0,1,-1
selection,01,03,A2,S0,0.5,26,2,1,1
selection,01,04,A2,S0,0.5,26,1,3,-2
selection,01,06,A2,S0,0.5,6,0,0,0
selection,01,07,A2,S0,0.5,82,1,0,1
selection,01,08,A2,S0,0.5,22,7,2,5
selection,01,09,A2,S0,0.5,36,1,1,0
selection,01,10,A2,S0,0.5,22,0,1,-1
selection,01,11,A2,S0,0.5,28,6,7,-1
selection,01,12,A2,S0,0.5,56,3,13,-10
selection,01,13,A2,S0,0.5,30,1,0,1
selection,01,14,A2,S0,0.5,26,0,0,0
selection,01,15,A2,S0,0.5,56,2,0,2
selection,01,17,A2,S0,0.5,74,3,16,-13
selection,01,18,A2,S0,0.5,22,4,1,3
selection,01,00,S1,S0,0.5,22,1,1,0
selection,01,03,S1,S0,0.5,26,3,0,3
selection,01,04,S1,S0,0.5,34,1,0,1
selection,01,06,S1,S0,0.5,10,0,0,0
selection,01,07,S1,S0,0.5,92,1,0,1
selection,01,08,S1,S0,0.5,30,6,3,3
selection,01,09,S1,S0,0.5,30,5,2,3
selection,01,10,S1,S0,0.5,82,4,3,1
selection,01,11,S1,S0,0.5,58,6,23,-17
selection,01,12,S1,S0,0.5,66,9,17,-8
selection,01,13,S1,S0,0.5,8,1,0,1
selection,01,14,S1,S0,0.5,30,0,2,-2
selection,01,15,S1,S0,0.5,8,1,0,1
selection,01,17,S1,S0,0.5,62,7,7,0
selection,01,18,S1,S0,0.5,24,1,3,-2
averaging,01,00,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,01,03,BCEAnchor-average,BCEAnchor-full-1,0.5,4,1,0,1
averaging,01,04,BCEAnchor-average,BCEAnchor-full-1,0.5,18,1,1,0
averaging,01,06,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,01,07,BCEAnchor-average,BCEAnchor-full-1,0.5,16,0,0,0
averaging,01,08,BCEAnchor-average,BCEAnchor-full-1,0.5,8,2,1,1
averaging,01,09,BCEAnchor-average,BCEAnchor-full-1,0.5,4,1,0,1
averaging,01,10,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,01,11,BCEAnchor-average,BCEAnchor-full-1,0.5,8,1,3,-2
averaging,01,12,BCEAnchor-average,BCEAnchor-full-1,0.5,6,1,2,-1
averaging,01,13,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,01,14,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,01,15,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,0,0
averaging,01,17,BCEAnchor-average,BCEAnchor-full-1,0.5,8,2,0,2
averaging,01,18,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,0,0
averaging,01,00,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,01,03,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,1,0,1
averaging,01,04,BCEAnchor-average,BCEAnchor-equalnorm,0.5,18,0,1,-1
averaging,01,06,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,01,07,BCEAnchor-average,BCEAnchor-equalnorm,0.5,24,0,0,0
averaging,01,08,BCEAnchor-average,BCEAnchor-equalnorm,0.5,8,2,1,1
averaging,01,09,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,1,0,1
averaging,01,10,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,0,0
averaging,01,11,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,3,-3
averaging,01,12,BCEAnchor-average,BCEAnchor-equalnorm,0.5,8,0,2,-2
averaging,01,13,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,0,0
averaging,01,14,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,0,0
averaging,01,15,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,01,17,BCEAnchor-average,BCEAnchor-equalnorm,0.5,8,2,0,2
averaging,01,18,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,0,0
averaging,01,00,BCEAnchor-average,SELE-full-S1,0.5,16,0,1,-1
averaging,01,03,BCEAnchor-average,SELE-full-S1,0.5,18,0,1,-1
averaging,01,04,BCEAnchor-average,SELE-full-S1,0.5,38,0,3,-3
averaging,01,06,BCEAnchor-average,SELE-full-S1,0.5,14,0,0,0
averaging,01,07,BCEAnchor-average,SELE-full-S1,0.5,32,0,0,0
averaging,01,08,BCEAnchor-average,SELE-full-S1,0.5,28,5,2,3
averaging,01,09,BCEAnchor-average,SELE-full-S1,0.5,42,2,4,-2
averaging,01,10,BCEAnchor-average,SELE-full-S1,0.5,64,2,4,-2
averaging,01,11,BCEAnchor-average,SELE-full-S1,0.5,52,19,5,14
averaging,01,12,BCEAnchor-average,SELE-full-S1,0.5,62,12,15,-3
averaging,01,13,BCEAnchor-average,SELE-full-S1,0.5,20,0,0,0
averaging,01,14,BCEAnchor-average,SELE-full-S1,0.5,16,2,0,2
averaging,01,15,BCEAnchor-average,SELE-full-S1,0.5,48,1,0,1
averaging,01,17,BCEAnchor-average,SELE-full-S1,0.5,60,4,15,-11
averaging,01,18,BCEAnchor-average,SELE-full-S1,0.5,24,6,1,5
averaging,01,00,BCEAnchor-average,SELE-average,0.5,16,0,1,-1
averaging,01,03,BCEAnchor-average,SELE-average,0.5,20,1,1,0
averaging,01,04,BCEAnchor-average,SELE-average,0.5,36,0,3,-3
averaging,01,06,BCEAnchor-average,SELE-average,0.5,12,0,0,0
averaging,01,07,BCEAnchor-average,SELE-average,0.5,36,0,0,0
averaging,01,08,BCEAnchor-average,SELE-average,0.5,28,6,2,4
averaging,01,09,BCEAnchor-average,SELE-average,0.5,46,2,4,-2
averaging,01,10,BCEAnchor-average,SELE-average,0.5,66,2,4,-2
averaging,01,11,BCEAnchor-average,SELE-average,0.5,50,19,4,15
averaging,01,12,BCEAnchor-average,SELE-average,0.5,64,13,12,1
averaging,01,13,BCEAnchor-average,SELE-average,0.5,22,0,0,0
averaging,01,14,BCEAnchor-average,SELE-average,0.5,20,2,0,2
averaging,01,15,BCEAnchor-average,SELE-average,0.5,46,1,0,1
averaging,01,17,BCEAnchor-average,SELE-average,0.5,66,8,15,-7
averaging,01,18,BCEAnchor-average,SELE-average,0.5,32,7,1,6
averaging,01,00,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,01,03,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,01,04,FixedScale-average,FixedScale-full-1,0.5,8,0,0,0
averaging,01,06,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,01,07,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,01,08,FixedScale-average,FixedScale-full-1,0.5,10,3,2,1
averaging,01,09,FixedScale-average,FixedScale-full-1,0.5,12,3,1,2
averaging,01,10,FixedScale-average,FixedScale-full-1,0.5,6,0,0,0
averaging,01,11,FixedScale-average,FixedScale-full-1,0.5,10,0,0,0
averaging,01,12,FixedScale-average,FixedScale-full-1,0.5,2,0,1,-1
averaging,01,13,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,01,14,FixedScale-average,FixedScale-full-1,0.5,2,1,0,1
averaging,01,15,FixedScale-average,FixedScale-full-1,0.5,36,0,0,0
averaging,01,17,FixedScale-average,FixedScale-full-1,0.5,10,3,1,2
averaging,01,18,FixedScale-average,FixedScale-full-1,0.5,8,0,1,-1
averaging,01,00,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,01,03,SELE-average,SELE-full-S1,0.5,6,0,1,-1
averaging,01,04,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,01,06,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,01,07,SELE-average,SELE-full-S1,0.5,12,0,0,0
averaging,01,08,SELE-average,SELE-full-S1,0.5,8,0,1,-1
averaging,01,09,SELE-average,SELE-full-S1,0.5,6,0,0,0
averaging,01,10,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,01,11,SELE-average,SELE-full-S1,0.5,2,0,1,-1
averaging,01,12,SELE-average,SELE-full-S1,0.5,12,0,4,-4
averaging,01,13,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,01,14,SELE-average,SELE-full-S1,0.5,6,0,0,0
averaging,01,15,SELE-average,SELE-full-S1,0.5,6,0,0,0
averaging,01,17,SELE-average,SELE-full-S1,0.5,12,0,4,-4
averaging,01,18,SELE-average,SELE-full-S1,0.5,10,0,1,-1
averaging,01,00,BCEAnchor-average,FixedScale-average,0.5,42,0,1,-1
averaging,01,03,BCEAnchor-average,FixedScale-average,0.5,64,2,6,-4
averaging,01,04,BCEAnchor-average,FixedScale-average,0.5,82,12,4,8
averaging,01,06,BCEAnchor-average,FixedScale-average,0.5,32,0,0,0
averaging,01,07,BCEAnchor-average,FixedScale-average,0.5,230,0,5,-5
averaging,01,08,BCEAnchor-average,FixedScale-average,0.5,110,5,20,-15
averaging,01,09,BCEAnchor-average,FixedScale-average,0.5,44,2,4,-2
averaging,01,10,BCEAnchor-average,FixedScale-average,0.5,106,3,6,-3
averaging,01,11,BCEAnchor-average,FixedScale-average,0.5,78,20,16,4
averaging,01,12,BCEAnchor-average,FixedScale-average,0.5,102,16,17,-1
averaging,01,13,BCEAnchor-average,FixedScale-average,0.5,24,0,0,0
averaging,01,14,BCEAnchor-average,FixedScale-average,0.5,128,1,6,-5
averaging,01,15,BCEAnchor-average,FixedScale-average,0.5,122,0,7,-7
averaging,01,17,BCEAnchor-average,FixedScale-average,0.5,176,19,34,-15
averaging,01,18,BCEAnchor-average,FixedScale-average,0.5,52,4,2,2
nested,01,00,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,6,0,0,0
nested,01,03,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,26,1,2,-1
nested,01,04,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,01,06,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,01,07,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,01,08,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,01,09,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,01,10,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,01,11,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,01,12,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,20,4,2,2
nested,01,13,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,28,0,0,0
nested,01,14,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,12,0,1,-1
nested,01,15,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,01,17,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,34,12,1,11
nested,01,18,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,01,00,Nested-BCEAnchor-selected,Nested-SELE,0.5,30,1,1,0
nested,01,03,Nested-BCEAnchor-selected,Nested-SELE,0.5,20,3,0,3
nested,01,04,Nested-BCEAnchor-selected,Nested-SELE,0.5,24,1,1,0
nested,01,06,Nested-BCEAnchor-selected,Nested-SELE,0.5,10,0,0,0
nested,01,07,Nested-BCEAnchor-selected,Nested-SELE,0.5,96,1,0,1
nested,01,08,Nested-BCEAnchor-selected,Nested-SELE,0.5,26,6,3,3
nested,01,09,Nested-BCEAnchor-selected,Nested-SELE,0.5,46,2,5,-3
nested,01,10,Nested-BCEAnchor-selected,Nested-SELE,0.5,68,2,4,-2
nested,01,11,Nested-BCEAnchor-selected,Nested-SELE,0.5,34,3,11,-8
nested,01,12,Nested-BCEAnchor-selected,Nested-SELE,0.5,66,8,19,-11
nested,01,13,Nested-BCEAnchor-selected,Nested-SELE,0.5,12,1,0,1
nested,01,14,Nested-BCEAnchor-selected,Nested-SELE,0.5,38,0,3,-3
nested,01,15,Nested-BCEAnchor-selected,Nested-SELE,0.5,58,1,0,1
nested,01,17,Nested-BCEAnchor-selected,Nested-SELE,0.5,70,6,3,3
nested,01,18,Nested-BCEAnchor-selected,Nested-SELE,0.5,26,6,1,5
nested,01,00,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,36,0,0,0
nested,01,03,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,52,2,5,-3
nested,01,04,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,72,12,2,10
nested,01,06,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,32,0,0,0
nested,01,07,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,216,0,5,-5
nested,01,08,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,100,4,19,-15
nested,01,09,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,44,3,4,-1
nested,01,10,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,104,3,6,-3
nested,01,11,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,76,18,19,-1
nested,01,12,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,76,8,12,-4
nested,01,13,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,14,0,0,0
nested,01,14,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,114,0,7,-7
nested,01,15,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,120,0,7,-7
nested,01,17,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,152,24,23,1
nested,01,18,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,50,3,2,1
nested,01,00,Nested-BCEAnchor-1,Nested-SELE,0.5,34,1,1,0
nested,01,03,Nested-BCEAnchor-1,Nested-SELE,0.5,34,4,0,4
nested,01,04,Nested-BCEAnchor-1,Nested-SELE,0.5,24,1,1,0
nested,01,06,Nested-BCEAnchor-1,Nested-SELE,0.5,10,0,0,0
nested,01,07,Nested-BCEAnchor-1,Nested-SELE,0.5,96,1,0,1
nested,01,08,Nested-BCEAnchor-1,Nested-SELE,0.5,26,6,3,3
nested,01,09,Nested-BCEAnchor-1,Nested-SELE,0.5,46,2,5,-3
nested,01,10,Nested-BCEAnchor-1,Nested-SELE,0.5,68,2,4,-2
nested,01,11,Nested-BCEAnchor-1,Nested-SELE,0.5,34,3,11,-8
nested,01,12,Nested-BCEAnchor-1,Nested-SELE,0.5,82,10,23,-13
nested,01,13,Nested-BCEAnchor-1,Nested-SELE,0.5,38,1,0,1
nested,01,14,Nested-BCEAnchor-1,Nested-SELE,0.5,44,0,2,-2
nested,01,15,Nested-BCEAnchor-1,Nested-SELE,0.5,58,1,0,1
nested,01,17,Nested-BCEAnchor-1,Nested-SELE,0.5,92,7,15,-8
nested,01,18,Nested-BCEAnchor-1,Nested-SELE,0.5,26,6,1,5
nested,01,00,Nested-BCE,Nested-SELE,0.5,30,1,1,0
nested,01,03,Nested-BCE,Nested-SELE,0.5,20,2,0,2
nested,01,04,Nested-BCE,Nested-SELE,0.5,16,1,2,-1
nested,01,06,Nested-BCE,Nested-SELE,0.5,10,0,0,0
nested,01,07,Nested-BCE,Nested-SELE,0.5,50,0,0,0
nested,01,08,Nested-BCE,Nested-SELE,0.5,36,6,3,3
nested,01,09,Nested-BCE,Nested-SELE,0.5,32,2,6,-4
nested,01,10,Nested-BCE,Nested-SELE,0.5,100,4,4,0
nested,01,11,Nested-BCE,Nested-SELE,0.5,20,1,7,-6
nested,01,12,Nested-BCE,Nested-SELE,0.5,60,8,15,-7
nested,01,13,Nested-BCE,Nested-SELE,0.5,10,1,0,1
nested,01,14,Nested-BCE,Nested-SELE,0.5,40,0,3,-3
nested,01,15,Nested-BCE,Nested-SELE,0.5,36,0,1,-1
nested,01,17,Nested-BCE,Nested-SELE,0.5,74,7,3,4
nested,01,18,Nested-BCE,Nested-SELE,0.5,28,3,2,1
selection,02,00,A1,A0,0.5,22,1,1,0
selection,02,01,A1,A0,0.5,26,6,1,5
selection,02,03,A1,A0,0.5,20,1,0,1
selection,02,05,A1,A0,0.5,24,1,1,0
selection,02,06,A1,A0,0.5,46,0,1,-1
selection,02,07,A1,A0,0.5,50,0,0,0
selection,02,08,A1,A0,0.5,28,2,5,-3
selection,02,09,A1,A0,0.5,28,0,3,-3
selection,02,11,A1,A0,0.5,54,21,25,-4
selection,02,13,A1,A0,0.5,8,0,0,0
selection,02,14,A1,A0,0.5,10,0,0,0
selection,02,15,A1,A0,0.5,128,2,0,2
selection,02,16,A1,A0,0.5,2,1,1,0
selection,02,18,A1,A0,0.5,10,1,1,0
selection,02,19,A1,A0,0.5,30,0,4,-4
selection,02,00,A1,A2,0.5,0,0,0,0
selection,02,01,A1,A2,0.5,0,0,0,0
selection,02,03,A1,A2,0.5,0,0,0,0
selection,02,05,A1,A2,0.5,0,0,0,0
selection,02,06,A1,A2,0.5,0,0,0,0
selection,02,07,A1,A2,0.5,0,0,0,0
selection,02,08,A1,A2,0.5,0,0,0,0
selection,02,09,A1,A2,0.5,0,0,0,0
selection,02,11,A1,A2,0.5,0,0,0,0
selection,02,13,A1,A2,0.5,0,0,0,0
selection,02,14,A1,A2,0.5,0,0,0,0
selection,02,15,A1,A2,0.5,0,0,0,0
selection,02,16,A1,A2,0.5,0,0,0,0
selection,02,18,A1,A2,0.5,0,0,0,0
selection,02,19,A1,A2,0.5,0,0,0,0
selection,02,00,A1,S1,0.5,30,1,1,0
selection,02,01,A1,S1,0.5,34,7,1,6
selection,02,03,A1,S1,0.5,20,2,0,2
selection,02,05,A1,S1,0.5,26,2,1,1
selection,02,06,A1,S1,0.5,40,0,1,-1
selection,02,07,A1,S1,0.5,44,0,0,0
selection,02,08,A1,S1,0.5,34,7,5,2
selection,02,09,A1,S1,0.5,26,0,4,-4
selection,02,11,A1,S1,0.5,98,5,48,-43
selection,02,13,A1,S1,0.5,10,0,0,0
selection,02,14,A1,S1,0.5,20,0,2,-2
selection,02,15,A1,S1,0.5,92,2,0,2
selection,02,16,A1,S1,0.5,8,1,2,-1
selection,02,18,A1,S1,0.5,24,4,4,0
selection,02,19,A1,S1,0.5,40,0,5,-5
selection,02,00,A2,S0,0.5,30,1,1,0
selection,02,01,A2,S0,0.5,34,7,1,6
selection,02,03,A2,S0,0.5,20,2,0,2
selection,02,05,A2,S0,0.5,26,2,1,1
selection,02,06,A2,S0,0.5,40,0,1,-1
selection,02,07,A2,S0,0.5,44,0,0,0
selection,02,08,A2,S0,0.5,34,7,5,2
selection,02,09,A2,S0,0.5,26,0,4,-4
selection,02,11,A2,S0,0.5,98,5,48,-43
selection,02,13,A2,S0,0.5,10,0,0,0
selection,02,14,A2,S0,0.5,20,0,2,-2
selection,02,15,A2,S0,0.5,92,2,0,2
selection,02,16,A2,S0,0.5,8,1,2,-1
selection,02,18,A2,S0,0.5,24,4,4,0
selection,02,19,A2,S0,0.5,40,0,5,-5
selection,02,00,S1,S0,0.5,0,0,0,0
selection,02,01,S1,S0,0.5,0,0,0,0
selection,02,03,S1,S0,0.5,0,0,0,0
selection,02,05,S1,S0,0.5,0,0,0,0
selection,02,06,S1,S0,0.5,0,0,0,0
selection,02,07,S1,S0,0.5,0,0,0,0
selection,02,08,S1,S0,0.5,0,0,0,0
selection,02,09,S1,S0,0.5,0,0,0,0
selection,02,11,S1,S0,0.5,0,0,0,0
selection,02,13,S1,S0,0.5,0,0,0,0
selection,02,14,S1,S0,0.5,0,0,0,0
selection,02,15,S1,S0,0.5,0,0,0,0
selection,02,16,S1,S0,0.5,0,0,0,0
selection,02,18,S1,S0,0.5,0,0,0,0
selection,02,19,S1,S0,0.5,0,0,0,0
averaging,02,00,BCEAnchor-average,BCEAnchor-full-1,0.5,6,1,0,1
averaging,02,01,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,1,-1
averaging,02,03,BCEAnchor-average,BCEAnchor-full-1,0.5,16,2,1,1
averaging,02,05,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,02,06,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,02,07,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,02,08,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,02,09,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,02,11,BCEAnchor-average,BCEAnchor-full-1,0.5,10,4,1,3
averaging,02,13,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,02,14,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,02,15,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,02,16,BCEAnchor-average,BCEAnchor-full-1,0.5,4,1,0,1
averaging,02,18,BCEAnchor-average,BCEAnchor-full-1,0.5,2,1,0,1
averaging,02,19,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,02,00,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,1,0,1
averaging,02,01,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,1,-1
averaging,02,03,BCEAnchor-average,BCEAnchor-equalnorm,0.5,16,2,1,1
averaging,02,05,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,02,06,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,0,0
averaging,02,07,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,02,08,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,02,09,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,02,11,BCEAnchor-average,BCEAnchor-equalnorm,0.5,8,3,0,3
averaging,02,13,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,02,14,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,0,0
averaging,02,15,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,02,16,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,02,18,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,1,0,1
averaging,02,19,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,02,00,BCEAnchor-average,SELE-full-S1,0.5,24,1,0,1
averaging,02,01,BCEAnchor-average,SELE-full-S1,0.5,28,6,1,5
averaging,02,03,BCEAnchor-average,SELE-full-S1,0.5,26,3,0,3
averaging,02,05,BCEAnchor-average,SELE-full-S1,0.5,28,2,1,1
averaging,02,06,BCEAnchor-average,SELE-full-S1,0.5,40,0,1,-1
averaging,02,07,BCEAnchor-average,SELE-full-S1,0.5,44,0,0,0
averaging,02,08,BCEAnchor-average,SELE-full-S1,0.5,36,7,5,2
averaging,02,09,BCEAnchor-average,SELE-full-S1,0.5,28,0,4,-4
averaging,02,11,BCEAnchor-average,SELE-full-S1,0.5,88,4,44,-40
averaging,02,13,BCEAnchor-average,SELE-full-S1,0.5,10,0,0,0
averaging,02,14,BCEAnchor-average,SELE-full-S1,0.5,18,0,2,-2
averaging,02,15,BCEAnchor-average,SELE-full-S1,0.5,92,2,0,2
averaging,02,16,BCEAnchor-average,SELE-full-S1,0.5,12,2,2,0
averaging,02,18,BCEAnchor-average,SELE-full-S1,0.5,22,4,3,1
averaging,02,19,BCEAnchor-average,SELE-full-S1,0.5,40,0,5,-5
averaging,02,00,BCEAnchor-average,SELE-average,0.5,28,1,0,1
averaging,02,01,BCEAnchor-average,SELE-average,0.5,24,6,1,5
averaging,02,03,BCEAnchor-average,SELE-average,0.5,16,2,0,2
averaging,02,05,BCEAnchor-average,SELE-average,0.5,26,3,0,3
averaging,02,06,BCEAnchor-average,SELE-average,0.5,32,0,0,0
averaging,02,07,BCEAnchor-average,SELE-average,0.5,32,1,0,1
averaging,02,08,BCEAnchor-average,SELE-average,0.5,28,10,4,6
averaging,02,09,BCEAnchor-average,SELE-average,0.5,20,1,2,-1
averaging,02,11,BCEAnchor-average,SELE-average,0.5,76,5,38,-33
averaging,02,13,BCEAnchor-average,SELE-average,0.5,12,0,0,0
averaging,02,14,BCEAnchor-average,SELE-average,0.5,22,0,2,-2
averaging,02,15,BCEAnchor-average,SELE-average,0.5,66,3,0,3
averaging,02,16,BCEAnchor-average,SELE-average,0.5,14,2,2,0
averaging,02,18,BCEAnchor-average,SELE-average,0.5,30,5,2,3
averaging,02,19,BCEAnchor-average,SELE-average,0.5,28,0,3,-3
averaging,02,00,FixedScale-average,FixedScale-full-1,0.5,16,0,1,-1
averaging,02,01,FixedScale-average,FixedScale-full-1,0.5,16,0,3,-3
averaging,02,03,FixedScale-average,FixedScale-full-1,0.5,10,0,1,-1
averaging,02,05,FixedScale-average,FixedScale-full-1,0.5,2,1,0,1
averaging,02,06,FixedScale-average,FixedScale-full-1,0.5,8,0,0,0
averaging,02,07,FixedScale-average,FixedScale-full-1,0.5,16,0,0,0
averaging,02,08,FixedScale-average,FixedScale-full-1,0.5,8,1,2,-1
averaging,02,09,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,02,11,FixedScale-average,FixedScale-full-1,0.5,6,2,1,1
averaging,02,13,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,02,14,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,02,15,FixedScale-average,FixedScale-full-1,0.5,6,0,0,0
averaging,02,16,FixedScale-average,FixedScale-full-1,0.5,2,0,1,-1
averaging,02,18,FixedScale-average,FixedScale-full-1,0.5,2,1,0,1
averaging,02,19,FixedScale-average,FixedScale-full-1,0.5,4,0,1,-1
averaging,02,00,SELE-average,SELE-full-S1,0.5,8,0,0,0
averaging,02,01,SELE-average,SELE-full-S1,0.5,6,0,0,0
averaging,02,03,SELE-average,SELE-full-S1,0.5,20,1,0,1
averaging,02,05,SELE-average,SELE-full-S1,0.5,16,0,2,-2
averaging,02,06,SELE-average,SELE-full-S1,0.5,14,0,1,-1
averaging,02,07,SELE-average,SELE-full-S1,0.5,18,0,1,-1
averaging,02,08,SELE-average,SELE-full-S1,0.5,18,0,4,-4
averaging,02,09,SELE-average,SELE-full-S1,0.5,16,0,3,-3
averaging,02,11,SELE-average,SELE-full-S1,0.5,24,5,12,-7
averaging,02,13,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,02,14,SELE-average,SELE-full-S1,0.5,6,0,0,0
averaging,02,15,SELE-average,SELE-full-S1,0.5,32,0,1,-1
averaging,02,16,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,02,18,SELE-average,SELE-full-S1,0.5,12,0,2,-2
averaging,02,19,SELE-average,SELE-full-S1,0.5,18,0,2,-2
averaging,02,00,BCEAnchor-average,FixedScale-average,0.5,76,2,2,0
averaging,02,01,BCEAnchor-average,FixedScale-average,0.5,120,16,8,8
averaging,02,03,BCEAnchor-average,FixedScale-average,0.5,52,3,2,1
averaging,02,05,BCEAnchor-average,FixedScale-average,0.5,38,6,2,4
averaging,02,06,BCEAnchor-average,FixedScale-average,0.5,44,0,2,-2
averaging,02,07,BCEAnchor-average,FixedScale-average,0.5,22,1,0,1
averaging,02,08,BCEAnchor-average,FixedScale-average,0.5,84,18,11,7
averaging,02,09,BCEAnchor-average,FixedScale-average,0.5,28,2,5,-3
averaging,02,11,BCEAnchor-average,FixedScale-average,0.5,222,95,34,61
averaging,02,13,BCEAnchor-average,FixedScale-average,0.5,4,0,0,0
averaging,02,14,BCEAnchor-average,FixedScale-average,0.5,58,0,1,-1
averaging,02,15,BCEAnchor-average,FixedScale-average,0.5,60,0,2,-2
averaging,02,16,BCEAnchor-average,FixedScale-average,0.5,26,5,1,4
averaging,02,18,BCEAnchor-average,FixedScale-average,0.5,76,14,4,10
averaging,02,19,BCEAnchor-average,FixedScale-average,0.5,38,0,7,-7
nested,02,00,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,02,01,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,02,03,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,02,05,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,24,1,1,0
nested,02,06,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,02,07,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,02,08,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,28,5,2,3
nested,02,09,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,02,11,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,02,13,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,02,14,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,60,1,1,0
nested,02,15,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,128,0,2,-2
nested,02,16,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,02,18,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,68,12,3,9
nested,02,19,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,48,6,2,4
nested,02,00,Nested-BCEAnchor-selected,Nested-SELE,0.5,36,3,0,3
nested,02,01,Nested-BCEAnchor-selected,Nested-SELE,0.5,36,2,4,-2
nested,02,03,Nested-BCEAnchor-selected,Nested-SELE,0.5,20,2,0,2
nested,02,05,Nested-BCEAnchor-selected,Nested-SELE,0.5,10,1,0,1
nested,02,06,Nested-BCEAnchor-selected,Nested-SELE,0.5,40,0,1,-1
nested,02,07,Nested-BCEAnchor-selected,Nested-SELE,0.5,44,0,0,0
nested,02,08,Nested-BCEAnchor-selected,Nested-SELE,0.5,18,7,2,5
nested,02,09,Nested-BCEAnchor-selected,Nested-SELE,0.5,26,0,4,-4
nested,02,11,Nested-BCEAnchor-selected,Nested-SELE,0.5,112,5,55,-50
nested,02,13,Nested-BCEAnchor-selected,Nested-SELE,0.5,10,0,0,0
nested,02,14,Nested-BCEAnchor-selected,Nested-SELE,0.5,80,1,3,-2
nested,02,15,Nested-BCEAnchor-selected,Nested-SELE,0.5,40,0,0,0
nested,02,16,Nested-BCEAnchor-selected,Nested-SELE,0.5,8,1,2,-1
nested,02,18,Nested-BCEAnchor-selected,Nested-SELE,0.5,86,13,4,9
nested,02,19,Nested-BCEAnchor-selected,Nested-SELE,0.5,80,6,7,-1
nested,02,00,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,78,3,2,1
nested,02,01,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,164,11,11,0
nested,02,03,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,62,3,4,-1
nested,02,05,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,30,5,0,5
nested,02,06,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,54,0,2,-2
nested,02,07,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,38,1,0,1
nested,02,08,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,90,18,9,9
nested,02,09,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,28,2,5,-3
nested,02,11,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,284,125,47,78
nested,02,13,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,6,0,0,0
nested,02,14,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,118,1,2,-1
nested,02,15,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,184,0,4,-4
nested,02,16,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,26,4,2,2
nested,02,18,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,144,25,6,19
nested,02,19,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,80,3,7,-4
nested,02,00,Nested-BCEAnchor-1,Nested-SELE,0.5,36,3,0,3
nested,02,01,Nested-BCEAnchor-1,Nested-SELE,0.5,36,2,4,-2
nested,02,03,Nested-BCEAnchor-1,Nested-SELE,0.5,20,2,0,2
nested,02,05,Nested-BCEAnchor-1,Nested-SELE,0.5,26,2,1,1
nested,02,06,Nested-BCEAnchor-1,Nested-SELE,0.5,40,0,1,-1
nested,02,07,Nested-BCEAnchor-1,Nested-SELE,0.5,44,0,0,0
nested,02,08,Nested-BCEAnchor-1,Nested-SELE,0.5,34,7,5,2
nested,02,09,Nested-BCEAnchor-1,Nested-SELE,0.5,26,0,4,-4
nested,02,11,Nested-BCEAnchor-1,Nested-SELE,0.5,112,5,55,-50
nested,02,13,Nested-BCEAnchor-1,Nested-SELE,0.5,10,0,0,0
nested,02,14,Nested-BCEAnchor-1,Nested-SELE,0.5,20,0,2,-2
nested,02,15,Nested-BCEAnchor-1,Nested-SELE,0.5,92,2,0,2
nested,02,16,Nested-BCEAnchor-1,Nested-SELE,0.5,8,1,2,-1
nested,02,18,Nested-BCEAnchor-1,Nested-SELE,0.5,24,4,4,0
nested,02,19,Nested-BCEAnchor-1,Nested-SELE,0.5,40,0,5,-5
nested,02,00,Nested-BCE,Nested-SELE,0.5,12,1,0,1
nested,02,01,Nested-BCE,Nested-SELE,0.5,44,0,5,-5
nested,02,03,Nested-BCE,Nested-SELE,0.5,32,1,0,1
nested,02,05,Nested-BCE,Nested-SELE,0.5,10,1,1,0
nested,02,06,Nested-BCE,Nested-SELE,0.5,12,0,0,0
nested,02,07,Nested-BCE,Nested-SELE,0.5,12,0,0,0
nested,02,08,Nested-BCE,Nested-SELE,0.5,20,7,2,5
nested,02,09,Nested-BCE,Nested-SELE,0.5,8,0,1,-1
nested,02,11,Nested-BCE,Nested-SELE,0.5,78,36,36,0
nested,02,13,Nested-BCE,Nested-SELE,0.5,4,0,0,0
nested,02,14,Nested-BCE,Nested-SELE,0.5,34,1,2,-1
nested,02,15,Nested-BCE,Nested-SELE,0.5,66,0,0,0
nested,02,16,Nested-BCE,Nested-SELE,0.5,6,0,1,-1
nested,02,18,Nested-BCE,Nested-SELE,0.5,14,3,2,1
nested,02,19,Nested-BCE,Nested-SELE,0.5,16,0,1,-1
selection,03,02,A1,A0,0.5,0,0,0,0
selection,03,04,A1,A0,0.5,0,0,0,0
selection,03,05,A1,A0,0.5,0,0,0,0
selection,03,06,A1,A0,0.5,0,0,0,0
selection,03,07,A1,A0,0.5,0,0,0,0
selection,03,08,A1,A0,0.5,0,0,0,0
selection,03,09,A1,A0,0.5,0,0,0,0
selection,03,12,A1,A0,0.5,0,0,0,0
selection,03,13,A1,A0,0.5,0,0,0,0
selection,03,14,A1,A0,0.5,0,0,0,0
selection,03,15,A1,A0,0.5,0,0,0,0
selection,03,16,A1,A0,0.5,0,0,0,0
selection,03,17,A1,A0,0.5,0,0,0,0
selection,03,18,A1,A0,0.5,0,0,0,0
selection,03,19,A1,A0,0.5,0,0,0,0
selection,03,02,A1,A2,0.5,0,0,0,0
selection,03,04,A1,A2,0.5,0,0,0,0
selection,03,05,A1,A2,0.5,0,0,0,0
selection,03,06,A1,A2,0.5,0,0,0,0
selection,03,07,A1,A2,0.5,0,0,0,0
selection,03,08,A1,A2,0.5,0,0,0,0
selection,03,09,A1,A2,0.5,0,0,0,0
selection,03,12,A1,A2,0.5,0,0,0,0
selection,03,13,A1,A2,0.5,0,0,0,0
selection,03,14,A1,A2,0.5,0,0,0,0
selection,03,15,A1,A2,0.5,0,0,0,0
selection,03,16,A1,A2,0.5,0,0,0,0
selection,03,17,A1,A2,0.5,0,0,0,0
selection,03,18,A1,A2,0.5,0,0,0,0
selection,03,19,A1,A2,0.5,0,0,0,0
selection,03,02,A1,S1,0.5,48,2,3,-1
selection,03,04,A1,S1,0.5,42,5,2,3
selection,03,05,A1,S1,0.5,18,0,2,-2
selection,03,06,A1,S1,0.5,24,0,0,0
selection,03,07,A1,S1,0.5,96,1,0,1
selection,03,08,A1,S1,0.5,60,7,12,-5
selection,03,09,A1,S1,0.5,20,4,6,-2
selection,03,12,A1,S1,0.5,46,6,11,-5
selection,03,13,A1,S1,0.5,14,0,1,-1
selection,03,14,A1,S1,0.5,24,3,1,2
selection,03,15,A1,S1,0.5,42,0,0,0
selection,03,16,A1,S1,0.5,22,0,1,-1
selection,03,17,A1,S1,0.5,116,39,21,18
selection,03,18,A1,S1,0.5,40,4,1,3
selection,03,19,A1,S1,0.5,28,1,2,-1
selection,03,02,A2,S0,0.5,32,2,2,0
selection,03,04,A2,S0,0.5,28,1,0,1
selection,03,05,A2,S0,0.5,18,1,0,1
selection,03,06,A2,S0,0.5,14,1,0,1
selection,03,07,A2,S0,0.5,104,2,0,2
selection,03,08,A2,S0,0.5,58,7,11,-4
selection,03,09,A2,S0,0.5,24,4,7,-3
selection,03,12,A2,S0,0.5,56,6,10,-4
selection,03,13,A2,S0,0.5,10,0,0,0
selection,03,14,A2,S0,0.5,32,1,0,1
selection,03,15,A2,S0,0.5,108,1,0,1
selection,03,16,A2,S0,0.5,16,2,3,-1
selection,03,17,A2,S0,0.5,130,14,57,-43
selection,03,18,A2,S0,0.5,28,4,2,2
selection,03,19,A2,S0,0.5,44,0,2,-2
selection,03,02,S1,S0,0.5,60,4,3,1
selection,03,04,S1,S0,0.5,44,2,4,-2
selection,03,05,S1,S0,0.5,28,3,0,3
selection,03,06,S1,S0,0.5,34,1,0,1
selection,03,07,S1,S0,0.5,36,1,0,1
selection,03,08,S1,S0,0.5,52,8,7,1
selection,03,09,S1,S0,0.5,28,4,5,-1
selection,03,12,S1,S0,0.5,66,8,7,1
selection,03,13,S1,S0,0.5,20,1,0,1
selection,03,14,S1,S0,0.5,24,1,2,-1
selection,03,15,S1,S0,0.5,96,1,0,1
selection,03,16,S1,S0,0.5,34,3,3,0
selection,03,17,S1,S0,0.5,224,30,91,-61
selection,03,18,S1,S0,0.5,46,4,5,-1
selection,03,19,S1,S0,0.5,32,0,1,-1
averaging,03,02,BCEAnchor-average,BCEAnchor-full-1,0.5,12,1,0,1
averaging,03,04,BCEAnchor-average,BCEAnchor-full-1,0.5,6,1,2,-1
averaging,03,05,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,0,0
averaging,03,06,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,1,-1
averaging,03,07,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,03,08,BCEAnchor-average,BCEAnchor-full-1,0.5,12,4,1,3
averaging,03,09,BCEAnchor-average,BCEAnchor-full-1,0.5,4,1,0,1
averaging,03,12,BCEAnchor-average,BCEAnchor-full-1,0.5,4,1,0,1
averaging,03,13,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,03,14,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,03,15,BCEAnchor-average,BCEAnchor-full-1,0.5,16,0,0,0
averaging,03,16,BCEAnchor-average,BCEAnchor-full-1,0.5,2,1,0,1
averaging,03,17,BCEAnchor-average,BCEAnchor-full-1,0.5,6,2,0,2
averaging,03,18,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,0,0
averaging,03,19,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,03,02,BCEAnchor-average,BCEAnchor-equalnorm,0.5,12,1,0,1
averaging,03,04,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,1,1,0
averaging,03,05,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,0,0
averaging,03,06,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,1,-1
averaging,03,07,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,03,08,BCEAnchor-average,BCEAnchor-equalnorm,0.5,10,3,1,2
averaging,03,09,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,1,0,1
averaging,03,12,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,1,0,1
averaging,03,13,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,03,14,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,1,0,1
averaging,03,15,BCEAnchor-average,BCEAnchor-equalnorm,0.5,12,0,0,0
averaging,03,16,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,1,0,1
averaging,03,17,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,2,0,2
averaging,03,18,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,0,0
averaging,03,19,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,03,02,BCEAnchor-average,SELE-full-S1,0.5,40,2,2,0
averaging,03,04,BCEAnchor-average,SELE-full-S1,0.5,38,3,1,2
averaging,03,05,BCEAnchor-average,SELE-full-S1,0.5,18,0,2,-2
averaging,03,06,BCEAnchor-average,SELE-full-S1,0.5,24,0,1,-1
averaging,03,07,BCEAnchor-average,SELE-full-S1,0.5,94,1,0,1
averaging,03,08,BCEAnchor-average,SELE-full-S1,0.5,50,6,8,-2
averaging,03,09,BCEAnchor-average,SELE-full-S1,0.5,20,4,5,-1
averaging,03,12,BCEAnchor-average,SELE-full-S1,0.5,48,7,11,-4
averaging,03,13,BCEAnchor-average,SELE-full-S1,0.5,14,0,1,-1
averaging,03,14,BCEAnchor-average,SELE-full-S1,0.5,22,3,1,2
averaging,03,15,BCEAnchor-average,SELE-full-S1,0.5,32,0,0,0
averaging,03,16,BCEAnchor-average,SELE-full-S1,0.5,22,1,1,0
averaging,03,17,BCEAnchor-average,SELE-full-S1,0.5,122,41,21,20
averaging,03,18,BCEAnchor-average,SELE-full-S1,0.5,38,4,1,3
averaging,03,19,BCEAnchor-average,SELE-full-S1,0.5,28,1,2,-1
averaging,03,02,BCEAnchor-average,SELE-average,0.5,42,2,2,0
averaging,03,04,BCEAnchor-average,SELE-average,0.5,40,4,1,3
averaging,03,05,BCEAnchor-average,SELE-average,0.5,18,0,1,-1
averaging,03,06,BCEAnchor-average,SELE-average,0.5,24,0,1,-1
averaging,03,07,BCEAnchor-average,SELE-average,0.5,78,1,0,1
averaging,03,08,BCEAnchor-average,SELE-average,0.5,58,7,8,-1
averaging,03,09,BCEAnchor-average,SELE-average,0.5,20,4,5,-1
averaging,03,12,BCEAnchor-average,SELE-average,0.5,48,7,11,-4
averaging,03,13,BCEAnchor-average,SELE-average,0.5,14,0,1,-1
averaging,03,14,BCEAnchor-average,SELE-average,0.5,22,3,0,3
averaging,03,15,BCEAnchor-average,SELE-average,0.5,34,0,0,0
averaging,03,16,BCEAnchor-average,SELE-average,0.5,24,2,1,1
averaging,03,17,BCEAnchor-average,SELE-average,0.5,124,42,21,21
averaging,03,18,BCEAnchor-average,SELE-average,0.5,38,4,1,3
averaging,03,19,BCEAnchor-average,SELE-average,0.5,24,2,2,0
averaging,03,02,FixedScale-average,FixedScale-full-1,0.5,24,2,2,0
averaging,03,04,FixedScale-average,FixedScale-full-1,0.5,6,0,0,0
averaging,03,05,FixedScale-average,FixedScale-full-1,0.5,14,0,0,0
averaging,03,06,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,03,07,FixedScale-average,FixedScale-full-1,0.5,16,1,0,1
averaging,03,08,FixedScale-average,FixedScale-full-1,0.5,4,0,1,-1
averaging,03,09,FixedScale-average,FixedScale-full-1,0.5,2,1,0,1
averaging,03,12,FixedScale-average,FixedScale-full-1,0.5,10,0,1,-1
averaging,03,13,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,03,14,FixedScale-average,FixedScale-full-1,0.5,4,1,0,1
averaging,03,15,FixedScale-average,FixedScale-full-1,0.5,20,0,1,-1
averaging,03,16,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,03,17,FixedScale-average,FixedScale-full-1,0.5,8,2,2,0
averaging,03,18,FixedScale-average,FixedScale-full-1,0.5,6,0,0,0
averaging,03,19,FixedScale-average,FixedScale-full-1,0.5,6,0,0,0
averaging,03,02,SELE-average,SELE-full-S1,0.5,8,0,0,0
averaging,03,04,SELE-average,SELE-full-S1,0.5,6,0,1,-1
averaging,03,05,SELE-average,SELE-full-S1,0.5,8,0,1,-1
averaging,03,06,SELE-average,SELE-full-S1,0.5,0,0,0,0
averaging,03,07,SELE-average,SELE-full-S1,0.5,28,0,0,0
averaging,03,08,SELE-average,SELE-full-S1,0.5,12,0,1,-1
averaging,03,09,SELE-average,SELE-full-S1,0.5,2,1,1,0
averaging,03,12,SELE-average,SELE-full-S1,0.5,6,1,1,0
averaging,03,13,SELE-average,SELE-full-S1,0.5,0,0,0,0
averaging,03,14,SELE-average,SELE-full-S1,0.5,2,0,1,-1
averaging,03,15,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,03,16,SELE-average,SELE-full-S1,0.5,4,0,1,-1
averaging,03,17,SELE-average,SELE-full-S1,0.5,6,1,2,-1
averaging,03,18,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,03,19,SELE-average,SELE-full-S1,0.5,6,0,1,-1
averaging,03,02,BCEAnchor-average,FixedScale-average,0.5,128,1,13,-12
averaging,03,04,BCEAnchor-average,FixedScale-average,0.5,92,12,4,8
averaging,03,05,BCEAnchor-average,FixedScale-average,0.5,90,1,5,-4
averaging,03,06,BCEAnchor-average,FixedScale-average,0.5,50,0,2,-2
averaging,03,07,BCEAnchor-average,FixedScale-average,0.5,132,0,1,-1
averaging,03,08,BCEAnchor-average,FixedScale-average,0.5,362,1,80,-79
averaging,03,09,BCEAnchor-average,FixedScale-average,0.5,66,9,4,5
averaging,03,12,BCEAnchor-average,FixedScale-average,0.5,130,6,14,-8
averaging,03,13,BCEAnchor-average,FixedScale-average,0.5,18,0,1,-1
averaging,03,14,BCEAnchor-average,FixedScale-average,0.5,76,8,7,1
averaging,03,15,BCEAnchor-average,FixedScale-average,0.5,86,0,1,-1
averaging,03,16,BCEAnchor-average,FixedScale-average,0.5,72,8,10,-2
averaging,03,17,BCEAnchor-average,FixedScale-average,0.5,168,43,38,5
averaging,03,18,BCEAnchor-average,FixedScale-average,0.5,168,16,4,12
averaging,03,19,BCEAnchor-average,FixedScale-average,0.5,58,3,3,0
nested,03,02,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,10,0,1,-1
nested,03,04,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,24,1,2,-1
nested,03,05,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,03,06,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,03,07,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,82,0,1,-1
nested,03,08,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,03,09,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,12,3,2,1
nested,03,12,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,03,13,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,8,0,1,-1
nested,03,14,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,20,1,1,0
nested,03,15,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,52,0,0,0
nested,03,16,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,03,17,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,03,18,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,24,3,2,1
nested,03,19,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,18,1,0,1
nested,03,02,Nested-BCEAnchor-selected,Nested-SELE,0.5,66,4,7,-3
nested,03,04,Nested-BCEAnchor-selected,Nested-SELE,0.5,14,1,1,0
nested,03,05,Nested-BCEAnchor-selected,Nested-SELE,0.5,16,1,2,-1
nested,03,06,Nested-BCEAnchor-selected,Nested-SELE,0.5,44,2,0,2
nested,03,07,Nested-BCEAnchor-selected,Nested-SELE,0.5,60,0,0,0
nested,03,08,Nested-BCEAnchor-selected,Nested-SELE,0.5,34,3,4,-1
nested,03,09,Nested-BCEAnchor-selected,Nested-SELE,0.5,38,6,10,-4
nested,03,12,Nested-BCEAnchor-selected,Nested-SELE,0.5,42,8,9,-1
nested,03,13,Nested-BCEAnchor-selected,Nested-SELE,0.5,18,0,1,-1
nested,03,14,Nested-BCEAnchor-selected,Nested-SELE,0.5,4,0,0,0
nested,03,15,Nested-BCEAnchor-selected,Nested-SELE,0.5,62,1,0,1
nested,03,16,Nested-BCEAnchor-selected,Nested-SELE,0.5,38,6,7,-1
nested,03,17,Nested-BCEAnchor-selected,Nested-SELE,0.5,238,34,94,-60
nested,03,18,Nested-BCEAnchor-selected,Nested-SELE,0.5,16,4,1,3
nested,03,19,Nested-BCEAnchor-selected,Nested-SELE,0.5,18,0,1,-1
nested,03,02,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,86,0,15,-15
nested,03,04,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,92,12,4,8
nested,03,05,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,64,1,4,-3
nested,03,06,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,20,0,0,0
nested,03,07,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,200,0,1,-1
nested,03,08,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,356,0,79,-79
nested,03,09,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,42,5,1,4
nested,03,12,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,114,7,13,-6
nested,03,13,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,18,0,2,-2
nested,03,14,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,70,7,7,0
nested,03,15,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,140,0,2,-2
nested,03,16,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,54,4,7,-3
nested,03,17,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,90,11,25,-14
nested,03,18,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,182,19,6,13
nested,03,19,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,40,1,1,0
nested,03,02,Nested-BCEAnchor-1,Nested-SELE,0.5,64,5,7,-2
nested,03,04,Nested-BCEAnchor-1,Nested-SELE,0.5,28,1,0,1
nested,03,05,Nested-BCEAnchor-1,Nested-SELE,0.5,16,1,2,-1
nested,03,06,Nested-BCEAnchor-1,Nested-SELE,0.5,44,2,0,2
nested,03,07,Nested-BCEAnchor-1,Nested-SELE,0.5,122,1,0,1
nested,03,08,Nested-BCEAnchor-1,Nested-SELE,0.5,34,3,4,-1
nested,03,09,Nested-BCEAnchor-1,Nested-SELE,0.5,30,4,9,-5
nested,03,12,Nested-BCEAnchor-1,Nested-SELE,0.5,42,8,9,-1
nested,03,13,Nested-BCEAnchor-1,Nested-SELE,0.5,18,0,0,0
nested,03,14,Nested-BCEAnchor-1,Nested-SELE,0.5,24,1,1,0
nested,03,15,Nested-BCEAnchor-1,Nested-SELE,0.5,108,1,0,1
nested,03,16,Nested-BCEAnchor-1,Nested-SELE,0.5,38,6,7,-1
nested,03,17,Nested-BCEAnchor-1,Nested-SELE,0.5,238,34,94,-60
nested,03,18,Nested-BCEAnchor-1,Nested-SELE,0.5,28,4,2,2
nested,03,19,Nested-BCEAnchor-1,Nested-SELE,0.5,28,0,2,-2
nested,03,02,Nested-BCE,Nested-SELE,0.5,74,6,6,0
nested,03,04,Nested-BCE,Nested-SELE,0.5,16,2,0,2
nested,03,05,Nested-BCE,Nested-SELE,0.5,10,0,1,-1
nested,03,06,Nested-BCE,Nested-SELE,0.5,40,2,0,2
nested,03,07,Nested-BCE,Nested-SELE,0.5,34,0,1,-1
nested,03,08,Nested-BCE,Nested-SELE,0.5,14,0,1,-1
nested,03,09,Nested-BCE,Nested-SELE,0.5,24,4,5,-1
nested,03,12,Nested-BCE,Nested-SELE,0.5,18,3,4,-1
nested,03,13,Nested-BCE,Nested-SELE,0.5,20,3,0,3
nested,03,14,Nested-BCE,Nested-SELE,0.5,4,0,0,0
nested,03,15,Nested-BCE,Nested-SELE,0.5,48,0,1,-1
nested,03,16,Nested-BCE,Nested-SELE,0.5,38,5,5,0
nested,03,17,Nested-BCE,Nested-SELE,0.5,236,30,92,-62
nested,03,18,Nested-BCE,Nested-SELE,0.5,16,4,1,3
nested,03,19,Nested-BCE,Nested-SELE,0.5,18,0,1,-1
selection,04,00,A1,A0,0.5,20,1,1,0
selection,04,01,A1,A0,0.5,82,2,1,1
selection,04,02,A1,A0,0.5,42,3,1,2
selection,04,03,A1,A0,0.5,48,2,1,1
selection,04,05,A1,A0,0.5,32,0,0,0
selection,04,07,A1,A0,0.5,56,4,3,1
selection,04,08,A1,A0,0.5,78,22,3,19
selection,04,09,A1,A0,0.5,38,0,7,-7
selection,04,10,A1,A0,0.5,88,2,0,2
selection,04,11,A1,A0,0.5,50,2,20,-18
selection,04,12,A1,A0,0.5,68,3,1,2
selection,04,14,A1,A0,0.5,62,0,2,-2
selection,04,15,A1,A0,0.5,48,3,0,3
selection,04,17,A1,A0,0.5,82,11,8,3
selection,04,19,A1,A0,0.5,64,4,3,1
selection,04,00,A1,A2,0.5,20,1,1,0
selection,04,01,A1,A2,0.5,52,1,2,-1
selection,04,02,A1,A2,0.5,24,2,0,2
selection,04,03,A1,A2,0.5,30,2,0,2
selection,04,05,A1,A2,0.5,20,0,0,0
selection,04,07,A1,A2,0.5,44,2,2,0
selection,04,08,A1,A2,0.5,48,11,1,10
selection,04,09,A1,A2,0.5,18,2,4,-2
selection,04,10,A1,A2,0.5,62,2,0,2
selection,04,11,A1,A2,0.5,30,2,12,-10
selection,04,12,A1,A2,0.5,48,2,0,2
selection,04,14,A1,A2,0.5,36,0,0,0
selection,04,15,A1,A2,0.5,38,3,0,3
selection,04,17,A1,A2,0.5,30,5,6,-1
selection,04,19,A1,A2,0.5,46,2,2,0
selection,04,00,A1,S1,0.5,22,2,1,1
selection,04,01,A1,S1,0.5,118,2,1,1
selection,04,02,A1,S1,0.5,34,3,2,1
selection,04,03,A1,S1,0.5,44,2,0,2
selection,04,05,A1,S1,0.5,24,0,0,0
selection,04,07,A1,S1,0.5,72,3,2,1
selection,04,08,A1,S1,0.5,56,14,1,13
selection,04,09,A1,S1,0.5,36,2,6,-4
selection,04,10,A1,S1,0.5,94,2,0,2
selection,04,11,A1,S1,0.5,52,10,13,-3
selection,04,12,A1,S1,0.5,58,4,1,3
selection,04,14,A1,S1,0.5,90,0,2,-2
selection,04,15,A1,S1,0.5,44,2,0,2
selection,04,17,A1,S1,0.5,88,11,9,2
selection,04,19,A1,S1,0.5,46,2,2,0
selection,04,00,A2,S0,0.5,12,0,0,0
selection,04,01,A2,S0,0.5,58,2,0,2
selection,04,02,A2,S0,0.5,20,1,1,0
selection,04,03,A2,S0,0.5,26,1,2,-1
selection,04,05,A2,S0,0.5,8,0,0,0
selection,04,07,A2,S0,0.5,24,1,0,1
selection,04,08,A2,S0,0.5,52,17,4,13
selection,04,09,A2,S0,0.5,32,3,6,-3
selection,04,10,A2,S0,0.5,18,0,0,0
selection,04,11,A2,S0,0.5,46,21,4,17
selection,04,12,A2,S0,0.5,18,1,1,0
selection,04,14,A2,S0,0.5,12,0,0,0
selection,04,15,A2,S0,0.5,22,1,0,1
selection,04,17,A2,S0,0.5,34,5,1,4
selection,04,19,A2,S0,0.5,14,1,1,0
selection,04,00,S1,S0,0.5,20,1,2,-1
selection,04,01,S1,S0,0.5,24,0,0,0
selection,04,02,S1,S0,0.5,26,3,2,1
selection,04,03,S1,S0,0.5,32,1,2,-1
selection,04,05,S1,S0,0.5,12,0,0,0
selection,04,07,S1,S0,0.5,60,0,0,0
selection,04,08,S1,S0,0.5,66,17,7,10
selection,04,09,S1,S0,0.5,22,1,2,-1
selection,04,10,S1,S0,0.5,20,0,0,0
selection,04,11,S1,S0,0.5,52,18,8,10
selection,04,12,S1,S0,0.5,20,1,2,-1
selection,04,14,S1,S0,0.5,58,2,0,2
selection,04,15,S1,S0,0.5,16,2,0,2
selection,04,17,S1,S0,0.5,46,2,1,1
selection,04,19,S1,S0,0.5,12,1,1,0
averaging,04,00,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,04,01,BCEAnchor-average,BCEAnchor-full-1,0.5,22,0,2,-2
averaging,04,02,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,0,0
averaging,04,03,BCEAnchor-average,BCEAnchor-full-1,0.5,4,1,0,1
averaging,04,05,BCEAnchor-average,BCEAnchor-full-1,0.5,8,0,0,0
averaging,04,07,BCEAnchor-average,BCEAnchor-full-1,0.5,22,0,0,0
averaging,04,08,BCEAnchor-average,BCEAnchor-full-1,0.5,14,0,6,-6
averaging,04,09,BCEAnchor-average,BCEAnchor-full-1,0.5,18,3,1,2
averaging,04,10,BCEAnchor-average,BCEAnchor-full-1,0.5,8,0,0,0
averaging,04,11,BCEAnchor-average,BCEAnchor-full-1,0.5,8,1,0,1
averaging,04,12,BCEAnchor-average,BCEAnchor-full-1,0.5,4,1,0,1
averaging,04,14,BCEAnchor-average,BCEAnchor-full-1,0.5,10,0,0,0
averaging,04,15,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,0,0
averaging,04,17,BCEAnchor-average,BCEAnchor-full-1,0.5,8,0,1,-1
averaging,04,19,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,04,00,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,04,01,BCEAnchor-average,BCEAnchor-equalnorm,0.5,22,0,2,-2
averaging,04,02,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,0,0
averaging,04,03,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,1,0,1
averaging,04,05,BCEAnchor-average,BCEAnchor-equalnorm,0.5,8,0,0,0
averaging,04,07,BCEAnchor-average,BCEAnchor-equalnorm,0.5,22,0,0,0
averaging,04,08,BCEAnchor-average,BCEAnchor-equalnorm,0.5,14,0,6,-6
averaging,04,09,BCEAnchor-average,BCEAnchor-equalnorm,0.5,18,3,1,2
averaging,04,10,BCEAnchor-average,BCEAnchor-equalnorm,0.5,8,0,0,0
averaging,04,11,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,1,0,1
averaging,04,12,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,1,0,1
averaging,04,14,BCEAnchor-average,BCEAnchor-equalnorm,0.5,8,0,0,0
averaging,04,15,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,0,0
averaging,04,17,BCEAnchor-average,BCEAnchor-equalnorm,0.5,8,0,1,-1
averaging,04,19,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,0,0
averaging,04,00,BCEAnchor-average,SELE-full-S1,0.5,18,2,1,1
averaging,04,01,BCEAnchor-average,SELE-full-S1,0.5,56,0,0,0
averaging,04,02,BCEAnchor-average,SELE-full-S1,0.5,14,2,3,-1
averaging,04,03,BCEAnchor-average,SELE-full-S1,0.5,28,1,0,1
averaging,04,05,BCEAnchor-average,SELE-full-S1,0.5,12,0,0,0
averaging,04,07,BCEAnchor-average,SELE-full-S1,0.5,54,1,0,1
averaging,04,08,BCEAnchor-average,SELE-full-S1,0.5,36,4,7,-3
averaging,04,09,BCEAnchor-average,SELE-full-S1,0.5,20,3,3,0
averaging,04,10,BCEAnchor-average,SELE-full-S1,0.5,32,0,0,0
averaging,04,11,BCEAnchor-average,SELE-full-S1,0.5,42,16,8,8
averaging,04,12,BCEAnchor-average,SELE-full-S1,0.5,22,3,1,2
averaging,04,14,BCEAnchor-average,SELE-full-S1,0.5,48,0,2,-2
averaging,04,15,BCEAnchor-average,SELE-full-S1,0.5,8,0,1,-1
averaging,04,17,BCEAnchor-average,SELE-full-S1,0.5,62,5,3,2
averaging,04,19,BCEAnchor-average,SELE-full-S1,0.5,10,0,0,0
averaging,04,00,BCEAnchor-average,SELE-average,0.5,18,2,1,1
averaging,04,01,BCEAnchor-average,SELE-average,0.5,124,1,0,1
averaging,04,02,BCEAnchor-average,SELE-average,0.5,18,1,3,-2
averaging,04,03,BCEAnchor-average,SELE-average,0.5,30,1,1,0
averaging,04,05,BCEAnchor-average,SELE-average,0.5,12,0,0,0
averaging,04,07,BCEAnchor-average,SELE-average,0.5,110,2,0,2
averaging,04,08,BCEAnchor-average,SELE-average,0.5,48,6,5,1
averaging,04,09,BCEAnchor-average,SELE-average,0.5,28,4,4,0
averaging,04,10,BCEAnchor-average,SELE-average,0.5,48,0,0,0
averaging,04,11,BCEAnchor-average,SELE-average,0.5,40,12,8,4
averaging,04,12,BCEAnchor-average,SELE-average,0.5,18,2,0,2
averaging,04,14,BCEAnchor-average,SELE-average,0.5,48,0,2,-2
averaging,04,15,BCEAnchor-average,SELE-average,0.5,14,1,0,1
averaging,04,17,BCEAnchor-average,SELE-average,0.5,62,7,1,6
averaging,04,19,BCEAnchor-average,SELE-average,0.5,14,0,0,0
averaging,04,00,FixedScale-average,FixedScale-full-1,0.5,6,1,1,0
averaging,04,01,FixedScale-average,FixedScale-full-1,0.5,58,1,0,1
averaging,04,02,FixedScale-average,FixedScale-full-1,0.5,12,0,1,-1
averaging,04,03,FixedScale-average,FixedScale-full-1,0.5,16,0,1,-1
averaging,04,05,FixedScale-average,FixedScale-full-1,0.5,28,0,0,0
averaging,04,07,FixedScale-average,FixedScale-full-1,0.5,72,1,2,-1
averaging,04,08,FixedScale-average,FixedScale-full-1,0.5,50,0,1,-1
averaging,04,09,FixedScale-average,FixedScale-full-1,0.5,12,1,0,1
averaging,04,10,FixedScale-average,FixedScale-full-1,0.5,34,0,0,0
averaging,04,11,FixedScale-average,FixedScale-full-1,0.5,30,11,3,8
averaging,04,12,FixedScale-average,FixedScale-full-1,0.5,20,0,1,-1
averaging,04,14,FixedScale-average,FixedScale-full-1,0.5,10,0,0,0
averaging,04,15,FixedScale-average,FixedScale-full-1,0.5,46,0,4,-4
averaging,04,17,FixedScale-average,FixedScale-full-1,0.5,28,0,4,-4
averaging,04,19,FixedScale-average,FixedScale-full-1,0.5,26,0,3,-3
averaging,04,00,SELE-average,SELE-full-S1,0.5,0,0,0,0
averaging,04,01,SELE-average,SELE-full-S1,0.5,70,0,1,-1
averaging,04,02,SELE-average,SELE-full-S1,0.5,14,2,1,1
averaging,04,03,SELE-average,SELE-full-S1,0.5,18,1,0,1
averaging,04,05,SELE-average,SELE-full-S1,0.5,12,0,0,0
averaging,04,07,SELE-average,SELE-full-S1,0.5,70,0,1,-1
averaging,04,08,SELE-average,SELE-full-S1,0.5,18,0,4,-4
averaging,04,09,SELE-average,SELE-full-S1,0.5,10,2,2,0
averaging,04,10,SELE-average,SELE-full-S1,0.5,18,0,0,0
averaging,04,11,SELE-average,SELE-full-S1,0.5,12,5,1,4
averaging,04,12,SELE-average,SELE-full-S1,0.5,12,1,1,0
averaging,04,14,SELE-average,SELE-full-S1,0.5,0,0,0,0
averaging,04,15,SELE-average,SELE-full-S1,0.5,8,0,2,-2
averaging,04,17,SELE-average,SELE-full-S1,0.5,18,0,4,-4
averaging,04,19,SELE-average,SELE-full-S1,0.5,8,0,0,0
averaging,04,00,BCEAnchor-average,FixedScale-average,0.5,20,3,1,2
averaging,04,01,BCEAnchor-average,FixedScale-average,0.5,88,4,4,0
averaging,04,02,BCEAnchor-average,FixedScale-average,0.5,26,0,5,-5
averaging,04,03,BCEAnchor-average,FixedScale-average,0.5,72,1,2,-1
averaging,04,05,BCEAnchor-average,FixedScale-average,0.5,74,0,3,-3
averaging,04,07,BCEAnchor-average,FixedScale-average,0.5,122,4,0,4
averaging,04,08,BCEAnchor-average,FixedScale-average,0.5,296,8,43,-35
averaging,04,09,BCEAnchor-average,FixedScale-average,0.5,64,10,2,8
averaging,04,10,BCEAnchor-average,FixedScale-average,0.5,48,0,1,-1
averaging,04,11,BCEAnchor-average,FixedScale-average,0.5,94,15,31,-16
averaging,04,12,BCEAnchor-average,FixedScale-average,0.5,112,2,8,-6
averaging,04,14,BCEAnchor-average,FixedScale-average,0.5,66,0,1,-1
averaging,04,15,BCEAnchor-average,FixedScale-average,0.5,72,0,3,-3
averaging,04,17,BCEAnchor-average,FixedScale-average,0.5,72,10,11,-1
averaging,04,19,BCEAnchor-average,FixedScale-average,0.5,38,4,2,2
nested,04,00,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,44,1,0,1
nested,04,01,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,28,0,1,-1
nested,04,02,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,18,1,1,0
nested,04,03,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,38,2,0,2
nested,04,05,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,16,0,0,0
nested,04,07,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,26,2,2,0
nested,04,08,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,32,2,11,-9
nested,04,09,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,26,5,0,5
nested,04,10,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,26,0,0,0
nested,04,11,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,54,2,23,-21
nested,04,12,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,22,1,1,0
nested,04,14,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,76,0,0,0
nested,04,15,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,32,4,0,4
nested,04,17,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,46,6,7,-1
nested,04,19,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,20,1,2,-1
nested,04,00,Nested-BCEAnchor-selected,Nested-SELE,0.5,52,2,0,2
nested,04,01,Nested-BCEAnchor-selected,Nested-SELE,0.5,56,0,0,0
nested,04,02,Nested-BCEAnchor-selected,Nested-SELE,0.5,26,2,3,-1
nested,04,03,Nested-BCEAnchor-selected,Nested-SELE,0.5,48,2,0,2
nested,04,05,Nested-BCEAnchor-selected,Nested-SELE,0.5,16,0,0,0
nested,04,07,Nested-BCEAnchor-selected,Nested-SELE,0.5,72,2,1,1
nested,04,08,Nested-BCEAnchor-selected,Nested-SELE,0.5,66,6,12,-6
nested,04,09,Nested-BCEAnchor-selected,Nested-SELE,0.5,20,5,2,3
nested,04,10,Nested-BCEAnchor-selected,Nested-SELE,0.5,20,0,0,0
nested,04,11,Nested-BCEAnchor-selected,Nested-SELE,0.5,66,10,21,-11
nested,04,12,Nested-BCEAnchor-selected,Nested-SELE,0.5,18,1,0,1
nested,04,14,Nested-BCEAnchor-selected,Nested-SELE,0.5,96,0,2,-2
nested,04,15,Nested-BCEAnchor-selected,Nested-SELE,0.5,60,4,0,4
nested,04,17,Nested-BCEAnchor-selected,Nested-SELE,0.5,90,10,9,1
nested,04,19,Nested-BCEAnchor-selected,Nested-SELE,0.5,26,1,3,-2
nested,04,00,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,58,3,0,3
nested,04,01,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,130,4,3,1
nested,04,02,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,48,1,7,-6
nested,04,03,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,82,2,3,-1
nested,04,05,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,64,0,3,-3
nested,04,07,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,168,5,2,3
nested,04,08,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,282,10,49,-39
nested,04,09,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,80,14,2,12
nested,04,10,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,60,0,1,-1
nested,04,11,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,98,10,37,-27
nested,04,12,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,136,1,9,-8
nested,04,14,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,114,0,1,-1
nested,04,15,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,60,0,2,-2
nested,04,17,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,76,9,15,-6
nested,04,19,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,62,2,5,-3
nested,04,00,Nested-BCEAnchor-1,Nested-SELE,0.5,18,1,0,1
nested,04,01,Nested-BCEAnchor-1,Nested-SELE,0.5,76,1,0,1
nested,04,02,Nested-BCEAnchor-1,Nested-SELE,0.5,14,2,3,-1
nested,04,03,Nested-BCEAnchor-1,Nested-SELE,0.5,18,0,0,0
nested,04,05,Nested-BCEAnchor-1,Nested-SELE,0.5,6,0,0,0
nested,04,07,Nested-BCEAnchor-1,Nested-SELE,0.5,78,1,0,1
nested,04,08,Nested-BCEAnchor-1,Nested-SELE,0.5,44,7,4,3
nested,04,09,Nested-BCEAnchor-1,Nested-SELE,0.5,32,4,6,-2
nested,04,10,Nested-BCEAnchor-1,Nested-SELE,0.5,40,0,0,0
nested,04,11,Nested-BCEAnchor-1,Nested-SELE,0.5,36,15,5,10
nested,04,12,Nested-BCEAnchor-1,Nested-SELE,0.5,24,2,1,1
nested,04,14,Nested-BCEAnchor-1,Nested-SELE,0.5,28,0,2,-2
nested,04,15,Nested-BCEAnchor-1,Nested-SELE,0.5,30,1,1,0
nested,04,17,Nested-BCEAnchor-1,Nested-SELE,0.5,46,4,2,2
nested,04,19,Nested-BCEAnchor-1,Nested-SELE,0.5,12,0,1,-1
nested,04,00,Nested-BCE,Nested-SELE,0.5,18,1,0,1
nested,04,01,Nested-BCE,Nested-SELE,0.5,62,0,0,0
nested,04,02,Nested-BCE,Nested-SELE,0.5,26,2,3,-1
nested,04,03,Nested-BCE,Nested-SELE,0.5,16,1,0,1
nested,04,05,Nested-BCE,Nested-SELE,0.5,30,1,0,1
nested,04,07,Nested-BCE,Nested-SELE,0.5,66,4,1,3
nested,04,08,Nested-BCE,Nested-SELE,0.5,80,7,12,-5
nested,04,09,Nested-BCE,Nested-SELE,0.5,32,7,4,3
nested,04,10,Nested-BCE,Nested-SELE,0.5,26,0,0,0
nested,04,11,Nested-BCE,Nested-SELE,0.5,50,23,5,18
nested,04,12,Nested-BCE,Nested-SELE,0.5,24,1,0,1
nested,04,14,Nested-BCE,Nested-SELE,0.5,12,0,0,0
nested,04,15,Nested-BCE,Nested-SELE,0.5,28,2,0,2
nested,04,17,Nested-BCE,Nested-SELE,0.5,48,6,1,5
nested,04,19,Nested-BCE,Nested-SELE,0.5,26,1,2,-1
selection,05,00,A1,A0,0.5,46,3,0,3
selection,05,01,A1,A0,0.5,10,0,2,-2
selection,05,03,A1,A0,0.5,14,0,0,0
selection,05,04,A1,A0,0.5,18,0,0,0
selection,05,06,A1,A0,0.5,16,0,1,-1
selection,05,07,A1,A0,0.5,8,0,0,0
selection,05,08,A1,A0,0.5,32,9,3,6
selection,05,09,A1,A0,0.5,50,3,2,1
selection,05,10,A1,A0,0.5,24,0,0,0
selection,05,11,A1,A0,0.5,98,7,48,-41
selection,05,13,A1,A0,0.5,4,0,1,-1
selection,05,14,A1,A0,0.5,16,0,2,-2
selection,05,15,A1,A0,0.5,14,0,0,0
selection,05,17,A1,A0,0.5,120,34,19,15
selection,05,19,A1,A0,0.5,18,0,1,-1
selection,05,00,A1,A2,0.5,46,3,0,3
selection,05,01,A1,A2,0.5,10,0,2,-2
selection,05,03,A1,A2,0.5,14,0,0,0
selection,05,04,A1,A2,0.5,18,0,0,0
selection,05,06,A1,A2,0.5,16,0,1,-1
selection,05,07,A1,A2,0.5,8,0,0,0
selection,05,08,A1,A2,0.5,32,9,3,6
selection,05,09,A1,A2,0.5,50,3,2,1
selection,05,10,A1,A2,0.5,24,0,0,0
selection,05,11,A1,A2,0.5,98,7,48,-41
selection,05,13,A1,A2,0.5,4,0,1,-1
selection,05,14,A1,A2,0.5,16,0,2,-2
selection,05,15,A1,A2,0.5,14,0,0,0
selection,05,17,A1,A2,0.5,120,34,19,15
selection,05,19,A1,A2,0.5,18,0,1,-1
selection,05,00,A1,S1,0.5,70,4,1,3
selection,05,01,A1,S1,0.5,20,0,3,-3
selection,05,03,A1,S1,0.5,26,0,0,0
selection,05,04,A1,S1,0.5,30,2,0,2
selection,05,06,A1,S1,0.5,24,1,0,1
selection,05,07,A1,S1,0.5,14,0,0,0
selection,05,08,A1,S1,0.5,56,8,6,2
selection,05,09,A1,S1,0.5,92,9,4,5
selection,05,10,A1,S1,0.5,42,2,0,2
selection,05,11,A1,S1,0.5,494,15,243,-228
selection,05,13,A1,S1,0.5,12,0,1,-1
selection,05,14,A1,S1,0.5,28,2,3,-1
selection,05,15,A1,S1,0.5,48,1,0,1
selection,05,17,A1,S1,0.5,216,73,28,45
selection,05,19,A1,S1,0.5,40,1,2,-1
selection,05,00,A2,S0,0.5,24,1,1,0
selection,05,01,A2,S0,0.5,14,0,1,-1
selection,05,03,A2,S0,0.5,18,0,0,0
selection,05,04,A2,S0,0.5,18,2,0,2
selection,05,06,A2,S0,0.5,14,2,0,2
selection,05,07,A2,S0,0.5,14,0,0,0
selection,05,08,A2,S0,0.5,32,1,5,-4
selection,05,09,A2,S0,0.5,46,6,2,4
selection,05,10,A2,S0,0.5,30,2,0,2
selection,05,11,A2,S0,0.5,406,12,199,-187
selection,05,13,A2,S0,0.5,8,0,0,0
selection,05,14,A2,S0,0.5,16,3,2,1
selection,05,15,A2,S0,0.5,38,1,0,1
selection,05,17,A2,S0,0.5,122,43,13,30
selection,05,19,A2,S0,0.5,22,1,1,0
selection,05,00,S1,S0,0.5,0,0,0,0
selection,05,01,S1,S0,0.5,0,0,0,0
selection,05,03,S1,S0,0.5,0,0,0,0
selection,05,04,S1,S0,0.5,0,0,0,0
selection,05,06,S1,S0,0.5,0,0,0,0
selection,05,07,S1,S0,0.5,0,0,0,0
selection,05,08,S1,S0,0.5,0,0,0,0
selection,05,09,S1,S0,0.5,0,0,0,0
selection,05,10,S1,S0,0.5,0,0,0,0
selection,05,11,S1,S0,0.5,0,0,0,0
selection,05,13,S1,S0,0.5,0,0,0,0
selection,05,14,S1,S0,0.5,0,0,0,0
selection,05,15,S1,S0,0.5,0,0,0,0
selection,05,17,S1,S0,0.5,0,0,0,0
selection,05,19,S1,S0,0.5,0,0,0,0
averaging,05,00,BCEAnchor-average,BCEAnchor-full-1,0.5,12,2,0,2
averaging,05,01,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,05,03,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,0,0
averaging,05,04,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,0,0
averaging,05,06,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,05,07,BCEAnchor-average,BCEAnchor-full-1,0.5,18,0,0,0
averaging,05,08,BCEAnchor-average,BCEAnchor-full-1,0.5,14,1,3,-2
averaging,05,09,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,0,0
averaging,05,10,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,05,11,BCEAnchor-average,BCEAnchor-full-1,0.5,56,27,2,25
averaging,05,13,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,05,14,BCEAnchor-average,BCEAnchor-full-1,0.5,8,0,0,0
averaging,05,15,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,0,0
averaging,05,17,BCEAnchor-average,BCEAnchor-full-1,0.5,20,10,5,5
averaging,05,19,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,05,00,BCEAnchor-average,BCEAnchor-equalnorm,0.5,12,2,0,2
averaging,05,01,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,05,03,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,0,0
averaging,05,04,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,0,0
averaging,05,06,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,05,07,BCEAnchor-average,BCEAnchor-equalnorm,0.5,18,0,0,0
averaging,05,08,BCEAnchor-average,BCEAnchor-equalnorm,0.5,14,1,3,-2
averaging,05,09,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,0,0
averaging,05,10,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,05,11,BCEAnchor-average,BCEAnchor-equalnorm,0.5,52,25,2,23
averaging,05,13,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,05,14,BCEAnchor-average,BCEAnchor-equalnorm,0.5,8,0,0,0
averaging,05,15,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,0,0
averaging,05,17,BCEAnchor-average,BCEAnchor-equalnorm,0.5,18,9,5,4
averaging,05,19,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,05,00,BCEAnchor-average,SELE-full-S1,0.5,34,3,1,2
averaging,05,01,BCEAnchor-average,SELE-full-S1,0.5,12,0,1,-1
averaging,05,03,BCEAnchor-average,SELE-full-S1,0.5,18,0,0,0
averaging,05,04,BCEAnchor-average,SELE-full-S1,0.5,24,2,0,2
averaging,05,06,BCEAnchor-average,SELE-full-S1,0.5,14,2,0,2
averaging,05,07,BCEAnchor-average,SELE-full-S1,0.5,30,0,0,0
averaging,05,08,BCEAnchor-average,SELE-full-S1,0.5,46,2,8,-6
averaging,05,09,BCEAnchor-average,SELE-full-S1,0.5,52,6,2,4
averaging,05,10,BCEAnchor-average,SELE-full-S1,0.5,32,2,0,2
averaging,05,11,BCEAnchor-average,SELE-full-S1,0.5,350,10,172,-162
averaging,05,13,BCEAnchor-average,SELE-full-S1,0.5,8,0,0,0
averaging,05,14,BCEAnchor-average,SELE-full-S1,0.5,20,3,2,1
averaging,05,15,BCEAnchor-average,SELE-full-S1,0.5,44,1,0,1
averaging,05,17,BCEAnchor-average,SELE-full-S1,0.5,140,52,17,35
averaging,05,19,BCEAnchor-average,SELE-full-S1,0.5,24,1,1,0
averaging,05,00,BCEAnchor-average,SELE-average,0.5,38,3,1,2
averaging,05,01,BCEAnchor-average,SELE-average,0.5,16,2,1,1
averaging,05,03,BCEAnchor-average,SELE-average,0.5,10,0,0,0
averaging,05,04,BCEAnchor-average,SELE-average,0.5,18,1,0,1
averaging,05,06,BCEAnchor-average,SELE-average,0.5,12,1,0,1
averaging,05,07,BCEAnchor-average,SELE-average,0.5,18,0,0,0
averaging,05,08,BCEAnchor-average,SELE-average,0.5,46,7,3,4
averaging,05,09,BCEAnchor-average,SELE-average,0.5,56,6,1,5
averaging,05,10,BCEAnchor-average,SELE-average,0.5,42,2,0,2
averaging,05,11,BCEAnchor-average,SELE-average,0.5,370,6,180,-174
averaging,05,13,BCEAnchor-average,SELE-average,0.5,6,0,0,0
averaging,05,14,BCEAnchor-average,SELE-average,0.5,22,2,2,0
averaging,05,15,BCEAnchor-average,SELE-average,0.5,34,1,0,1
averaging,05,17,BCEAnchor-average,SELE-average,0.5,190,73,31,42
averaging,05,19,BCEAnchor-average,SELE-average,0.5,18,2,1,1
averaging,05,00,FixedScale-average,FixedScale-full-1,0.5,22,0,0,0
averaging,05,01,FixedScale-average,FixedScale-full-1,0.5,12,2,0,2
averaging,05,03,FixedScale-average,FixedScale-full-1,0.5,12,0,0,0
averaging,05,04,FixedScale-average,FixedScale-full-1,0.5,10,0,0,0
averaging,05,06,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,05,07,FixedScale-average,FixedScale-full-1,0.5,16,0,0,0
averaging,05,08,FixedScale-average,FixedScale-full-1,0.5,26,0,5,-5
averaging,05,09,FixedScale-average,FixedScale-full-1,0.5,14,1,1,0
averaging,05,10,FixedScale-average,FixedScale-full-1,0.5,6,1,0,1
averaging,05,11,FixedScale-average,FixedScale-full-1,0.5,8,2,2,0
averaging,05,13,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,05,14,FixedScale-average,FixedScale-full-1,0.5,8,1,0,1
averaging,05,15,FixedScale-average,FixedScale-full-1,0.5,18,0,0,0
averaging,05,17,FixedScale-average,FixedScale-full-1,0.5,54,14,7,7
averaging,05,19,FixedScale-average,FixedScale-full-1,0.5,14,1,0,1
averaging,05,00,SELE-average,SELE-full-S1,0.5,18,0,0,0
averaging,05,01,SELE-average,SELE-full-S1,0.5,16,0,2,-2
averaging,05,03,SELE-average,SELE-full-S1,0.5,10,0,0,0
averaging,05,04,SELE-average,SELE-full-S1,0.5,18,1,0,1
averaging,05,06,SELE-average,SELE-full-S1,0.5,8,1,0,1
averaging,05,07,SELE-average,SELE-full-S1,0.5,30,0,0,0
averaging,05,08,SELE-average,SELE-full-S1,0.5,66,0,10,-10
averaging,05,09,SELE-average,SELE-full-S1,0.5,24,0,1,-1
averaging,05,10,SELE-average,SELE-full-S1,0.5,12,0,0,0
averaging,05,11,SELE-average,SELE-full-S1,0.5,32,12,0,12
averaging,05,13,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,05,14,SELE-average,SELE-full-S1,0.5,12,1,0,1
averaging,05,15,SELE-average,SELE-full-S1,0.5,10,0,0,0
averaging,05,17,SELE-average,SELE-full-S1,0.5,170,43,50,-7
averaging,05,19,SELE-average,SELE-full-S1,0.5,10,0,1,-1
averaging,05,00,BCEAnchor-average,FixedScale-average,0.5,62,3,3,0
averaging,05,01,BCEAnchor-average,FixedScale-average,0.5,50,4,2,2
averaging,05,03,BCEAnchor-average,FixedScale-average,0.5,28,0,3,-3
averaging,05,04,BCEAnchor-average,FixedScale-average,0.5,36,3,1,2
averaging,05,06,BCEAnchor-average,FixedScale-average,0.5,32,2,0,2
averaging,05,07,BCEAnchor-average,FixedScale-average,0.5,28,0,2,-2
averaging,05,08,BCEAnchor-average,FixedScale-average,0.5,68,5,10,-5
averaging,05,09,BCEAnchor-average,FixedScale-average,0.5,38,2,3,-1
averaging,05,10,BCEAnchor-average,FixedScale-average,0.5,36,0,0,0
averaging,05,11,BCEAnchor-average,FixedScale-average,0.5,412,194,36,158
averaging,05,13,BCEAnchor-average,FixedScale-average,0.5,6,0,0,0
averaging,05,14,BCEAnchor-average,FixedScale-average,0.5,34,0,5,-5
averaging,05,15,BCEAnchor-average,FixedScale-average,0.5,58,0,2,-2
averaging,05,17,BCEAnchor-average,FixedScale-average,0.5,284,126,56,70
averaging,05,19,BCEAnchor-average,FixedScale-average,0.5,22,1,0,1
nested,05,00,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,16,1,1,0
nested,05,01,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,05,03,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,14,0,0,0
nested,05,04,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,05,06,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,10,0,1,-1
nested,05,07,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,12,0,0,0
nested,05,08,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,36,8,1,7
nested,05,09,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,36,2,4,-2
nested,05,10,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,18,0,1,-1
nested,05,11,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,282,139,47,92
nested,05,13,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,8,0,0,0
nested,05,14,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,16,0,2,-2
nested,05,15,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,14,0,0,0
nested,05,17,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,134,25,55,-30
nested,05,19,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,05,00,Nested-BCEAnchor-selected,Nested-SELE,0.5,8,0,0,0
nested,05,01,Nested-BCEAnchor-selected,Nested-SELE,0.5,14,0,1,-1
nested,05,03,Nested-BCEAnchor-selected,Nested-SELE,0.5,26,0,0,0
nested,05,04,Nested-BCEAnchor-selected,Nested-SELE,0.5,18,2,0,2
nested,05,06,Nested-BCEAnchor-selected,Nested-SELE,0.5,12,1,0,1
nested,05,07,Nested-BCEAnchor-selected,Nested-SELE,0.5,10,0,0,0
nested,05,08,Nested-BCEAnchor-selected,Nested-SELE,0.5,14,4,1,3
nested,05,09,Nested-BCEAnchor-selected,Nested-SELE,0.5,18,2,0,2
nested,05,10,Nested-BCEAnchor-selected,Nested-SELE,0.5,14,1,0,1
nested,05,11,Nested-BCEAnchor-selected,Nested-SELE,0.5,204,4,99,-95
nested,05,13,Nested-BCEAnchor-selected,Nested-SELE,0.5,0,0,0,0
nested,05,14,Nested-BCEAnchor-selected,Nested-SELE,0.5,28,2,3,-1
nested,05,15,Nested-BCEAnchor-selected,Nested-SELE,0.5,48,1,0,1
nested,05,17,Nested-BCEAnchor-selected,Nested-SELE,0.5,98,29,29,0
nested,05,19,Nested-BCEAnchor-selected,Nested-SELE,0.5,22,1,1,0
nested,05,00,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,64,0,2,-2
nested,05,01,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,48,6,2,4
nested,05,03,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,44,0,3,-3
nested,05,04,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,30,3,1,2
nested,05,06,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,30,1,0,1
nested,05,07,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,22,0,2,-2
nested,05,08,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,68,7,8,-1
nested,05,09,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,36,0,3,-3
nested,05,10,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,34,0,0,0
nested,05,11,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,696,333,108,225
nested,05,13,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,18,0,0,0
nested,05,14,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,44,0,6,-6
nested,05,15,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,68,0,2,-2
nested,05,17,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,246,94,52,42
nested,05,19,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,30,2,0,2
nested,05,00,Nested-BCEAnchor-1,Nested-SELE,0.5,24,1,1,0
nested,05,01,Nested-BCEAnchor-1,Nested-SELE,0.5,14,0,1,-1
nested,05,03,Nested-BCEAnchor-1,Nested-SELE,0.5,18,0,0,0
nested,05,04,Nested-BCEAnchor-1,Nested-SELE,0.5,18,2,0,2
nested,05,06,Nested-BCEAnchor-1,Nested-SELE,0.5,14,2,0,2
nested,05,07,Nested-BCEAnchor-1,Nested-SELE,0.5,14,0,0,0
nested,05,08,Nested-BCEAnchor-1,Nested-SELE,0.5,32,1,5,-4
nested,05,09,Nested-BCEAnchor-1,Nested-SELE,0.5,46,6,2,4
nested,05,10,Nested-BCEAnchor-1,Nested-SELE,0.5,30,2,0,2
nested,05,11,Nested-BCEAnchor-1,Nested-SELE,0.5,406,12,199,-187
nested,05,13,Nested-BCEAnchor-1,Nested-SELE,0.5,8,0,0,0
nested,05,14,Nested-BCEAnchor-1,Nested-SELE,0.5,16,3,2,1
nested,05,15,Nested-BCEAnchor-1,Nested-SELE,0.5,38,1,0,1
nested,05,17,Nested-BCEAnchor-1,Nested-SELE,0.5,122,43,13,30
nested,05,19,Nested-BCEAnchor-1,Nested-SELE,0.5,22,1,1,0
nested,05,00,Nested-BCE,Nested-SELE,0.5,10,0,0,0
nested,05,01,Nested-BCE,Nested-SELE,0.5,22,2,1,1
nested,05,03,Nested-BCE,Nested-SELE,0.5,10,0,0,0
nested,05,04,Nested-BCE,Nested-SELE,0.5,20,1,0,1
nested,05,06,Nested-BCE,Nested-SELE,0.5,12,1,1,0
nested,05,07,Nested-BCE,Nested-SELE,0.5,16,0,0,0
nested,05,08,Nested-BCE,Nested-SELE,0.5,20,5,0,5
nested,05,09,Nested-BCE,Nested-SELE,0.5,16,2,0,2
nested,05,10,Nested-BCE,Nested-SELE,0.5,10,1,0,1
nested,05,11,Nested-BCE,Nested-SELE,0.5,118,3,57,-54
nested,05,13,Nested-BCE,Nested-SELE,0.5,0,0,0,0
nested,05,14,Nested-BCE,Nested-SELE,0.5,10,1,1,0
nested,05,15,Nested-BCE,Nested-SELE,0.5,8,0,0,0
nested,05,17,Nested-BCE,Nested-SELE,0.5,108,30,40,-10
nested,05,19,Nested-BCE,Nested-SELE,0.5,18,1,1,0
selection,06,00,A1,A0,0.5,18,0,1,-1
selection,06,01,A1,A0,0.5,24,0,2,-2
selection,06,02,A1,A0,0.5,14,0,2,-2
selection,06,04,A1,A0,0.5,16,1,1,0
selection,06,05,A1,A0,0.5,10,1,1,0
selection,06,07,A1,A0,0.5,8,0,0,0
selection,06,08,A1,A0,0.5,28,2,5,-3
selection,06,09,A1,A0,0.5,16,0,2,-2
selection,06,10,A1,A0,0.5,8,0,0,0
selection,06,11,A1,A0,0.5,26,2,6,-4
selection,06,13,A1,A0,0.5,18,0,0,0
selection,06,15,A1,A0,0.5,44,1,0,1
selection,06,16,A1,A0,0.5,26,3,6,-3
selection,06,17,A1,A0,0.5,48,8,3,5
selection,06,18,A1,A0,0.5,12,2,3,-1
selection,06,00,A1,A2,0.5,18,0,1,-1
selection,06,01,A1,A2,0.5,24,0,2,-2
selection,06,02,A1,A2,0.5,14,0,2,-2
selection,06,04,A1,A2,0.5,16,1,1,0
selection,06,05,A1,A2,0.5,10,1,1,0
selection,06,07,A1,A2,0.5,8,0,0,0
selection,06,08,A1,A2,0.5,28,2,5,-3
selection,06,09,A1,A2,0.5,16,0,2,-2
selection,06,10,A1,A2,0.5,8,0,0,0
selection,06,11,A1,A2,0.5,26,2,6,-4
selection,06,13,A1,A2,0.5,18,0,0,0
selection,06,15,A1,A2,0.5,44,1,0,1
selection,06,16,A1,A2,0.5,26,3,6,-3
selection,06,17,A1,A2,0.5,48,8,3,5
selection,06,18,A1,A2,0.5,12,2,3,-1
selection,06,00,A1,S1,0.5,20,0,0,0
selection,06,01,A1,S1,0.5,30,1,1,0
selection,06,02,A1,S1,0.5,28,0,3,-3
selection,06,04,A1,S1,0.5,54,5,3,2
selection,06,05,A1,S1,0.5,18,1,1,0
selection,06,07,A1,S1,0.5,48,0,0,0
selection,06,08,A1,S1,0.5,40,2,5,-3
selection,06,09,A1,S1,0.5,32,0,6,-6
selection,06,10,A1,S1,0.5,18,0,0,0
selection,06,11,A1,S1,0.5,100,2,46,-44
selection,06,13,A1,S1,0.5,18,0,0,0
selection,06,15,A1,S1,0.5,126,2,0,2
selection,06,16,A1,S1,0.5,38,6,12,-6
selection,06,17,A1,S1,0.5,70,9,8,1
selection,06,18,A1,S1,0.5,22,1,3,-2
selection,06,00,A2,S0,0.5,12,1,0,1
selection,06,01,A2,S0,0.5,16,2,0,2
selection,06,02,A2,S0,0.5,24,0,1,-1
selection,06,04,A2,S0,0.5,44,5,3,2
selection,06,05,A2,S0,0.5,10,0,0,0
selection,06,07,A2,S0,0.5,48,0,0,0
selection,06,08,A2,S0,0.5,38,4,4,0
selection,06,09,A2,S0,0.5,18,0,4,-4
selection,06,10,A2,S0,0.5,18,0,0,0
selection,06,11,A2,S0,0.5,92,1,41,-40
selection,06,13,A2,S0,0.5,2,0,0,0
selection,06,15,A2,S0,0.5,82,1,0,1
selection,06,16,A2,S0,0.5,34,4,7,-3
selection,06,17,A2,S0,0.5,42,3,7,-4
selection,06,18,A2,S0,0.5,16,1,2,-1
selection,06,00,S1,S0,0.5,0,0,0,0
selection,06,01,S1,S0,0.5,0,0,0,0
selection,06,02,S1,S0,0.5,0,0,0,0
selection,06,04,S1,S0,0.5,0,0,0,0
selection,06,05,S1,S0,0.5,0,0,0,0
selection,06,07,S1,S0,0.5,0,0,0,0
selection,06,08,S1,S0,0.5,0,0,0,0
selection,06,09,S1,S0,0.5,0,0,0,0
selection,06,10,S1,S0,0.5,0,0,0,0
selection,06,11,S1,S0,0.5,0,0,0,0
selection,06,13,S1,S0,0.5,0,0,0,0
selection,06,15,S1,S0,0.5,0,0,0,0
selection,06,16,S1,S0,0.5,0,0,0,0
selection,06,17,S1,S0,0.5,0,0,0,0
selection,06,18,S1,S0,0.5,0,0,0,0
averaging,06,00,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,06,01,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,06,02,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,06,04,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,1,-1
averaging,06,05,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,06,07,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,06,08,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,0,0
averaging,06,09,BCEAnchor-average,BCEAnchor-full-1,0.5,4,1,1,0
averaging,06,10,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,06,11,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,2,-2
averaging,06,13,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,06,15,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,06,16,BCEAnchor-average,BCEAnchor-full-1,0.5,2,1,0,1
averaging,06,17,BCEAnchor-average,BCEAnchor-full-1,0.5,8,0,0,0
averaging,06,18,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,06,00,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,06,01,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,06,02,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,06,04,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,1,-1
averaging,06,05,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,0,0
averaging,06,07,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,06,08,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,0,0
averaging,06,09,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,1,1,0
averaging,06,10,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,0,0
averaging,06,11,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,2,-2
averaging,06,13,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,06,15,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,06,16,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,1,0,1
averaging,06,17,BCEAnchor-average,BCEAnchor-equalnorm,0.5,8,1,0,1
averaging,06,18,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,0,0
averaging,06,00,BCEAnchor-average,SELE-full-S1,0.5,10,1,0,1
averaging,06,01,BCEAnchor-average,SELE-full-S1,0.5,18,2,0,2
averaging,06,02,BCEAnchor-average,SELE-full-S1,0.5,24,0,1,-1
averaging,06,04,BCEAnchor-average,SELE-full-S1,0.5,44,4,3,1
averaging,06,05,BCEAnchor-average,SELE-full-S1,0.5,12,0,0,0
averaging,06,07,BCEAnchor-average,SELE-full-S1,0.5,48,0,0,0
averaging,06,08,BCEAnchor-average,SELE-full-S1,0.5,40,4,4,0
averaging,06,09,BCEAnchor-average,SELE-full-S1,0.5,20,0,4,-4
averaging,06,10,BCEAnchor-average,SELE-full-S1,0.5,20,0,0,0
averaging,06,11,BCEAnchor-average,SELE-full-S1,0.5,96,1,43,-42
averaging,06,13,BCEAnchor-average,SELE-full-S1,0.5,2,0,0,0
averaging,06,15,BCEAnchor-average,SELE-full-S1,0.5,82,1,0,1
averaging,06,16,BCEAnchor-average,SELE-full-S1,0.5,34,5,7,-2
averaging,06,17,BCEAnchor-average,SELE-full-S1,0.5,40,3,7,-4
averaging,06,18,BCEAnchor-average,SELE-full-S1,0.5,16,1,2,-1
averaging,06,00,BCEAnchor-average,SELE-average,0.5,32,1,0,1
averaging,06,01,BCEAnchor-average,SELE-average,0.5,16,4,0,4
averaging,06,02,BCEAnchor-average,SELE-average,0.5,16,2,0,2
averaging,06,04,BCEAnchor-average,SELE-average,0.5,22,3,1,2
averaging,06,05,BCEAnchor-average,SELE-average,0.5,16,0,0,0
averaging,06,07,BCEAnchor-average,SELE-average,0.5,28,0,0,0
averaging,06,08,BCEAnchor-average,SELE-average,0.5,36,7,2,5
averaging,06,09,BCEAnchor-average,SELE-average,0.5,14,1,2,-1
averaging,06,10,BCEAnchor-average,SELE-average,0.5,16,0,0,0
averaging,06,11,BCEAnchor-average,SELE-average,0.5,92,1,42,-41
averaging,06,13,BCEAnchor-average,SELE-average,0.5,2,0,0,0
averaging,06,15,BCEAnchor-average,SELE-average,0.5,82,1,0,1
averaging,06,16,BCEAnchor-average,SELE-average,0.5,32,5,6,-1
averaging,06,17,BCEAnchor-average,SELE-average,0.5,32,3,6,-3
averaging,06,18,BCEAnchor-average,SELE-average,0.5,16,2,2,0
averaging,06,00,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,06,01,FixedScale-average,FixedScale-full-1,0.5,8,0,0,0
averaging,06,02,FixedScale-average,FixedScale-full-1,0.5,18,0,0,0
averaging,06,04,FixedScale-average,FixedScale-full-1,0.5,10,0,1,-1
averaging,06,05,FixedScale-average,FixedScale-full-1,0.5,6,1,1,0
averaging,06,07,FixedScale-average,FixedScale-full-1,0.5,6,0,0,0
averaging,06,08,FixedScale-average,FixedScale-full-1,0.5,18,1,4,-3
averaging,06,09,FixedScale-average,FixedScale-full-1,0.5,4,0,1,-1
averaging,06,10,FixedScale-average,FixedScale-full-1,0.5,6,0,0,0
averaging,06,11,FixedScale-average,FixedScale-full-1,0.5,2,0,1,-1
averaging,06,13,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,06,15,FixedScale-average,FixedScale-full-1,0.5,24,1,0,1
averaging,06,16,FixedScale-average,FixedScale-full-1,0.5,10,2,1,1
averaging,06,17,FixedScale-average,FixedScale-full-1,0.5,6,0,2,-2
averaging,06,18,FixedScale-average,FixedScale-full-1,0.5,14,1,3,-2
averaging,06,00,SELE-average,SELE-full-S1,0.5,28,0,0,0
averaging,06,01,SELE-average,SELE-full-S1,0.5,14,0,2,-2
averaging,06,02,SELE-average,SELE-full-S1,0.5,18,0,3,-3
averaging,06,04,SELE-average,SELE-full-S1,0.5,28,1,2,-1
averaging,06,05,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,06,07,SELE-average,SELE-full-S1,0.5,30,0,0,0
averaging,06,08,SELE-average,SELE-full-S1,0.5,28,0,5,-5
averaging,06,09,SELE-average,SELE-full-S1,0.5,20,0,3,-3
averaging,06,10,SELE-average,SELE-full-S1,0.5,6,0,0,0
averaging,06,11,SELE-average,SELE-full-S1,0.5,4,0,1,-1
averaging,06,13,SELE-average,SELE-full-S1,0.5,0,0,0,0
averaging,06,15,SELE-average,SELE-full-S1,0.5,0,0,0,0
averaging,06,16,SELE-average,SELE-full-S1,0.5,8,0,1,-1
averaging,06,17,SELE-average,SELE-full-S1,0.5,8,0,1,-1
averaging,06,18,SELE-average,SELE-full-S1,0.5,14,1,2,-1
averaging,06,00,BCEAnchor-average,FixedScale-average,0.5,28,2,1,1
averaging,06,01,BCEAnchor-average,FixedScale-average,0.5,22,4,0,4
averaging,06,02,BCEAnchor-average,FixedScale-average,0.5,46,1,4,-3
averaging,06,04,BCEAnchor-average,FixedScale-average,0.5,26,2,1,1
averaging,06,05,BCEAnchor-average,FixedScale-average,0.5,46,0,2,-2
averaging,06,07,BCEAnchor-average,FixedScale-average,0.5,76,0,1,-1
averaging,06,08,BCEAnchor-average,FixedScale-average,0.5,66,3,19,-16
averaging,06,09,BCEAnchor-average,FixedScale-average,0.5,34,2,9,-7
averaging,06,10,BCEAnchor-average,FixedScale-average,0.5,20,0,0,0
averaging,06,11,BCEAnchor-average,FixedScale-average,0.5,334,160,19,141
averaging,06,13,BCEAnchor-average,FixedScale-average,0.5,22,0,0,0
averaging,06,15,BCEAnchor-average,FixedScale-average,0.5,42,1,1,0
averaging,06,16,BCEAnchor-average,FixedScale-average,0.5,58,4,10,-6
averaging,06,17,BCEAnchor-average,FixedScale-average,0.5,70,5,15,-10
averaging,06,18,BCEAnchor-average,FixedScale-average,0.5,74,14,4,10
nested,06,00,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,18,0,1,-1
nested,06,01,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,24,0,2,-2
nested,06,02,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,20,1,0,1
nested,06,04,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,16,1,1,0
nested,06,05,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,10,1,1,0
nested,06,07,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,40,0,0,0
nested,06,08,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,28,2,5,-3
nested,06,09,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,16,0,2,-2
nested,06,10,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,8,0,0,0
nested,06,11,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,16,4,1,3
nested,06,13,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,18,0,0,0
nested,06,15,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,34,0,1,-1
nested,06,16,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,26,3,6,-3
nested,06,17,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,82,8,13,-5
nested,06,18,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,10,1,0,1
nested,06,00,Nested-BCEAnchor-selected,Nested-SELE,0.5,20,0,0,0
nested,06,01,Nested-BCEAnchor-selected,Nested-SELE,0.5,30,1,1,0
nested,06,02,Nested-BCEAnchor-selected,Nested-SELE,0.5,10,0,0,0
nested,06,04,Nested-BCEAnchor-selected,Nested-SELE,0.5,54,5,3,2
nested,06,05,Nested-BCEAnchor-selected,Nested-SELE,0.5,18,1,1,0
nested,06,07,Nested-BCEAnchor-selected,Nested-SELE,0.5,10,0,0,0
nested,06,08,Nested-BCEAnchor-selected,Nested-SELE,0.5,40,2,5,-3
nested,06,09,Nested-BCEAnchor-selected,Nested-SELE,0.5,32,0,6,-6
nested,06,10,Nested-BCEAnchor-selected,Nested-SELE,0.5,18,0,0,0
nested,06,11,Nested-BCEAnchor-selected,Nested-SELE,0.5,10,0,1,-1
nested,06,13,Nested-BCEAnchor-selected,Nested-SELE,0.5,18,0,0,0
nested,06,15,Nested-BCEAnchor-selected,Nested-SELE,0.5,16,0,1,-1
nested,06,16,Nested-BCEAnchor-selected,Nested-SELE,0.5,38,6,12,-6
nested,06,17,Nested-BCEAnchor-selected,Nested-SELE,0.5,48,4,8,-4
nested,06,18,Nested-BCEAnchor-selected,Nested-SELE,0.5,12,1,1,0
nested,06,00,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,32,1,1,0
nested,06,01,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,36,3,1,2
nested,06,02,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,34,1,3,-2
nested,06,04,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,36,3,2,1
nested,06,05,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,54,0,2,-2
nested,06,07,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,46,0,1,-1
nested,06,08,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,72,0,22,-22
nested,06,09,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,50,1,11,-10
nested,06,10,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,32,0,0,0
nested,06,11,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,444,210,18,192
nested,06,13,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,12,0,0,0
nested,06,15,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,132,0,1,-1
nested,06,16,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,66,2,11,-9
nested,06,17,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,150,14,29,-15
nested,06,18,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,66,12,3,9
nested,06,00,Nested-BCEAnchor-1,Nested-SELE,0.5,12,1,0,1
nested,06,01,Nested-BCEAnchor-1,Nested-SELE,0.5,16,2,0,2
nested,06,02,Nested-BCEAnchor-1,Nested-SELE,0.5,24,0,1,-1
nested,06,04,Nested-BCEAnchor-1,Nested-SELE,0.5,44,5,3,2
nested,06,05,Nested-BCEAnchor-1,Nested-SELE,0.5,10,0,0,0
nested,06,07,Nested-BCEAnchor-1,Nested-SELE,0.5,48,0,0,0
nested,06,08,Nested-BCEAnchor-1,Nested-SELE,0.5,38,4,4,0
nested,06,09,Nested-BCEAnchor-1,Nested-SELE,0.5,18,0,4,-4
nested,06,10,Nested-BCEAnchor-1,Nested-SELE,0.5,18,0,0,0
nested,06,11,Nested-BCEAnchor-1,Nested-SELE,0.5,26,1,5,-4
nested,06,13,Nested-BCEAnchor-1,Nested-SELE,0.5,2,0,0,0
nested,06,15,Nested-BCEAnchor-1,Nested-SELE,0.5,46,1,1,0
nested,06,16,Nested-BCEAnchor-1,Nested-SELE,0.5,34,4,7,-3
nested,06,17,Nested-BCEAnchor-1,Nested-SELE,0.5,66,8,7,1
nested,06,18,Nested-BCEAnchor-1,Nested-SELE,0.5,16,1,2,-1
nested,06,00,Nested-BCE,Nested-SELE,0.5,6,0,0,0
nested,06,01,Nested-BCE,Nested-SELE,0.5,18,2,0,2
nested,06,02,Nested-BCE,Nested-SELE,0.5,12,2,0,2
nested,06,04,Nested-BCE,Nested-SELE,0.5,20,1,1,0
nested,06,05,Nested-BCE,Nested-SELE,0.5,8,0,0,0
nested,06,07,Nested-BCE,Nested-SELE,0.5,6,1,0,1
nested,06,08,Nested-BCE,Nested-SELE,0.5,24,10,1,9
nested,06,09,Nested-BCE,Nested-SELE,0.5,12,4,0,4
nested,06,10,Nested-BCE,Nested-SELE,0.5,6,0,0,0
nested,06,11,Nested-BCE,Nested-SELE,0.5,14,5,0,5
nested,06,13,Nested-BCE,Nested-SELE,0.5,2,0,0,0
nested,06,15,Nested-BCE,Nested-SELE,0.5,32,0,0,0
nested,06,16,Nested-BCE,Nested-SELE,0.5,22,4,1,3
nested,06,17,Nested-BCE,Nested-SELE,0.5,56,7,8,-1
nested,06,18,Nested-BCE,Nested-SELE,0.5,12,2,0,2
selection,07,00,A1,A0,0.5,36,1,0,1
selection,07,01,A1,A0,0.5,130,0,5,-5
selection,07,02,A1,A0,0.5,48,2,2,0
selection,07,03,A1,A0,0.5,36,3,0,3
selection,07,04,A1,A0,0.5,126,7,20,-13
selection,07,06,A1,A0,0.5,28,2,1,1
selection,07,08,A1,A0,0.5,48,2,8,-6
selection,07,09,A1,A0,0.5,70,5,1,4
selection,07,10,A1,A0,0.5,34,0,1,-1
selection,07,14,A1,A0,0.5,70,2,11,-9
selection,07,15,A1,A0,0.5,590,0,15,-15
selection,07,16,A1,A0,0.5,158,16,23,-7
selection,07,17,A1,A0,0.5,150,8,42,-34
selection,07,18,A1,A0,0.5,56,10,6,4
selection,07,19,A1,A0,0.5,80,7,8,-1
selection,07,00,A1,A2,0.5,6,0,0,0
selection,07,01,A1,A2,0.5,24,1,0,1
selection,07,02,A1,A2,0.5,10,0,0,0
selection,07,03,A1,A2,0.5,4,1,0,1
selection,07,04,A1,A2,0.5,12,0,2,-2
selection,07,06,A1,A2,0.5,4,0,0,0
selection,07,08,A1,A2,0.5,14,0,5,-5
selection,07,09,A1,A2,0.5,14,2,0,2
selection,07,10,A1,A2,0.5,8,1,0,1
selection,07,14,A1,A2,0.5,8,0,0,0
selection,07,15,A1,A2,0.5,64,0,4,-4
selection,07,16,A1,A2,0.5,10,1,2,-1
selection,07,17,A1,A2,0.5,42,1,11,-10
selection,07,18,A1,A2,0.5,14,6,1,5
selection,07,19,A1,A2,0.5,24,3,3,0
selection,07,00,A1,S1,0.5,44,2,0,2
selection,07,01,A1,S1,0.5,84,3,2,1
selection,07,02,A1,S1,0.5,58,3,4,-1
selection,07,03,A1,S1,0.5,34,3,2,1
selection,07,04,A1,S1,0.5,56,4,4,0
selection,07,06,A1,S1,0.5,32,0,2,-2
selection,07,08,A1,S1,0.5,36,9,5,4
selection,07,09,A1,S1,0.5,58,4,3,1
selection,07,10,A1,S1,0.5,42,4,0,4
selection,07,14,A1,S1,0.5,46,2,7,-5
selection,07,15,A1,S1,0.5,132,2,1,1
selection,07,16,A1,S1,0.5,54,8,4,4
selection,07,17,A1,S1,0.5,90,11,20,-9
selection,07,18,A1,S1,0.5,46,3,6,-3
selection,07,19,A1,S1,0.5,52,3,9,-6
selection,07,00,A2,S0,0.5,42,2,0,2
selection,07,01,A2,S0,0.5,102,3,3,0
selection,07,02,A2,S0,0.5,54,3,4,-1
selection,07,03,A2,S0,0.5,36,2,2,0
selection,07,04,A2,S0,0.5,58,5,3,2
selection,07,06,A2,S0,0.5,32,0,2,-2
selection,07,08,A2,S0,0.5,44,12,3,9
selection,07,09,A2,S0,0.5,68,3,4,-1
selection,07,10,A2,S0,0.5,44,4,1,3
selection,07,14,A2,S0,0.5,48,2,7,-5
selection,07,15,A2,S0,0.5,178,6,1,5
selection,07,16,A2,S0,0.5,56,9,4,5
selection,07,17,A2,S0,0.5,64,14,13,1
selection,07,18,A2,S0,0.5,54,2,10,-8
selection,07,19,A2,S0,0.5,52,2,8,-6
selection,07,00,S1,S0,0.5,0,0,0,0
selection,07,01,S1,S0,0.5,0,0,0,0
selection,07,02,S1,S0,0.5,0,0,0,0
selection,07,03,S1,S0,0.5,0,0,0,0
selection,07,04,S1,S0,0.5,0,0,0,0
selection,07,06,S1,S0,0.5,0,0,0,0
selection,07,08,S1,S0,0.5,0,0,0,0
selection,07,09,S1,S0,0.5,0,0,0,0
selection,07,10,S1,S0,0.5,0,0,0,0
selection,07,14,S1,S0,0.5,0,0,0,0
selection,07,15,S1,S0,0.5,0,0,0,0
selection,07,16,S1,S0,0.5,0,0,0,0
selection,07,17,S1,S0,0.5,0,0,0,0
selection,07,18,S1,S0,0.5,0,0,0,0
selection,07,19,S1,S0,0.5,0,0,0,0
averaging,07,00,BCEAnchor-average,BCEAnchor-full-1,0.5,16,2,0,2
averaging,07,01,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,07,02,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,07,03,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,07,04,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,1,-1
averaging,07,06,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,07,08,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,07,09,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,07,10,BCEAnchor-average,BCEAnchor-full-1,0.5,8,0,1,-1
averaging,07,14,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,07,15,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,07,16,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,1,-1
averaging,07,17,BCEAnchor-average,BCEAnchor-full-1,0.5,8,0,2,-2
averaging,07,18,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,1,-1
averaging,07,19,BCEAnchor-average,BCEAnchor-full-1,0.5,6,1,1,0
averaging,07,00,BCEAnchor-average,BCEAnchor-equalnorm,0.5,16,2,0,2
averaging,07,01,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,07,02,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,07,03,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,07,04,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,1,-1
averaging,07,06,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,07,08,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,07,09,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,07,10,BCEAnchor-average,BCEAnchor-equalnorm,0.5,8,0,1,-1
averaging,07,14,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,07,15,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,07,16,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,1,-1
averaging,07,17,BCEAnchor-average,BCEAnchor-equalnorm,0.5,8,0,2,-2
averaging,07,18,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,1,-1
averaging,07,19,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,1,1,0
averaging,07,00,BCEAnchor-average,SELE-full-S1,0.5,52,4,0,4
averaging,07,01,BCEAnchor-average,SELE-full-S1,0.5,100,3,3,0
averaging,07,02,BCEAnchor-average,SELE-full-S1,0.5,56,3,4,-1
averaging,07,03,BCEAnchor-average,SELE-full-S1,0.5,36,2,2,0
averaging,07,04,BCEAnchor-average,SELE-full-S1,0.5,62,5,4,1
averaging,07,06,BCEAnchor-average,SELE-full-S1,0.5,32,0,2,-2
averaging,07,08,BCEAnchor-average,SELE-full-S1,0.5,44,12,3,9
averaging,07,09,BCEAnchor-average,SELE-full-S1,0.5,66,3,4,-1
averaging,07,10,BCEAnchor-average,SELE-full-S1,0.5,44,3,1,2
averaging,07,14,BCEAnchor-average,SELE-full-S1,0.5,48,2,7,-5
averaging,07,15,BCEAnchor-average,SELE-full-S1,0.5,178,6,1,5
averaging,07,16,BCEAnchor-average,SELE-full-S1,0.5,60,9,5,4
averaging,07,17,BCEAnchor-average,SELE-full-S1,0.5,66,13,14,-1
averaging,07,18,BCEAnchor-average,SELE-full-S1,0.5,56,2,11,-9
averaging,07,19,BCEAnchor-average,SELE-full-S1,0.5,46,1,7,-6
averaging,07,00,BCEAnchor-average,SELE-average,0.5,32,1,0,1
averaging,07,01,BCEAnchor-average,SELE-average,0.5,96,2,3,-1
averaging,07,02,BCEAnchor-average,SELE-average,0.5,52,2,5,-3
averaging,07,03,BCEAnchor-average,SELE-average,0.5,34,2,1,1
averaging,07,04,BCEAnchor-average,SELE-average,0.5,56,5,3,2
averaging,07,06,BCEAnchor-average,SELE-average,0.5,36,0,2,-2
averaging,07,08,BCEAnchor-average,SELE-average,0.5,46,12,3,9
averaging,07,09,BCEAnchor-average,SELE-average,0.5,68,3,4,-1
averaging,07,10,BCEAnchor-average,SELE-average,0.5,34,2,1,1
averaging,07,14,BCEAnchor-average,SELE-average,0.5,48,2,7,-5
averaging,07,15,BCEAnchor-average,SELE-average,0.5,190,7,1,6
averaging,07,16,BCEAnchor-average,SELE-average,0.5,56,8,5,3
averaging,07,17,BCEAnchor-average,SELE-average,0.5,68,15,14,1
averaging,07,18,BCEAnchor-average,SELE-average,0.5,56,2,11,-9
averaging,07,19,BCEAnchor-average,SELE-average,0.5,40,1,5,-4
averaging,07,00,FixedScale-average,FixedScale-full-1,0.5,28,3,1,2
averaging,07,01,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,07,02,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,07,03,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,07,04,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,07,06,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,07,08,FixedScale-average,FixedScale-full-1,0.5,8,1,0,1
averaging,07,09,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,07,10,FixedScale-average,FixedScale-full-1,0.5,12,0,1,-1
averaging,07,14,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,07,15,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,07,16,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,07,17,FixedScale-average,FixedScale-full-1,0.5,16,1,4,-3
averaging,07,18,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,07,19,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,07,00,SELE-average,SELE-full-S1,0.5,38,3,0,3
averaging,07,01,SELE-average,SELE-full-S1,0.5,4,1,0,1
averaging,07,02,SELE-average,SELE-full-S1,0.5,6,2,0,2
averaging,07,03,SELE-average,SELE-full-S1,0.5,4,0,1,-1
averaging,07,04,SELE-average,SELE-full-S1,0.5,8,0,1,-1
averaging,07,06,SELE-average,SELE-full-S1,0.5,6,0,0,0
averaging,07,08,SELE-average,SELE-full-S1,0.5,4,1,1,0
averaging,07,09,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,07,10,SELE-average,SELE-full-S1,0.5,16,1,0,1
averaging,07,14,SELE-average,SELE-full-S1,0.5,0,0,0,0
averaging,07,15,SELE-average,SELE-full-S1,0.5,24,0,1,-1
averaging,07,16,SELE-average,SELE-full-S1,0.5,6,1,0,1
averaging,07,17,SELE-average,SELE-full-S1,0.5,4,0,2,-2
averaging,07,18,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,07,19,SELE-average,SELE-full-S1,0.5,8,0,2,-2
averaging,07,00,BCEAnchor-average,FixedScale-average,0.5,44,1,1,0
averaging,07,01,BCEAnchor-average,FixedScale-average,0.5,90,2,2,0
averaging,07,02,BCEAnchor-average,FixedScale-average,0.5,36,5,1,4
averaging,07,03,BCEAnchor-average,FixedScale-average,0.5,38,0,5,-5
averaging,07,04,BCEAnchor-average,FixedScale-average,0.5,68,5,4,1
averaging,07,06,BCEAnchor-average,FixedScale-average,0.5,22,0,1,-1
averaging,07,08,BCEAnchor-average,FixedScale-average,0.5,54,1,5,-4
averaging,07,09,BCEAnchor-average,FixedScale-average,0.5,50,0,6,-6
averaging,07,10,BCEAnchor-average,FixedScale-average,0.5,28,0,0,0
averaging,07,14,BCEAnchor-average,FixedScale-average,0.5,30,0,3,-3
averaging,07,15,BCEAnchor-average,FixedScale-average,0.5,332,3,0,3
averaging,07,16,BCEAnchor-average,FixedScale-average,0.5,28,2,2,0
averaging,07,17,BCEAnchor-average,FixedScale-average,0.5,96,14,16,-2
averaging,07,18,BCEAnchor-average,FixedScale-average,0.5,70,7,6,1
averaging,07,19,BCEAnchor-average,FixedScale-average,0.5,50,4,1,3
nested,07,00,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,12,0,0,0
nested,07,01,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,48,1,0,1
nested,07,02,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,24,2,1,1
nested,07,03,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,10,1,0,1
nested,07,04,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,26,3,2,1
nested,07,06,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,10,1,0,1
nested,07,08,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,22,2,4,-2
nested,07,09,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,26,2,2,0
nested,07,10,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,14,2,0,2
nested,07,14,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,18,3,1,2
nested,07,15,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,64,0,3,-3
nested,07,16,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,24,4,1,3
nested,07,17,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,26,0,9,-9
nested,07,18,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,22,5,0,5
nested,07,19,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,22,2,2,0
nested,07,00,Nested-BCEAnchor-selected,Nested-SELE,0.5,8,0,0,0
nested,07,01,Nested-BCEAnchor-selected,Nested-SELE,0.5,128,4,4,0
nested,07,02,Nested-BCEAnchor-selected,Nested-SELE,0.5,14,2,1,1
nested,07,03,Nested-BCEAnchor-selected,Nested-SELE,0.5,10,1,0,1
nested,07,04,Nested-BCEAnchor-selected,Nested-SELE,0.5,66,5,3,2
nested,07,06,Nested-BCEAnchor-selected,Nested-SELE,0.5,20,1,0,1
nested,07,08,Nested-BCEAnchor-selected,Nested-SELE,0.5,26,5,6,-1
nested,07,09,Nested-BCEAnchor-selected,Nested-SELE,0.5,34,1,4,-3
nested,07,10,Nested-BCEAnchor-selected,Nested-SELE,0.5,14,1,0,1
nested,07,14,Nested-BCEAnchor-selected,Nested-SELE,0.5,16,0,0,0
nested,07,15,Nested-BCEAnchor-selected,Nested-SELE,0.5,36,1,1,0
nested,07,16,Nested-BCEAnchor-selected,Nested-SELE,0.5,48,6,0,6
nested,07,17,Nested-BCEAnchor-selected,Nested-SELE,0.5,38,3,7,-4
nested,07,18,Nested-BCEAnchor-selected,Nested-SELE,0.5,16,2,0,2
nested,07,19,Nested-BCEAnchor-selected,Nested-SELE,0.5,30,0,7,-7
nested,07,00,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,56,1,2,-1
nested,07,01,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,90,1,1,0
nested,07,02,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,86,10,3,7
nested,07,03,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,54,0,5,-5
nested,07,04,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,108,10,8,2
nested,07,06,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,36,1,1,0
nested,07,08,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,76,3,12,-9
nested,07,09,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,82,1,7,-6
nested,07,10,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,42,2,2,0
nested,07,14,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,64,6,5,1
nested,07,15,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,354,3,5,-2
nested,07,16,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,72,7,5,2
nested,07,17,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,122,17,25,-8
nested,07,18,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,114,18,7,11
nested,07,19,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,66,5,3,2
nested,07,00,Nested-BCEAnchor-1,Nested-SELE,0.5,8,0,0,0
nested,07,01,Nested-BCEAnchor-1,Nested-SELE,0.5,82,3,4,-1
nested,07,02,Nested-BCEAnchor-1,Nested-SELE,0.5,30,2,2,0
nested,07,03,Nested-BCEAnchor-1,Nested-SELE,0.5,14,1,1,0
nested,07,04,Nested-BCEAnchor-1,Nested-SELE,0.5,48,3,2,1
nested,07,06,Nested-BCEAnchor-1,Nested-SELE,0.5,14,0,0,0
nested,07,08,Nested-BCEAnchor-1,Nested-SELE,0.5,20,5,4,1
nested,07,09,Nested-BCEAnchor-1,Nested-SELE,0.5,18,0,3,-3
nested,07,10,Nested-BCEAnchor-1,Nested-SELE,0.5,14,0,1,-1
nested,07,14,Nested-BCEAnchor-1,Nested-SELE,0.5,30,1,3,-2
nested,07,15,Nested-BCEAnchor-1,Nested-SELE,0.5,96,4,1,3
nested,07,16,Nested-BCEAnchor-1,Nested-SELE,0.5,38,6,3,3
nested,07,17,Nested-BCEAnchor-1,Nested-SELE,0.5,26,9,4,5
nested,07,18,Nested-BCEAnchor-1,Nested-SELE,0.5,28,0,3,-3
nested,07,19,Nested-BCEAnchor-1,Nested-SELE,0.5,34,0,7,-7
nested,07,00,Nested-BCE,Nested-SELE,0.5,16,0,0,0
nested,07,01,Nested-BCE,Nested-SELE,0.5,26,2,0,2
nested,07,02,Nested-BCE,Nested-SELE,0.5,18,1,1,0
nested,07,03,Nested-BCE,Nested-SELE,0.5,12,1,0,1
nested,07,04,Nested-BCE,Nested-SELE,0.5,26,3,1,2
nested,07,06,Nested-BCE,Nested-SELE,0.5,22,1,0,1
nested,07,08,Nested-BCE,Nested-SELE,0.5,34,5,9,-4
nested,07,09,Nested-BCE,Nested-SELE,0.5,48,2,6,-4
nested,07,10,Nested-BCE,Nested-SELE,0.5,18,1,0,1
nested,07,14,Nested-BCE,Nested-SELE,0.5,22,0,0,0
nested,07,15,Nested-BCE,Nested-SELE,0.5,34,0,0,0
nested,07,16,Nested-BCE,Nested-SELE,0.5,18,0,0,0
nested,07,17,Nested-BCE,Nested-SELE,0.5,44,3,11,-8
nested,07,18,Nested-BCE,Nested-SELE,0.5,18,5,0,5
nested,07,19,Nested-BCE,Nested-SELE,0.5,32,1,7,-6
selection,08,01,A1,A0,0.5,18,3,2,1
selection,08,04,A1,A0,0.5,22,3,3,0
selection,08,05,A1,A0,0.5,42,0,3,-3
selection,08,06,A1,A0,0.5,48,0,0,0
selection,08,07,A1,A0,0.5,76,0,3,-3
selection,08,09,A1,A0,0.5,56,3,2,1
selection,08,10,A1,A0,0.5,18,0,1,-1
selection,08,11,A1,A0,0.5,52,11,17,-6
selection,08,12,A1,A0,0.5,48,6,4,2
selection,08,13,A1,A0,0.5,18,0,0,0
selection,08,14,A1,A0,0.5,38,2,1,1
selection,08,15,A1,A0,0.5,26,0,1,-1
selection,08,17,A1,A0,0.5,70,11,14,-3
selection,08,18,A1,A0,0.5,84,1,5,-4
selection,08,19,A1,A0,0.5,54,2,2,0
selection,08,01,A1,A2,0.5,0,0,0,0
selection,08,04,A1,A2,0.5,0,0,0,0
selection,08,05,A1,A2,0.5,0,0,0,0
selection,08,06,A1,A2,0.5,0,0,0,0
selection,08,07,A1,A2,0.5,0,0,0,0
selection,08,09,A1,A2,0.5,0,0,0,0
selection,08,10,A1,A2,0.5,0,0,0,0
selection,08,11,A1,A2,0.5,0,0,0,0
selection,08,12,A1,A2,0.5,0,0,0,0
selection,08,13,A1,A2,0.5,0,0,0,0
selection,08,14,A1,A2,0.5,0,0,0,0
selection,08,15,A1,A2,0.5,0,0,0,0
selection,08,17,A1,A2,0.5,0,0,0,0
selection,08,18,A1,A2,0.5,0,0,0,0
selection,08,19,A1,A2,0.5,0,0,0,0
selection,08,01,A1,S1,0.5,54,11,5,6
selection,08,04,A1,S1,0.5,18,1,1,0
selection,08,05,A1,S1,0.5,24,0,1,-1
selection,08,06,A1,S1,0.5,40,1,0,1
selection,08,07,A1,S1,0.5,30,0,1,-1
selection,08,09,A1,S1,0.5,32,3,7,-4
selection,08,10,A1,S1,0.5,22,0,1,-1
selection,08,11,A1,S1,0.5,22,6,2,4
selection,08,12,A1,S1,0.5,66,8,16,-8
selection,08,13,A1,S1,0.5,10,0,0,0
selection,08,14,A1,S1,0.5,44,0,3,-3
selection,08,15,A1,S1,0.5,18,3,0,3
selection,08,17,A1,S1,0.5,94,9,17,-8
selection,08,18,A1,S1,0.5,54,8,11,-3
selection,08,19,A1,S1,0.5,22,1,1,0
selection,08,01,A2,S0,0.5,54,11,5,6
selection,08,04,A2,S0,0.5,18,1,1,0
selection,08,05,A2,S0,0.5,24,0,1,-1
selection,08,06,A2,S0,0.5,40,1,0,1
selection,08,07,A2,S0,0.5,30,0,1,-1
selection,08,09,A2,S0,0.5,32,3,7,-4
selection,08,10,A2,S0,0.5,22,0,1,-1
selection,08,11,A2,S0,0.5,22,6,2,4
selection,08,12,A2,S0,0.5,66,8,16,-8
selection,08,13,A2,S0,0.5,10,0,0,0
selection,08,14,A2,S0,0.5,44,0,3,-3
selection,08,15,A2,S0,0.5,18,3,0,3
selection,08,17,A2,S0,0.5,94,9,17,-8
selection,08,18,A2,S0,0.5,54,8,11,-3
selection,08,19,A2,S0,0.5,22,1,1,0
selection,08,01,S1,S0,0.5,0,0,0,0
selection,08,04,S1,S0,0.5,0,0,0,0
selection,08,05,S1,S0,0.5,0,0,0,0
selection,08,06,S1,S0,0.5,0,0,0,0
selection,08,07,S1,S0,0.5,0,0,0,0
selection,08,09,S1,S0,0.5,0,0,0,0
selection,08,10,S1,S0,0.5,0,0,0,0
selection,08,11,S1,S0,0.5,0,0,0,0
selection,08,12,S1,S0,0.5,0,0,0,0
selection,08,13,S1,S0,0.5,0,0,0,0
selection,08,14,S1,S0,0.5,0,0,0,0
selection,08,15,S1,S0,0.5,0,0,0,0
selection,08,17,S1,S0,0.5,0,0,0,0
selection,08,18,S1,S0,0.5,0,0,0,0
selection,08,19,S1,S0,0.5,0,0,0,0
averaging,08,01,BCEAnchor-average,BCEAnchor-full-1,0.5,6,1,2,-1
averaging,08,04,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,08,05,BCEAnchor-average,BCEAnchor-full-1,0.5,14,1,0,1
averaging,08,06,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,08,07,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,0,0
averaging,08,09,BCEAnchor-average,BCEAnchor-full-1,0.5,2,1,0,1
averaging,08,10,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,08,11,BCEAnchor-average,BCEAnchor-full-1,0.5,8,0,3,-3
averaging,08,12,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,08,13,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,08,14,BCEAnchor-average,BCEAnchor-full-1,0.5,4,1,0,1
averaging,08,15,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,2,-2
averaging,08,17,BCEAnchor-average,BCEAnchor-full-1,0.5,8,2,1,1
averaging,08,18,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,1,-1
averaging,08,19,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,08,01,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,1,2,-1
averaging,08,04,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,08,05,BCEAnchor-average,BCEAnchor-equalnorm,0.5,14,1,0,1
averaging,08,06,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,08,07,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,0,0
averaging,08,09,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,1,0,1
averaging,08,10,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,0,0
averaging,08,11,BCEAnchor-average,BCEAnchor-equalnorm,0.5,8,0,3,-3
averaging,08,12,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,08,13,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,08,14,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,1,0,1
averaging,08,15,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,2,-2
averaging,08,17,BCEAnchor-average,BCEAnchor-equalnorm,0.5,8,1,1,0
averaging,08,18,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,1,-1
averaging,08,19,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,08,01,BCEAnchor-average,SELE-full-S1,0.5,48,9,4,5
averaging,08,04,BCEAnchor-average,SELE-full-S1,0.5,16,1,1,0
averaging,08,05,BCEAnchor-average,SELE-full-S1,0.5,18,0,0,0
averaging,08,06,BCEAnchor-average,SELE-full-S1,0.5,40,1,0,1
averaging,08,07,BCEAnchor-average,SELE-full-S1,0.5,30,0,1,-1
averaging,08,09,BCEAnchor-average,SELE-full-S1,0.5,32,3,6,-3
averaging,08,10,BCEAnchor-average,SELE-full-S1,0.5,20,0,1,-1
averaging,08,11,BCEAnchor-average,SELE-full-S1,0.5,22,5,4,1
averaging,08,12,BCEAnchor-average,SELE-full-S1,0.5,66,8,16,-8
averaging,08,13,BCEAnchor-average,SELE-full-S1,0.5,8,0,0,0
averaging,08,14,BCEAnchor-average,SELE-full-S1,0.5,44,0,2,-2
averaging,08,15,BCEAnchor-average,SELE-full-S1,0.5,12,1,0,1
averaging,08,17,BCEAnchor-average,SELE-full-S1,0.5,88,8,15,-7
averaging,08,18,BCEAnchor-average,SELE-full-S1,0.5,50,7,11,-4
averaging,08,19,BCEAnchor-average,SELE-full-S1,0.5,22,1,1,0
averaging,08,01,BCEAnchor-average,SELE-average,0.5,54,9,4,5
averaging,08,04,BCEAnchor-average,SELE-average,0.5,12,1,0,1
averaging,08,05,BCEAnchor-average,SELE-average,0.5,18,0,0,0
averaging,08,06,BCEAnchor-average,SELE-average,0.5,26,0,1,-1
averaging,08,07,BCEAnchor-average,SELE-average,0.5,30,0,1,-1
averaging,08,09,BCEAnchor-average,SELE-average,0.5,38,3,8,-5
averaging,08,10,BCEAnchor-average,SELE-average,0.5,24,0,1,-1
averaging,08,11,BCEAnchor-average,SELE-average,0.5,32,10,7,3
averaging,08,12,BCEAnchor-average,SELE-average,0.5,62,8,14,-6
averaging,08,13,BCEAnchor-average,SELE-average,0.5,8,0,0,0
averaging,08,14,BCEAnchor-average,SELE-average,0.5,42,0,2,-2
averaging,08,15,BCEAnchor-average,SELE-average,0.5,16,1,0,1
averaging,08,17,BCEAnchor-average,SELE-average,0.5,86,7,14,-7
averaging,08,18,BCEAnchor-average,SELE-average,0.5,46,6,10,-4
averaging,08,19,BCEAnchor-average,SELE-average,0.5,22,0,1,-1
averaging,08,01,FixedScale-average,FixedScale-full-1,0.5,12,0,0,0
averaging,08,04,FixedScale-average,FixedScale-full-1,0.5,4,1,0,1
averaging,08,05,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,08,06,FixedScale-average,FixedScale-full-1,0.5,6,0,0,0
averaging,08,07,FixedScale-average,FixedScale-full-1,0.5,10,0,0,0
averaging,08,09,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,08,10,FixedScale-average,FixedScale-full-1,0.5,6,0,0,0
averaging,08,11,FixedScale-average,FixedScale-full-1,0.5,18,3,5,-2
averaging,08,12,FixedScale-average,FixedScale-full-1,0.5,10,1,1,0
averaging,08,13,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,08,14,FixedScale-average,FixedScale-full-1,0.5,6,0,0,0
averaging,08,15,FixedScale-average,FixedScale-full-1,0.5,8,0,0,0
averaging,08,17,FixedScale-average,FixedScale-full-1,0.5,14,2,4,-2
averaging,08,18,FixedScale-average,FixedScale-full-1,0.5,10,1,1,0
averaging,08,19,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,08,01,SELE-average,SELE-full-S1,0.5,14,0,0,0
averaging,08,04,SELE-average,SELE-full-S1,0.5,8,0,1,-1
averaging,08,05,SELE-average,SELE-full-S1,0.5,6,0,0,0
averaging,08,06,SELE-average,SELE-full-S1,0.5,34,2,0,2
averaging,08,07,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,08,09,SELE-average,SELE-full-S1,0.5,8,2,0,2
averaging,08,10,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,08,11,SELE-average,SELE-full-S1,0.5,12,3,5,-2
averaging,08,12,SELE-average,SELE-full-S1,0.5,8,0,2,-2
averaging,08,13,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,08,14,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,08,15,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,08,17,SELE-average,SELE-full-S1,0.5,14,2,2,0
averaging,08,18,SELE-average,SELE-full-S1,0.5,6,2,2,0
averaging,08,19,SELE-average,SELE-full-S1,0.5,4,1,0,1
averaging,08,01,BCEAnchor-average,FixedScale-average,0.5,78,10,8,2
averaging,08,04,BCEAnchor-average,FixedScale-average,0.5,52,0,5,-5
averaging,08,05,BCEAnchor-average,FixedScale-average,0.5,78,4,1,3
averaging,08,06,BCEAnchor-average,FixedScale-average,0.5,76,0,3,-3
averaging,08,07,BCEAnchor-average,FixedScale-average,0.5,62,0,1,-1
averaging,08,09,BCEAnchor-average,FixedScale-average,0.5,48,6,8,-2
averaging,08,10,BCEAnchor-average,FixedScale-average,0.5,122,0,6,-6
averaging,08,11,BCEAnchor-average,FixedScale-average,0.5,148,42,40,2
averaging,08,12,BCEAnchor-average,FixedScale-average,0.5,108,10,14,-4
averaging,08,13,BCEAnchor-average,FixedScale-average,0.5,4,0,0,0
averaging,08,14,BCEAnchor-average,FixedScale-average,0.5,60,3,3,0
averaging,08,15,BCEAnchor-average,FixedScale-average,0.5,18,0,2,-2
averaging,08,17,BCEAnchor-average,FixedScale-average,0.5,140,21,37,-16
averaging,08,18,BCEAnchor-average,FixedScale-average,0.5,84,17,2,15
averaging,08,19,BCEAnchor-average,FixedScale-average,0.5,58,1,3,-2
nested,08,01,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,18,2,3,-1
nested,08,04,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,08,05,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,80,2,1,1
nested,08,06,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,08,07,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,08,09,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,24,5,3,2
nested,08,10,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,08,11,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,86,30,14,16
nested,08,12,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,48,4,6,-2
nested,08,13,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,48,0,0,0
nested,08,14,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,24,0,1,-1
nested,08,15,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,08,17,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,70,14,11,3
nested,08,18,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,22,6,1,5
nested,08,19,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,08,01,Nested-BCEAnchor-selected,Nested-SELE,0.5,64,12,7,5
nested,08,04,Nested-BCEAnchor-selected,Nested-SELE,0.5,20,1,1,0
nested,08,05,Nested-BCEAnchor-selected,Nested-SELE,0.5,104,1,3,-2
nested,08,06,Nested-BCEAnchor-selected,Nested-SELE,0.5,32,0,0,0
nested,08,07,Nested-BCEAnchor-selected,Nested-SELE,0.5,38,1,1,0
nested,08,09,Nested-BCEAnchor-selected,Nested-SELE,0.5,34,3,3,0
nested,08,10,Nested-BCEAnchor-selected,Nested-SELE,0.5,34,0,1,-1
nested,08,11,Nested-BCEAnchor-selected,Nested-SELE,0.5,84,28,11,17
nested,08,12,Nested-BCEAnchor-selected,Nested-SELE,0.5,108,12,22,-10
nested,08,13,Nested-BCEAnchor-selected,Nested-SELE,0.5,48,0,0,0
nested,08,14,Nested-BCEAnchor-selected,Nested-SELE,0.5,34,1,3,-2
nested,08,15,Nested-BCEAnchor-selected,Nested-SELE,0.5,20,3,0,3
nested,08,17,Nested-BCEAnchor-selected,Nested-SELE,0.5,148,20,25,-5
nested,08,18,Nested-BCEAnchor-selected,Nested-SELE,0.5,76,6,8,-2
nested,08,19,Nested-BCEAnchor-selected,Nested-SELE,0.5,22,1,0,1
nested,08,01,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,76,12,10,2
nested,08,04,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,48,0,4,-4
nested,08,05,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,144,3,0,3
nested,08,06,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,76,0,3,-3
nested,08,07,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,48,0,0,0
nested,08,09,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,44,5,4,1
nested,08,10,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,114,0,6,-6
nested,08,11,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,208,65,46,19
nested,08,12,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,86,5,11,-6
nested,08,13,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,52,0,0,0
nested,08,14,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,52,3,3,0
nested,08,15,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,18,0,0,0
nested,08,17,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,136,21,37,-16
nested,08,18,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,88,17,0,17
nested,08,19,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,58,1,3,-2
nested,08,01,Nested-BCEAnchor-1,Nested-SELE,0.5,50,11,5,6
nested,08,04,Nested-BCEAnchor-1,Nested-SELE,0.5,20,1,1,0
nested,08,05,Nested-BCEAnchor-1,Nested-SELE,0.5,30,0,3,-3
nested,08,06,Nested-BCEAnchor-1,Nested-SELE,0.5,32,0,0,0
nested,08,07,Nested-BCEAnchor-1,Nested-SELE,0.5,38,1,1,0
nested,08,09,Nested-BCEAnchor-1,Nested-SELE,0.5,46,5,7,-2
nested,08,10,Nested-BCEAnchor-1,Nested-SELE,0.5,34,0,1,-1
nested,08,11,Nested-BCEAnchor-1,Nested-SELE,0.5,12,3,2,1
nested,08,12,Nested-BCEAnchor-1,Nested-SELE,0.5,66,8,16,-8
nested,08,13,Nested-BCEAnchor-1,Nested-SELE,0.5,6,0,0,0
nested,08,14,Nested-BCEAnchor-1,Nested-SELE,0.5,46,1,2,-1
nested,08,15,Nested-BCEAnchor-1,Nested-SELE,0.5,20,3,0,3
nested,08,17,Nested-BCEAnchor-1,Nested-SELE,0.5,98,9,17,-8
nested,08,18,Nested-BCEAnchor-1,Nested-SELE,0.5,76,5,12,-7
nested,08,19,Nested-BCEAnchor-1,Nested-SELE,0.5,22,1,0,1
nested,08,01,Nested-BCE,Nested-SELE,0.5,32,8,3,5
nested,08,04,Nested-BCE,Nested-SELE,0.5,12,2,1,1
nested,08,05,Nested-BCE,Nested-SELE,0.5,28,0,2,-2
nested,08,06,Nested-BCE,Nested-SELE,0.5,44,0,1,-1
nested,08,07,Nested-BCE,Nested-SELE,0.5,24,0,0,0
nested,08,09,Nested-BCE,Nested-SELE,0.5,46,6,3,3
nested,08,10,Nested-BCE,Nested-SELE,0.5,32,0,1,-1
nested,08,11,Nested-BCE,Nested-SELE,0.5,28,9,9,0
nested,08,12,Nested-BCE,Nested-SELE,0.5,36,13,1,12
nested,08,13,Nested-BCE,Nested-SELE,0.5,6,0,0,0
nested,08,14,Nested-BCE,Nested-SELE,0.5,38,1,3,-2
nested,08,15,Nested-BCE,Nested-SELE,0.5,2,0,0,0
nested,08,17,Nested-BCE,Nested-SELE,0.5,38,3,7,-4
nested,08,18,Nested-BCE,Nested-SELE,0.5,90,10,5,5
nested,08,19,Nested-BCE,Nested-SELE,0.5,12,3,0,3
selection,09,00,A1,A0,0.5,92,3,1,2
selection,09,02,A1,A0,0.5,58,3,3,0
selection,09,03,A1,A0,0.5,18,1,1,0
selection,09,04,A1,A0,0.5,30,3,2,1
selection,09,07,A1,A0,0.5,132,1,0,1
selection,09,08,A1,A0,0.5,46,8,8,0
selection,09,11,A1,A0,0.5,28,6,3,3
selection,09,12,A1,A0,0.5,52,6,3,3
selection,09,13,A1,A0,0.5,30,0,0,0
selection,09,14,A1,A0,0.5,62,5,0,5
selection,09,15,A1,A0,0.5,32,0,1,-1
selection,09,16,A1,A0,0.5,38,2,0,2
selection,09,17,A1,A0,0.5,44,7,10,-3
selection,09,18,A1,A0,0.5,40,0,4,-4
selection,09,19,A1,A0,0.5,78,6,2,4
selection,09,00,A1,A2,0.5,136,6,4,2
selection,09,02,A1,A2,0.5,64,2,5,-3
selection,09,03,A1,A2,0.5,20,1,1,0
selection,09,04,A1,A2,0.5,66,4,2,2
selection,09,07,A1,A2,0.5,158,2,0,2
selection,09,08,A1,A2,0.5,68,11,9,2
selection,09,11,A1,A2,0.5,38,7,5,2
selection,09,12,A1,A2,0.5,78,9,6,3
selection,09,13,A1,A2,0.5,56,0,1,-1
selection,09,14,A1,A2,0.5,108,8,0,8
selection,09,15,A1,A2,0.5,50,0,0,0
selection,09,16,A1,A2,0.5,52,3,1,2
selection,09,17,A1,A2,0.5,66,15,9,6
selection,09,18,A1,A2,0.5,74,0,10,-10
selection,09,19,A1,A2,0.5,98,12,4,8
selection,09,00,A1,S1,0.5,148,5,4,1
selection,09,02,A1,S1,0.5,100,3,10,-7
selection,09,03,A1,S1,0.5,34,1,1,0
selection,09,04,A1,S1,0.5,70,8,2,6
selection,09,07,A1,S1,0.5,152,2,0,2
selection,09,08,A1,S1,0.5,84,19,11,8
selection,09,11,A1,S1,0.5,50,8,7,1
selection,09,12,A1,S1,0.5,104,12,9,3
selection,09,13,A1,S1,0.5,52,0,1,-1
selection,09,14,A1,S1,0.5,82,4,1,3
selection,09,15,A1,S1,0.5,30,0,2,-2
selection,09,16,A1,S1,0.5,60,3,5,-2
selection,09,17,A1,S1,0.5,106,18,10,8
selection,09,18,A1,S1,0.5,72,1,10,-9
selection,09,19,A1,S1,0.5,98,17,3,14
selection,09,00,A2,S0,0.5,30,0,1,-1
selection,09,02,A2,S0,0.5,54,2,6,-4
selection,09,03,A2,S0,0.5,22,0,0,0
selection,09,04,A2,S0,0.5,28,5,1,4
selection,09,07,A2,S0,0.5,10,0,0,0
selection,09,08,A2,S0,0.5,56,9,3,6
selection,09,11,A2,S0,0.5,24,2,3,-1
selection,09,12,A2,S0,0.5,40,5,5,0
selection,09,13,A2,S0,0.5,6,0,0,0
selection,09,14,A2,S0,0.5,36,0,5,-5
selection,09,15,A2,S0,0.5,36,0,2,-2
selection,09,16,A2,S0,0.5,32,0,4,-4
selection,09,17,A2,S0,0.5,46,5,3,2
selection,09,18,A2,S0,0.5,18,3,2,1
selection,09,19,A2,S0,0.5,26,6,0,6
selection,09,00,S1,S0,0.5,0,0,0,0
selection,09,02,S1,S0,0.5,0,0,0,0
selection,09,03,S1,S0,0.5,0,0,0,0
selection,09,04,S1,S0,0.5,0,0,0,0
selection,09,07,S1,S0,0.5,0,0,0,0
selection,09,08,S1,S0,0.5,0,0,0,0
selection,09,11,S1,S0,0.5,0,0,0,0
selection,09,12,S1,S0,0.5,0,0,0,0
selection,09,13,S1,S0,0.5,0,0,0,0
selection,09,14,S1,S0,0.5,0,0,0,0
selection,09,15,S1,S0,0.5,0,0,0,0
selection,09,16,S1,S0,0.5,0,0,0,0
selection,09,17,S1,S0,0.5,0,0,0,0
selection,09,18,S1,S0,0.5,0,0,0,0
selection,09,19,S1,S0,0.5,0,0,0,0
averaging,09,00,BCEAnchor-average,BCEAnchor-full-1,0.5,8,1,0,1
averaging,09,02,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,1,-1
averaging,09,03,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,09,04,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,09,07,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,09,08,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,09,11,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,1,-1
averaging,09,12,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,09,13,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,09,14,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,09,15,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,09,16,BCEAnchor-average,BCEAnchor-full-1,0.5,6,1,0,1
averaging,09,17,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,09,18,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,09,19,BCEAnchor-average,BCEAnchor-full-1,0.5,6,2,1,1
averaging,09,00,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,1,0,1
averaging,09,02,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,1,-1
averaging,09,03,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,09,04,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,09,07,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,09,08,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,09,11,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,1,-1
averaging,09,12,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,09,13,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,09,14,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,09,15,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,09,16,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,1,0,1
averaging,09,17,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,09,18,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,09,19,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,2,1,1
averaging,09,00,BCEAnchor-average,SELE-full-S1,0.5,30,1,1,0
averaging,09,02,BCEAnchor-average,SELE-full-S1,0.5,60,2,7,-5
averaging,09,03,BCEAnchor-average,SELE-full-S1,0.5,22,0,0,0
averaging,09,04,BCEAnchor-average,SELE-full-S1,0.5,30,5,1,4
averaging,09,07,BCEAnchor-average,SELE-full-S1,0.5,10,0,0,0
averaging,09,08,BCEAnchor-average,SELE-full-S1,0.5,56,9,3,6
averaging,09,11,BCEAnchor-average,SELE-full-S1,0.5,24,2,4,-2
averaging,09,12,BCEAnchor-average,SELE-full-S1,0.5,40,5,5,0
averaging,09,13,BCEAnchor-average,SELE-full-S1,0.5,6,0,0,0
averaging,09,14,BCEAnchor-average,SELE-full-S1,0.5,36,0,5,-5
averaging,09,15,BCEAnchor-average,SELE-full-S1,0.5,36,0,2,-2
averaging,09,16,BCEAnchor-average,SELE-full-S1,0.5,36,1,4,-3
averaging,09,17,BCEAnchor-average,SELE-full-S1,0.5,48,5,3,2
averaging,09,18,BCEAnchor-average,SELE-full-S1,0.5,18,3,2,1
averaging,09,19,BCEAnchor-average,SELE-full-S1,0.5,32,8,1,7
averaging,09,00,BCEAnchor-average,SELE-average,0.5,24,1,1,0
averaging,09,02,BCEAnchor-average,SELE-average,0.5,50,2,5,-3
averaging,09,03,BCEAnchor-average,SELE-average,0.5,22,0,0,0
averaging,09,04,BCEAnchor-average,SELE-average,0.5,32,5,1,4
averaging,09,07,BCEAnchor-average,SELE-average,0.5,6,0,0,0
averaging,09,08,BCEAnchor-average,SELE-average,0.5,50,8,3,5
averaging,09,11,BCEAnchor-average,SELE-average,0.5,28,1,4,-3
averaging,09,12,BCEAnchor-average,SELE-average,0.5,46,5,7,-2
averaging,09,13,BCEAnchor-average,SELE-average,0.5,6,0,0,0
averaging,09,14,BCEAnchor-average,SELE-average,0.5,36,0,5,-5
averaging,09,15,BCEAnchor-average,SELE-average,0.5,36,0,2,-2
averaging,09,16,BCEAnchor-average,SELE-average,0.5,30,0,2,-2
averaging,09,17,BCEAnchor-average,SELE-average,0.5,50,5,3,2
averaging,09,18,BCEAnchor-average,SELE-average,0.5,20,3,3,0
averaging,09,19,BCEAnchor-average,SELE-average,0.5,28,8,1,7
averaging,09,00,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,09,02,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,09,03,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,09,04,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,09,07,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,09,08,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,09,11,FixedScale-average,FixedScale-full-1,0.5,10,0,0,0
averaging,09,12,FixedScale-average,FixedScale-full-1,0.5,8,0,1,-1
averaging,09,13,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,09,14,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,09,15,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,09,16,FixedScale-average,FixedScale-full-1,0.5,6,1,1,0
averaging,09,17,FixedScale-average,FixedScale-full-1,0.5,6,0,0,0
averaging,09,18,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,09,19,FixedScale-average,FixedScale-full-1,0.5,6,0,0,0
averaging,09,00,SELE-average,SELE-full-S1,0.5,10,0,0,0
averaging,09,02,SELE-average,SELE-full-S1,0.5,10,0,2,-2
averaging,09,03,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,09,04,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,09,07,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,09,08,SELE-average,SELE-full-S1,0.5,8,1,0,1
averaging,09,11,SELE-average,SELE-full-S1,0.5,8,1,0,1
averaging,09,12,SELE-average,SELE-full-S1,0.5,12,3,1,2
averaging,09,13,SELE-average,SELE-full-S1,0.5,0,0,0,0
averaging,09,14,SELE-average,SELE-full-S1,0.5,0,0,0,0
averaging,09,15,SELE-average,SELE-full-S1,0.5,0,0,0,0
averaging,09,16,SELE-average,SELE-full-S1,0.5,8,1,2,-1
averaging,09,17,SELE-average,SELE-full-S1,0.5,6,1,1,0
averaging,09,18,SELE-average,SELE-full-S1,0.5,2,1,0,1
averaging,09,19,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,09,00,BCEAnchor-average,FixedScale-average,0.5,48,1,2,-1
averaging,09,02,BCEAnchor-average,FixedScale-average,0.5,68,2,13,-11
averaging,09,03,BCEAnchor-average,FixedScale-average,0.5,44,1,2,-1
averaging,09,04,BCEAnchor-average,FixedScale-average,0.5,132,18,6,12
averaging,09,07,BCEAnchor-average,FixedScale-average,0.5,32,0,0,0
averaging,09,08,BCEAnchor-average,FixedScale-average,0.5,76,7,9,-2
averaging,09,11,BCEAnchor-average,FixedScale-average,0.5,76,7,9,-2
averaging,09,12,BCEAnchor-average,FixedScale-average,0.5,84,5,7,-2
averaging,09,13,BCEAnchor-average,FixedScale-average,0.5,16,1,0,1
averaging,09,14,BCEAnchor-average,FixedScale-average,0.5,92,0,7,-7
averaging,09,15,BCEAnchor-average,FixedScale-average,0.5,36,0,1,-1
averaging,09,16,BCEAnchor-average,FixedScale-average,0.5,52,0,5,-5
averaging,09,17,BCEAnchor-average,FixedScale-average,0.5,76,10,6,4
averaging,09,18,BCEAnchor-average,FixedScale-average,0.5,90,17,3,14
averaging,09,19,BCEAnchor-average,FixedScale-average,0.5,20,4,2,2
nested,09,00,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,09,02,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,09,03,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,12,0,0,0
nested,09,04,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,09,07,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,64,1,0,1
nested,09,08,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,09,11,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,09,12,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,09,13,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,09,14,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,09,15,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,8,0,2,-2
nested,09,16,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,09,17,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,09,18,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,09,19,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,09,00,Nested-BCEAnchor-selected,Nested-SELE,0.5,16,0,0,0
nested,09,02,Nested-BCEAnchor-selected,Nested-SELE,0.5,42,1,1,0
nested,09,03,Nested-BCEAnchor-selected,Nested-SELE,0.5,32,0,1,-1
nested,09,04,Nested-BCEAnchor-selected,Nested-SELE,0.5,48,3,9,-6
nested,09,07,Nested-BCEAnchor-selected,Nested-SELE,0.5,78,1,0,1
nested,09,08,Nested-BCEAnchor-selected,Nested-SELE,0.5,42,7,3,4
nested,09,11,Nested-BCEAnchor-selected,Nested-SELE,0.5,18,2,2,0
nested,09,12,Nested-BCEAnchor-selected,Nested-SELE,0.5,26,3,2,1
nested,09,13,Nested-BCEAnchor-selected,Nested-SELE,0.5,4,0,1,-1
nested,09,14,Nested-BCEAnchor-selected,Nested-SELE,0.5,40,2,0,2
nested,09,15,Nested-BCEAnchor-selected,Nested-SELE,0.5,18,0,3,-3
nested,09,16,Nested-BCEAnchor-selected,Nested-SELE,0.5,24,2,3,-1
nested,09,17,Nested-BCEAnchor-selected,Nested-SELE,0.5,30,5,2,3
nested,09,18,Nested-BCEAnchor-selected,Nested-SELE,0.5,48,2,7,-5
nested,09,19,Nested-BCEAnchor-selected,Nested-SELE,0.5,20,3,1,2
nested,09,00,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,22,0,1,-1
nested,09,02,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,66,6,12,-6
nested,09,03,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,20,0,2,-2
nested,09,04,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,102,13,4,9
nested,09,07,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,46,1,0,1
nested,09,08,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,56,4,8,-4
nested,09,11,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,66,7,7,0
nested,09,12,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,72,4,6,-2
nested,09,13,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,14,0,0,0
nested,09,14,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,60,0,5,-5
nested,09,15,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,24,0,2,-2
nested,09,16,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,40,0,3,-3
nested,09,17,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,56,11,6,5
nested,09,18,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,82,14,4,10
nested,09,19,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,12,0,3,-3
nested,09,00,Nested-BCEAnchor-1,Nested-SELE,0.5,16,0,0,0
nested,09,02,Nested-BCEAnchor-1,Nested-SELE,0.5,42,1,1,0
nested,09,03,Nested-BCEAnchor-1,Nested-SELE,0.5,22,0,1,-1
nested,09,04,Nested-BCEAnchor-1,Nested-SELE,0.5,48,3,9,-6
nested,09,07,Nested-BCEAnchor-1,Nested-SELE,0.5,18,0,0,0
nested,09,08,Nested-BCEAnchor-1,Nested-SELE,0.5,42,7,3,4
nested,09,11,Nested-BCEAnchor-1,Nested-SELE,0.5,18,2,2,0
nested,09,12,Nested-BCEAnchor-1,Nested-SELE,0.5,26,3,2,1
nested,09,13,Nested-BCEAnchor-1,Nested-SELE,0.5,4,0,1,-1
nested,09,14,Nested-BCEAnchor-1,Nested-SELE,0.5,40,2,0,2
nested,09,15,Nested-BCEAnchor-1,Nested-SELE,0.5,12,0,1,-1
nested,09,16,Nested-BCEAnchor-1,Nested-SELE,0.5,24,2,3,-1
nested,09,17,Nested-BCEAnchor-1,Nested-SELE,0.5,30,5,2,3
nested,09,18,Nested-BCEAnchor-1,Nested-SELE,0.5,48,2,7,-5
nested,09,19,Nested-BCEAnchor-1,Nested-SELE,0.5,20,3,1,2
nested,09,00,Nested-BCE,Nested-SELE,0.5,10,1,1,0
nested,09,02,Nested-BCE,Nested-SELE,0.5,38,3,3,0
nested,09,03,Nested-BCE,Nested-SELE,0.5,8,0,0,0
nested,09,04,Nested-BCE,Nested-SELE,0.5,48,3,8,-5
nested,09,07,Nested-BCE,Nested-SELE,0.5,10,0,0,0
nested,09,08,Nested-BCE,Nested-SELE,0.5,36,5,5,0
nested,09,11,Nested-BCE,Nested-SELE,0.5,14,2,0,2
nested,09,12,Nested-BCE,Nested-SELE,0.5,24,2,5,-3
nested,09,13,Nested-BCE,Nested-SELE,0.5,4,0,0,0
nested,09,14,Nested-BCE,Nested-SELE,0.5,38,0,0,0
nested,09,15,Nested-BCE,Nested-SELE,0.5,12,0,1,-1
nested,09,16,Nested-BCE,Nested-SELE,0.5,20,2,1,1
nested,09,17,Nested-BCE,Nested-SELE,0.5,26,3,4,-1
nested,09,18,Nested-BCE,Nested-SELE,0.5,36,5,1,4
nested,09,19,Nested-BCE,Nested-SELE,0.5,12,1,0,1
selection,10,00,A1,A0,0.5,10,0,1,-1
selection,10,01,A1,A0,0.5,76,0,7,-7
selection,10,03,A1,A0,0.5,16,0,2,-2
selection,10,04,A1,A0,0.5,16,2,1,1
selection,10,05,A1,A0,0.5,12,0,0,0
selection,10,07,A1,A0,0.5,14,0,0,0
selection,10,08,A1,A0,0.5,8,1,0,1
selection,10,09,A1,A0,0.5,6,0,1,-1
selection,10,12,A1,A0,0.5,34,6,1,5
selection,10,13,A1,A0,0.5,6,1,0,1
selection,10,14,A1,A0,0.5,6,0,1,-1
selection,10,16,A1,A0,0.5,12,0,3,-3
selection,10,17,A1,A0,0.5,32,3,2,1
selection,10,18,A1,A0,0.5,10,1,0,1
selection,10,19,A1,A0,0.5,22,2,2,0
selection,10,00,A1,A2,0.5,10,0,1,-1
selection,10,01,A1,A2,0.5,76,0,7,-7
selection,10,03,A1,A2,0.5,16,0,2,-2
selection,10,04,A1,A2,0.5,16,2,1,1
selection,10,05,A1,A2,0.5,12,0,0,0
selection,10,07,A1,A2,0.5,14,0,0,0
selection,10,08,A1,A2,0.5,8,1,0,1
selection,10,09,A1,A2,0.5,6,0,1,-1
selection,10,12,A1,A2,0.5,34,6,1,5
selection,10,13,A1,A2,0.5,6,1,0,1
selection,10,14,A1,A2,0.5,6,0,1,-1
selection,10,16,A1,A2,0.5,12,0,3,-3
selection,10,17,A1,A2,0.5,32,3,2,1
selection,10,18,A1,A2,0.5,10,1,0,1
selection,10,19,A1,A2,0.5,22,2,2,0
selection,10,00,A1,S1,0.5,6,0,1,-1
selection,10,01,A1,S1,0.5,32,0,4,-4
selection,10,03,A1,S1,0.5,12,0,0,0
selection,10,04,A1,S1,0.5,18,0,3,-3
selection,10,05,A1,S1,0.5,16,0,0,0
selection,10,07,A1,S1,0.5,20,0,0,0
selection,10,08,A1,S1,0.5,12,1,2,-1
selection,10,09,A1,S1,0.5,10,0,3,-3
selection,10,12,A1,S1,0.5,12,0,0,0
selection,10,13,A1,S1,0.5,6,0,0,0
selection,10,14,A1,S1,0.5,8,0,1,-1
selection,10,16,A1,S1,0.5,8,1,2,-1
selection,10,17,A1,S1,0.5,34,6,3,3
selection,10,18,A1,S1,0.5,6,2,0,2
selection,10,19,A1,S1,0.5,22,2,1,1
selection,10,00,A2,S0,0.5,20,0,0,0
selection,10,01,A2,S0,0.5,108,8,1,7
selection,10,03,A2,S0,0.5,16,0,1,-1
selection,10,04,A2,S0,0.5,44,3,4,-1
selection,10,05,A2,S0,0.5,12,1,0,1
selection,10,07,A2,S0,0.5,26,0,0,0
selection,10,08,A2,S0,0.5,32,3,8,-5
selection,10,09,A2,S0,0.5,14,1,3,-2
selection,10,12,A2,S0,0.5,66,4,13,-9
selection,10,13,A2,S0,0.5,6,0,0,0
selection,10,14,A2,S0,0.5,10,1,1,0
selection,10,16,A2,S0,0.5,14,3,2,1
selection,10,17,A2,S0,0.5,78,12,14,-2
selection,10,18,A2,S0,0.5,28,6,1,5
selection,10,19,A2,S0,0.5,36,6,1,5
selection,10,00,S1,S0,0.5,20,0,0,0
selection,10,01,S1,S0,0.5,66,5,1,4
selection,10,03,S1,S0,0.5,24,0,3,-3
selection,10,04,S1,S0,0.5,40,6,3,3
selection,10,05,S1,S0,0.5,14,1,0,1
selection,10,07,S1,S0,0.5,32,0,0,0
selection,10,08,S1,S0,0.5,30,3,6,-3
selection,10,09,S1,S0,0.5,12,1,1,0
selection,10,12,S1,S0,0.5,54,5,9,-4
selection,10,13,S1,S0,0.5,8,1,0,1
selection,10,14,S1,S0,0.5,12,1,1,0
selection,10,16,S1,S0,0.5,12,1,2,-1
selection,10,17,S1,S0,0.5,88,9,13,-4
selection,10,18,S1,S0,0.5,34,6,2,4
selection,10,19,S1,S0,0.5,26,4,0,4
averaging,10,00,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,10,01,BCEAnchor-average,BCEAnchor-full-1,0.5,22,0,3,-3
averaging,10,03,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,10,04,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,10,05,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,10,07,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,10,08,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,1,-1
averaging,10,09,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,10,12,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,0,0
averaging,10,13,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,10,14,BCEAnchor-average,BCEAnchor-full-1,0.5,2,1,0,1
averaging,10,16,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,10,17,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,1,-1
averaging,10,18,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,10,19,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,10,00,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,10,01,BCEAnchor-average,BCEAnchor-equalnorm,0.5,18,0,3,-3
averaging,10,03,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,10,04,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,10,05,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,10,07,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,0,0
averaging,10,08,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,1,-1
averaging,10,09,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,10,12,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,0,0
averaging,10,13,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,10,14,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,1,0,1
averaging,10,16,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,10,17,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,1,-1
averaging,10,18,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,10,19,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,10,00,BCEAnchor-average,SELE-full-S1,0.5,10,0,0,0
averaging,10,01,BCEAnchor-average,SELE-full-S1,0.5,38,2,2,0
averaging,10,03,BCEAnchor-average,SELE-full-S1,0.5,10,2,0,2
averaging,10,04,BCEAnchor-average,SELE-full-S1,0.5,28,1,5,-4
averaging,10,05,BCEAnchor-average,SELE-full-S1,0.5,8,0,0,0
averaging,10,07,BCEAnchor-average,SELE-full-S1,0.5,28,0,0,0
averaging,10,08,BCEAnchor-average,SELE-full-S1,0.5,14,0,3,-3
averaging,10,09,BCEAnchor-average,SELE-full-S1,0.5,10,0,2,-2
averaging,10,12,BCEAnchor-average,SELE-full-S1,0.5,30,1,6,-5
averaging,10,13,BCEAnchor-average,SELE-full-S1,0.5,4,0,1,-1
averaging,10,14,BCEAnchor-average,SELE-full-S1,0.5,6,1,0,1
averaging,10,16,BCEAnchor-average,SELE-full-S1,0.5,14,2,0,2
averaging,10,17,BCEAnchor-average,SELE-full-S1,0.5,44,4,3,1
averaging,10,18,BCEAnchor-average,SELE-full-S1,0.5,12,1,0,1
averaging,10,19,BCEAnchor-average,SELE-full-S1,0.5,34,4,3,1
averaging,10,00,BCEAnchor-average,SELE-average,0.5,8,0,0,0
averaging,10,01,BCEAnchor-average,SELE-average,0.5,108,9,0,9
averaging,10,03,BCEAnchor-average,SELE-average,0.5,12,1,2,-1
averaging,10,04,BCEAnchor-average,SELE-average,0.5,40,1,3,-2
averaging,10,05,BCEAnchor-average,SELE-average,0.5,10,0,0,0
averaging,10,07,BCEAnchor-average,SELE-average,0.5,38,0,0,0
averaging,10,08,BCEAnchor-average,SELE-average,0.5,10,0,0,0
averaging,10,09,BCEAnchor-average,SELE-average,0.5,14,1,3,-2
averaging,10,12,BCEAnchor-average,SELE-average,0.5,32,3,6,-3
averaging,10,13,BCEAnchor-average,SELE-average,0.5,6,0,1,-1
averaging,10,14,BCEAnchor-average,SELE-average,0.5,12,2,1,1
averaging,10,16,BCEAnchor-average,SELE-average,0.5,14,2,0,2
averaging,10,17,BCEAnchor-average,SELE-average,0.5,40,4,2,2
averaging,10,18,BCEAnchor-average,SELE-average,0.5,14,1,0,1
averaging,10,19,BCEAnchor-average,SELE-average,0.5,34,4,2,2
averaging,10,00,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,10,01,FixedScale-average,FixedScale-full-1,0.5,20,2,1,1
averaging,10,03,FixedScale-average,FixedScale-full-1,0.5,2,0,1,-1
averaging,10,04,FixedScale-average,FixedScale-full-1,0.5,10,0,0,0
averaging,10,05,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,10,07,FixedScale-average,FixedScale-full-1,0.5,8,1,0,1
averaging,10,08,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,10,09,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,10,12,FixedScale-average,FixedScale-full-1,0.5,10,1,3,-2
averaging,10,13,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,10,14,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,10,16,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,10,17,FixedScale-average,FixedScale-full-1,0.5,22,2,3,-1
averaging,10,18,FixedScale-average,FixedScale-full-1,0.5,18,0,0,0
averaging,10,19,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,10,00,SELE-average,SELE-full-S1,0.5,6,0,0,0
averaging,10,01,SELE-average,SELE-full-S1,0.5,86,0,9,-9
averaging,10,03,SELE-average,SELE-full-S1,0.5,8,3,0,3
averaging,10,04,SELE-average,SELE-full-S1,0.5,22,0,2,-2
averaging,10,05,SELE-average,SELE-full-S1,0.5,6,0,0,0
averaging,10,07,SELE-average,SELE-full-S1,0.5,14,0,0,0
averaging,10,08,SELE-average,SELE-full-S1,0.5,8,0,3,-3
averaging,10,09,SELE-average,SELE-full-S1,0.5,6,1,1,0
averaging,10,12,SELE-average,SELE-full-S1,0.5,4,0,2,-2
averaging,10,13,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,10,14,SELE-average,SELE-full-S1,0.5,6,1,1,0
averaging,10,16,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,10,17,SELE-average,SELE-full-S1,0.5,8,0,1,-1
averaging,10,18,SELE-average,SELE-full-S1,0.5,6,1,1,0
averaging,10,19,SELE-average,SELE-full-S1,0.5,2,0,1,-1
averaging,10,00,BCEAnchor-average,FixedScale-average,0.5,34,0,2,-2
averaging,10,01,BCEAnchor-average,FixedScale-average,0.5,142,4,2,2
averaging,10,03,BCEAnchor-average,FixedScale-average,0.5,80,0,9,-9
averaging,10,04,BCEAnchor-average,FixedScale-average,0.5,142,6,14,-8
averaging,10,05,BCEAnchor-average,FixedScale-average,0.5,36,3,1,2
averaging,10,07,BCEAnchor-average,FixedScale-average,0.5,88,0,2,-2
averaging,10,08,BCEAnchor-average,FixedScale-average,0.5,102,2,19,-17
averaging,10,09,BCEAnchor-average,FixedScale-average,0.5,20,1,4,-3
averaging,10,12,BCEAnchor-average,FixedScale-average,0.5,86,3,9,-6
averaging,10,13,BCEAnchor-average,FixedScale-average,0.5,16,0,0,0
averaging,10,14,BCEAnchor-average,FixedScale-average,0.5,28,2,2,0
averaging,10,16,BCEAnchor-average,FixedScale-average,0.5,26,5,2,3
averaging,10,17,BCEAnchor-average,FixedScale-average,0.5,144,22,41,-19
averaging,10,18,BCEAnchor-average,FixedScale-average,0.5,184,26,14,12
averaging,10,19,BCEAnchor-average,FixedScale-average,0.5,80,7,7,0
nested,10,00,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,10,01,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,64,0,5,-5
nested,10,03,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,12,1,0,1
nested,10,04,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,10,05,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,10,07,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,84,1,0,1
nested,10,08,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,10,09,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,20,2,0,2
nested,10,12,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,32,4,3,1
nested,10,13,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,2,0,0,0
nested,10,14,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,20,2,0,2
nested,10,16,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,10,17,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,38,6,4,2
nested,10,18,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,10,0,1,-1
nested,10,19,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,10,00,Nested-BCEAnchor-selected,Nested-SELE,0.5,10,0,0,0
nested,10,01,Nested-BCEAnchor-selected,Nested-SELE,0.5,26,1,1,0
nested,10,03,Nested-BCEAnchor-selected,Nested-SELE,0.5,14,3,0,3
nested,10,04,Nested-BCEAnchor-selected,Nested-SELE,0.5,30,1,3,-2
nested,10,05,Nested-BCEAnchor-selected,Nested-SELE,0.5,12,0,0,0
nested,10,07,Nested-BCEAnchor-selected,Nested-SELE,0.5,138,2,0,2
nested,10,08,Nested-BCEAnchor-selected,Nested-SELE,0.5,22,4,3,1
nested,10,09,Nested-BCEAnchor-selected,Nested-SELE,0.5,36,3,2,1
nested,10,12,Nested-BCEAnchor-selected,Nested-SELE,0.5,16,2,2,0
nested,10,13,Nested-BCEAnchor-selected,Nested-SELE,0.5,2,0,0,0
nested,10,14,Nested-BCEAnchor-selected,Nested-SELE,0.5,32,5,1,4
nested,10,16,Nested-BCEAnchor-selected,Nested-SELE,0.5,6,1,1,0
nested,10,17,Nested-BCEAnchor-selected,Nested-SELE,0.5,30,1,6,-5
nested,10,18,Nested-BCEAnchor-selected,Nested-SELE,0.5,12,2,2,0
nested,10,19,Nested-BCEAnchor-selected,Nested-SELE,0.5,26,4,1,3
nested,10,00,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,22,0,2,-2
nested,10,01,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,122,4,5,-1
nested,10,03,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,54,0,6,-6
nested,10,04,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,130,4,13,-9
nested,10,05,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,28,2,1,1
nested,10,07,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,70,1,0,1
nested,10,08,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,74,1,11,-10
nested,10,09,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,44,4,4,0
nested,10,12,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,60,6,5,1
nested,10,13,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,6,0,0,0
nested,10,14,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,34,3,0,3
nested,10,16,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,14,3,1,2
nested,10,17,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,124,13,35,-22
nested,10,18,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,132,19,12,7
nested,10,19,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,62,5,7,-2
nested,10,00,Nested-BCEAnchor-1,Nested-SELE,0.5,10,0,0,0
nested,10,01,Nested-BCEAnchor-1,Nested-SELE,0.5,76,5,0,5
nested,10,03,Nested-BCEAnchor-1,Nested-SELE,0.5,14,2,0,2
nested,10,04,Nested-BCEAnchor-1,Nested-SELE,0.5,30,1,3,-2
nested,10,05,Nested-BCEAnchor-1,Nested-SELE,0.5,12,0,0,0
nested,10,07,Nested-BCEAnchor-1,Nested-SELE,0.5,60,1,0,1
nested,10,08,Nested-BCEAnchor-1,Nested-SELE,0.5,22,4,3,1
nested,10,09,Nested-BCEAnchor-1,Nested-SELE,0.5,16,1,2,-1
nested,10,12,Nested-BCEAnchor-1,Nested-SELE,0.5,36,5,6,-1
nested,10,13,Nested-BCEAnchor-1,Nested-SELE,0.5,2,0,0,0
nested,10,14,Nested-BCEAnchor-1,Nested-SELE,0.5,20,3,1,2
nested,10,16,Nested-BCEAnchor-1,Nested-SELE,0.5,6,1,1,0
nested,10,17,Nested-BCEAnchor-1,Nested-SELE,0.5,60,5,12,-7
nested,10,18,Nested-BCEAnchor-1,Nested-SELE,0.5,18,2,1,1
nested,10,19,Nested-BCEAnchor-1,Nested-SELE,0.5,26,4,1,3
nested,10,00,Nested-BCE,Nested-SELE,0.5,6,0,0,0
nested,10,01,Nested-BCE,Nested-SELE,0.5,38,2,0,2
nested,10,03,Nested-BCE,Nested-SELE,0.5,12,1,2,-1
nested,10,04,Nested-BCE,Nested-SELE,0.5,24,1,0,1
nested,10,05,Nested-BCE,Nested-SELE,0.5,14,1,0,1
nested,10,07,Nested-BCE,Nested-SELE,0.5,56,1,0,1
nested,10,08,Nested-BCE,Nested-SELE,0.5,16,4,1,3
nested,10,09,Nested-BCE,Nested-SELE,0.5,14,1,1,0
nested,10,12,Nested-BCE,Nested-SELE,0.5,16,3,1,2
nested,10,13,Nested-BCE,Nested-SELE,0.5,4,0,0,0
nested,10,14,Nested-BCE,Nested-SELE,0.5,22,4,1,3
nested,10,16,Nested-BCE,Nested-SELE,0.5,4,1,0,1
nested,10,17,Nested-BCE,Nested-SELE,0.5,28,1,6,-5
nested,10,18,Nested-BCE,Nested-SELE,0.5,6,2,1,1
nested,10,19,Nested-BCE,Nested-SELE,0.5,18,4,1,3
selection,11,00,A1,A0,0.5,494,18,5,13
selection,11,01,A1,A0,0.5,94,7,7,0
selection,11,02,A1,A0,0.5,54,3,8,-5
selection,11,03,A1,A0,0.5,28,1,3,-2
selection,11,04,A1,A0,0.5,36,4,6,-2
selection,11,05,A1,A0,0.5,158,6,2,4
selection,11,06,A1,A0,0.5,144,3,6,-3
selection,11,09,A1,A0,0.5,124,5,6,-1
selection,11,12,A1,A0,0.5,54,5,6,-1
selection,11,14,A1,A0,0.5,108,9,2,7
selection,11,15,A1,A0,0.5,132,13,3,10
selection,11,16,A1,A0,0.5,88,13,3,10
selection,11,17,A1,A0,0.5,110,16,20,-4
selection,11,18,A1,A0,0.5,46,6,4,2
selection,11,19,A1,A0,0.5,184,12,9,3
selection,11,00,A1,A2,0.5,492,18,5,13
selection,11,01,A1,A2,0.5,86,5,7,-2
selection,11,02,A1,A2,0.5,58,2,8,-6
selection,11,03,A1,A2,0.5,18,0,2,-2
selection,11,04,A1,A2,0.5,28,4,3,1
selection,11,05,A1,A2,0.5,132,4,1,3
selection,11,06,A1,A2,0.5,106,0,5,-5
selection,11,09,A1,A2,0.5,118,4,6,-2
selection,11,12,A1,A2,0.5,46,3,1,2
selection,11,14,A1,A2,0.5,98,7,2,5
selection,11,15,A1,A2,0.5,106,12,3,9
selection,11,16,A1,A2,0.5,72,9,2,7
selection,11,17,A1,A2,0.5,96,15,18,-3
selection,11,18,A1,A2,0.5,42,5,3,2
selection,11,19,A1,A2,0.5,166,10,8,2
selection,11,00,A1,S1,0.5,500,18,5,13
selection,11,01,A1,S1,0.5,122,10,8,2
selection,11,02,A1,S1,0.5,62,2,9,-7
selection,11,03,A1,S1,0.5,30,1,1,0
selection,11,04,A1,S1,0.5,40,3,5,-2
selection,11,05,A1,S1,0.5,150,6,1,5
selection,11,06,A1,S1,0.5,130,3,6,-3
selection,11,09,A1,S1,0.5,124,6,6,0
selection,11,12,A1,S1,0.5,58,8,4,4
selection,11,14,A1,S1,0.5,94,6,1,5
selection,11,15,A1,S1,0.5,132,13,3,10
selection,11,16,A1,S1,0.5,94,16,5,11
selection,11,17,A1,S1,0.5,106,18,18,0
selection,11,18,A1,S1,0.5,46,8,4,4
selection,11,19,A1,S1,0.5,180,11,9,2
selection,11,00,A2,S0,0.5,24,0,0,0
selection,11,01,A2,S0,0.5,40,4,1,3
selection,11,02,A2,S0,0.5,36,1,2,-1
selection,11,03,A2,S0,0.5,28,2,1,1
selection,11,04,A2,S0,0.5,28,2,8,-6
selection,11,05,A2,S0,0.5,30,2,0,2
selection,11,06,A2,S0,0.5,52,3,1,2
selection,11,09,A2,S0,0.5,32,4,1,3
selection,11,12,A2,S0,0.5,42,7,5,2
selection,11,14,A2,S0,0.5,32,2,2,0
selection,11,15,A2,S0,0.5,36,1,0,1
selection,11,16,A2,S0,0.5,20,7,3,4
selection,11,17,A2,S0,0.5,72,10,6,4
selection,11,18,A2,S0,0.5,34,3,2,1
selection,11,19,A2,S0,0.5,30,2,1,1
selection,11,00,S1,S0,0.5,10,0,0,0
selection,11,01,S1,S0,0.5,12,0,1,-1
selection,11,02,S1,S0,0.5,10,0,0,0
selection,11,03,S1,S0,0.5,6,0,1,-1
selection,11,04,S1,S0,0.5,16,1,4,-3
selection,11,05,S1,S0,0.5,4,0,0,0
selection,11,06,S1,S0,0.5,6,0,0,0
selection,11,09,S1,S0,0.5,16,1,0,1
selection,11,12,S1,S0,0.5,22,2,2,0
selection,11,14,S1,S0,0.5,12,1,1,0
selection,11,15,S1,S0,0.5,6,0,0,0
selection,11,16,S1,S0,0.5,10,0,0,0
selection,11,17,S1,S0,0.5,44,7,6,1
selection,11,18,S1,S0,0.5,14,0,1,-1
selection,11,19,S1,S0,0.5,6,1,0,1
averaging,11,00,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,11,01,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,11,02,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,11,03,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,11,04,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,11,05,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,1,-1
averaging,11,06,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,11,09,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,1,-1
averaging,11,12,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,11,14,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,11,15,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,11,16,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,11,17,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,1,-1
averaging,11,18,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,1,-1
averaging,11,19,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,11,00,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,11,01,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,0,0
averaging,11,02,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,11,03,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,11,04,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,11,05,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,1,-1
averaging,11,06,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,11,09,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,1,-1
averaging,11,12,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,11,14,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,11,15,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,11,16,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,11,17,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,1,-1
averaging,11,18,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,1,-1
averaging,11,19,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,11,00,BCEAnchor-average,SELE-full-S1,0.5,14,0,0,0
averaging,11,01,BCEAnchor-average,SELE-full-S1,0.5,42,5,1,4
averaging,11,02,BCEAnchor-average,SELE-full-S1,0.5,26,1,2,-1
averaging,11,03,BCEAnchor-average,SELE-full-S1,0.5,22,2,0,2
averaging,11,04,BCEAnchor-average,SELE-full-S1,0.5,22,3,6,-3
averaging,11,05,BCEAnchor-average,SELE-full-S1,0.5,26,1,0,1
averaging,11,06,BCEAnchor-average,SELE-full-S1,0.5,46,3,1,2
averaging,11,09,BCEAnchor-average,SELE-full-S1,0.5,24,2,1,1
averaging,11,12,BCEAnchor-average,SELE-full-S1,0.5,22,5,3,2
averaging,11,14,BCEAnchor-average,SELE-full-S1,0.5,22,2,2,0
averaging,11,15,BCEAnchor-average,SELE-full-S1,0.5,42,1,0,1
averaging,11,16,BCEAnchor-average,SELE-full-S1,0.5,24,7,3,4
averaging,11,17,BCEAnchor-average,SELE-full-S1,0.5,42,5,3,2
averaging,11,18,BCEAnchor-average,SELE-full-S1,0.5,26,3,2,1
averaging,11,19,BCEAnchor-average,SELE-full-S1,0.5,24,1,1,0
averaging,11,00,BCEAnchor-average,SELE-average,0.5,28,0,0,0
averaging,11,01,BCEAnchor-average,SELE-average,0.5,40,5,1,4
averaging,11,02,BCEAnchor-average,SELE-average,0.5,20,1,0,1
averaging,11,03,BCEAnchor-average,SELE-average,0.5,22,2,1,1
averaging,11,04,BCEAnchor-average,SELE-average,0.5,20,2,6,-4
averaging,11,05,BCEAnchor-average,SELE-average,0.5,28,1,0,1
averaging,11,06,BCEAnchor-average,SELE-average,0.5,44,3,1,2
averaging,11,09,BCEAnchor-average,SELE-average,0.5,22,2,1,1
averaging,11,12,BCEAnchor-average,SELE-average,0.5,28,4,4,0
averaging,11,14,BCEAnchor-average,SELE-average,0.5,22,2,2,0
averaging,11,15,BCEAnchor-average,SELE-average,0.5,34,1,0,1
averaging,11,16,BCEAnchor-average,SELE-average,0.5,26,7,3,4
averaging,11,17,BCEAnchor-average,SELE-average,0.5,40,3,4,-1
averaging,11,18,BCEAnchor-average,SELE-average,0.5,28,3,2,1
averaging,11,19,BCEAnchor-average,SELE-average,0.5,26,2,0,2
averaging,11,00,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,11,01,FixedScale-average,FixedScale-full-1,0.5,8,0,1,-1
averaging,11,02,FixedScale-average,FixedScale-full-1,0.5,6,0,0,0
averaging,11,03,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,11,04,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,11,05,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,11,06,FixedScale-average,FixedScale-full-1,0.5,2,1,0,1
averaging,11,09,FixedScale-average,FixedScale-full-1,0.5,2,1,0,1
averaging,11,12,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,11,14,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,11,15,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,11,16,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,11,17,FixedScale-average,FixedScale-full-1,0.5,6,0,1,-1
averaging,11,18,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,11,19,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,11,00,SELE-average,SELE-full-S1,0.5,16,0,0,0
averaging,11,01,SELE-average,SELE-full-S1,0.5,10,0,0,0
averaging,11,02,SELE-average,SELE-full-S1,0.5,6,0,2,-2
averaging,11,03,SELE-average,SELE-full-S1,0.5,2,1,0,1
averaging,11,04,SELE-average,SELE-full-S1,0.5,2,1,0,1
averaging,11,05,SELE-average,SELE-full-S1,0.5,8,0,0,0
averaging,11,06,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,11,09,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,11,12,SELE-average,SELE-full-S1,0.5,8,2,0,2
averaging,11,14,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,11,15,SELE-average,SELE-full-S1,0.5,10,0,0,0
averaging,11,16,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,11,17,SELE-average,SELE-full-S1,0.5,6,3,0,3
averaging,11,18,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,11,19,SELE-average,SELE-full-S1,0.5,8,0,2,-2
averaging,11,00,BCEAnchor-average,FixedScale-average,0.5,26,0,0,0
averaging,11,01,BCEAnchor-average,FixedScale-average,0.5,144,11,6,5
averaging,11,02,BCEAnchor-average,FixedScale-average,0.5,88,1,3,-2
averaging,11,03,BCEAnchor-average,FixedScale-average,0.5,62,1,6,-5
averaging,11,04,BCEAnchor-average,FixedScale-average,0.5,94,8,9,-1
averaging,11,05,BCEAnchor-average,FixedScale-average,0.5,64,0,1,-1
averaging,11,06,BCEAnchor-average,FixedScale-average,0.5,40,1,2,-1
averaging,11,09,BCEAnchor-average,FixedScale-average,0.5,72,2,5,-3
averaging,11,12,BCEAnchor-average,FixedScale-average,0.5,72,4,5,-1
averaging,11,14,BCEAnchor-average,FixedScale-average,0.5,54,6,6,0
averaging,11,15,BCEAnchor-average,FixedScale-average,0.5,64,3,1,2
averaging,11,16,BCEAnchor-average,FixedScale-average,0.5,46,5,5,0
averaging,11,17,BCEAnchor-average,FixedScale-average,0.5,216,49,37,12
averaging,11,18,BCEAnchor-average,FixedScale-average,0.5,104,12,9,3
averaging,11,19,BCEAnchor-average,FixedScale-average,0.5,32,1,3,-2
nested,11,00,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,11,01,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,11,02,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,11,03,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,11,04,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,11,05,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,11,06,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,11,09,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,11,12,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,11,14,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,11,15,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,11,16,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,11,17,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,11,18,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,11,19,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,11,00,Nested-BCEAnchor-selected,Nested-SELE,0.5,24,0,0,0
nested,11,01,Nested-BCEAnchor-selected,Nested-SELE,0.5,48,4,1,3
nested,11,02,Nested-BCEAnchor-selected,Nested-SELE,0.5,42,2,2,0
nested,11,03,Nested-BCEAnchor-selected,Nested-SELE,0.5,14,2,0,2
nested,11,04,Nested-BCEAnchor-selected,Nested-SELE,0.5,28,2,8,-6
nested,11,05,Nested-BCEAnchor-selected,Nested-SELE,0.5,24,2,0,2
nested,11,06,Nested-BCEAnchor-selected,Nested-SELE,0.5,20,2,1,1
nested,11,09,Nested-BCEAnchor-selected,Nested-SELE,0.5,32,3,1,2
nested,11,12,Nested-BCEAnchor-selected,Nested-SELE,0.5,40,6,5,1
nested,11,14,Nested-BCEAnchor-selected,Nested-SELE,0.5,14,2,1,1
nested,11,15,Nested-BCEAnchor-selected,Nested-SELE,0.5,62,3,0,3
nested,11,16,Nested-BCEAnchor-selected,Nested-SELE,0.5,18,7,3,4
nested,11,17,Nested-BCEAnchor-selected,Nested-SELE,0.5,70,9,6,3
nested,11,18,Nested-BCEAnchor-selected,Nested-SELE,0.5,34,3,2,1
nested,11,19,Nested-BCEAnchor-selected,Nested-SELE,0.5,18,2,0,2
nested,11,00,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,26,0,0,0
nested,11,01,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,128,10,6,4
nested,11,02,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,80,1,2,-1
nested,11,03,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,62,1,6,-5
nested,11,04,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,94,8,9,-1
nested,11,05,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,44,0,0,0
nested,11,06,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,36,1,1,0
nested,11,09,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,68,2,4,-2
nested,11,12,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,72,4,5,-1
nested,11,14,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,54,6,6,0
nested,11,15,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,32,1,0,1
nested,11,16,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,44,5,5,0
nested,11,17,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,222,50,39,11
nested,11,18,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,106,13,9,4
nested,11,19,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,22,0,2,-2
nested,11,00,Nested-BCEAnchor-1,Nested-SELE,0.5,24,0,0,0
nested,11,01,Nested-BCEAnchor-1,Nested-SELE,0.5,48,4,1,3
nested,11,02,Nested-BCEAnchor-1,Nested-SELE,0.5,42,2,2,0
nested,11,03,Nested-BCEAnchor-1,Nested-SELE,0.5,14,2,0,2
nested,11,04,Nested-BCEAnchor-1,Nested-SELE,0.5,28,2,8,-6
nested,11,05,Nested-BCEAnchor-1,Nested-SELE,0.5,24,2,0,2
nested,11,06,Nested-BCEAnchor-1,Nested-SELE,0.5,20,2,1,1
nested,11,09,Nested-BCEAnchor-1,Nested-SELE,0.5,32,3,1,2
nested,11,12,Nested-BCEAnchor-1,Nested-SELE,0.5,40,6,5,1
nested,11,14,Nested-BCEAnchor-1,Nested-SELE,0.5,14,2,1,1
nested,11,15,Nested-BCEAnchor-1,Nested-SELE,0.5,62,3,0,3
nested,11,16,Nested-BCEAnchor-1,Nested-SELE,0.5,18,7,3,4
nested,11,17,Nested-BCEAnchor-1,Nested-SELE,0.5,70,9,6,3
nested,11,18,Nested-BCEAnchor-1,Nested-SELE,0.5,34,3,2,1
nested,11,19,Nested-BCEAnchor-1,Nested-SELE,0.5,18,2,0,2
nested,11,00,Nested-BCE,Nested-SELE,0.5,20,0,0,0
nested,11,01,Nested-BCE,Nested-SELE,0.5,28,2,1,1
nested,11,02,Nested-BCE,Nested-SELE,0.5,26,1,3,-2
nested,11,03,Nested-BCE,Nested-SELE,0.5,30,2,0,2
nested,11,04,Nested-BCE,Nested-SELE,0.5,20,3,4,-1
nested,11,05,Nested-BCE,Nested-SELE,0.5,22,0,0,0
nested,11,06,Nested-BCE,Nested-SELE,0.5,50,0,1,-1
nested,11,09,Nested-BCE,Nested-SELE,0.5,24,3,0,3
nested,11,12,Nested-BCE,Nested-SELE,0.5,18,3,1,2
nested,11,14,Nested-BCE,Nested-SELE,0.5,30,2,3,-1
nested,11,15,Nested-BCE,Nested-SELE,0.5,14,0,0,0
nested,11,16,Nested-BCE,Nested-SELE,0.5,12,1,0,1
nested,11,17,Nested-BCE,Nested-SELE,0.5,40,7,3,4
nested,11,18,Nested-BCE,Nested-SELE,0.5,26,4,2,2
nested,11,19,Nested-BCE,Nested-SELE,0.5,20,2,1,1
selection,12,02,A1,A0,0.5,0,0,0,0
selection,12,03,A1,A0,0.5,0,0,0,0
selection,12,05,A1,A0,0.5,0,0,0,0
selection,12,06,A1,A0,0.5,0,0,0,0
selection,12,07,A1,A0,0.5,0,0,0,0
selection,12,08,A1,A0,0.5,0,0,0,0
selection,12,09,A1,A0,0.5,0,0,0,0
selection,12,10,A1,A0,0.5,0,0,0,0
selection,12,11,A1,A0,0.5,0,0,0,0
selection,12,14,A1,A0,0.5,0,0,0,0
selection,12,15,A1,A0,0.5,0,0,0,0
selection,12,16,A1,A0,0.5,0,0,0,0
selection,12,17,A1,A0,0.5,0,0,0,0
selection,12,18,A1,A0,0.5,0,0,0,0
selection,12,19,A1,A0,0.5,0,0,0,0
selection,12,02,A1,A2,0.5,54,1,1,0
selection,12,03,A1,A2,0.5,22,0,1,-1
selection,12,05,A1,A2,0.5,74,6,4,2
selection,12,06,A1,A2,0.5,68,3,0,3
selection,12,07,A1,A2,0.5,248,4,0,4
selection,12,08,A1,A2,0.5,54,8,11,-3
selection,12,09,A1,A2,0.5,36,1,2,-1
selection,12,10,A1,A2,0.5,54,4,0,4
selection,12,11,A1,A2,0.5,224,38,104,-66
selection,12,14,A1,A2,0.5,64,1,0,1
selection,12,15,A1,A2,0.5,42,0,0,0
selection,12,16,A1,A2,0.5,18,0,4,-4
selection,12,17,A1,A2,0.5,128,47,27,20
selection,12,18,A1,A2,0.5,62,13,1,12
selection,12,19,A1,A2,0.5,36,2,2,0
selection,12,02,A1,S1,0.5,58,1,1,0
selection,12,03,A1,S1,0.5,30,0,1,-1
selection,12,05,A1,S1,0.5,102,6,5,1
selection,12,06,A1,S1,0.5,72,4,0,4
selection,12,07,A1,S1,0.5,278,4,0,4
selection,12,08,A1,S1,0.5,42,7,7,0
selection,12,09,A1,S1,0.5,38,2,1,1
selection,12,10,A1,S1,0.5,58,4,0,4
selection,12,11,A1,S1,0.5,260,44,123,-79
selection,12,14,A1,S1,0.5,60,1,0,1
selection,12,15,A1,S1,0.5,138,2,0,2
selection,12,16,A1,S1,0.5,22,1,5,-4
selection,12,17,A1,S1,0.5,176,61,29,32
selection,12,18,A1,S1,0.5,60,15,3,12
selection,12,19,A1,S1,0.5,44,2,3,-1
selection,12,02,A2,S0,0.5,24,0,0,0
selection,12,03,A2,S0,0.5,8,0,0,0
selection,12,05,A2,S0,0.5,38,0,1,-1
selection,12,06,A2,S0,0.5,8,1,0,1
selection,12,07,A2,S0,0.5,36,1,1,0
selection,12,08,A2,S0,0.5,42,8,5,3
selection,12,09,A2,S0,0.5,14,2,0,2
selection,12,10,A2,S0,0.5,16,0,0,0
selection,12,11,A2,S0,0.5,66,18,31,-13
selection,12,14,A2,S0,0.5,16,0,0,0
selection,12,15,A2,S0,0.5,136,2,0,2
selection,12,16,A2,S0,0.5,12,1,1,0
selection,12,17,A2,S0,0.5,74,21,9,12
selection,12,18,A2,S0,0.5,20,5,5,0
selection,12,19,A2,S0,0.5,20,0,1,-1
selection,12,02,S1,S0,0.5,0,0,0,0
selection,12,03,S1,S0,0.5,0,0,0,0
selection,12,05,S1,S0,0.5,0,0,0,0
selection,12,06,S1,S0,0.5,0,0,0,0
selection,12,07,S1,S0,0.5,0,0,0,0
selection,12,08,S1,S0,0.5,0,0,0,0
selection,12,09,S1,S0,0.5,0,0,0,0
selection,12,10,S1,S0,0.5,0,0,0,0
selection,12,11,S1,S0,0.5,0,0,0,0
selection,12,14,S1,S0,0.5,0,0,0,0
selection,12,15,S1,S0,0.5,0,0,0,0
selection,12,16,S1,S0,0.5,0,0,0,0
selection,12,17,S1,S0,0.5,0,0,0,0
selection,12,18,S1,S0,0.5,0,0,0,0
selection,12,19,S1,S0,0.5,0,0,0,0
averaging,12,02,BCEAnchor-average,BCEAnchor-full-1,0.5,10,0,0,0
averaging,12,03,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,12,05,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,0,0
averaging,12,06,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,12,07,BCEAnchor-average,BCEAnchor-full-1,0.5,6,1,1,0
averaging,12,08,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,12,09,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,12,10,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,12,11,BCEAnchor-average,BCEAnchor-full-1,0.5,2,1,1,0
averaging,12,14,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,12,15,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,12,16,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,12,17,BCEAnchor-average,BCEAnchor-full-1,0.5,16,6,6,0
averaging,12,18,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,12,19,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,12,02,BCEAnchor-average,BCEAnchor-equalnorm,0.5,10,0,0,0
averaging,12,03,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,12,05,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,0,0
averaging,12,06,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,12,07,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,1,1,0
averaging,12,08,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,12,09,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,12,10,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,12,11,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,1,1,0
averaging,12,14,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,12,15,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,12,16,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,12,17,BCEAnchor-average,BCEAnchor-equalnorm,0.5,16,6,6,0
averaging,12,18,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,12,19,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,12,02,BCEAnchor-average,SELE-full-S1,0.5,28,0,0,0
averaging,12,03,BCEAnchor-average,SELE-full-S1,0.5,8,0,0,0
averaging,12,05,BCEAnchor-average,SELE-full-S1,0.5,34,0,1,-1
averaging,12,06,BCEAnchor-average,SELE-full-S1,0.5,10,1,0,1
averaging,12,07,BCEAnchor-average,SELE-full-S1,0.5,38,1,1,0
averaging,12,08,BCEAnchor-average,SELE-full-S1,0.5,42,8,5,3
averaging,12,09,BCEAnchor-average,SELE-full-S1,0.5,12,2,0,2
averaging,12,10,BCEAnchor-average,SELE-full-S1,0.5,16,0,0,0
averaging,12,11,BCEAnchor-average,SELE-full-S1,0.5,66,18,31,-13
averaging,12,14,BCEAnchor-average,SELE-full-S1,0.5,16,0,0,0
averaging,12,15,BCEAnchor-average,SELE-full-S1,0.5,136,2,0,2
averaging,12,16,BCEAnchor-average,SELE-full-S1,0.5,12,1,1,0
averaging,12,17,BCEAnchor-average,SELE-full-S1,0.5,80,23,11,12
averaging,12,18,BCEAnchor-average,SELE-full-S1,0.5,20,5,5,0
averaging,12,19,BCEAnchor-average,SELE-full-S1,0.5,18,0,1,-1
averaging,12,02,BCEAnchor-average,SELE-average,0.5,26,0,0,0
averaging,12,03,BCEAnchor-average,SELE-average,0.5,8,0,0,0
averaging,12,05,BCEAnchor-average,SELE-average,0.5,48,0,0,0
averaging,12,06,BCEAnchor-average,SELE-average,0.5,8,1,0,1
averaging,12,07,BCEAnchor-average,SELE-average,0.5,32,3,0,3
averaging,12,08,BCEAnchor-average,SELE-average,0.5,36,8,4,4
averaging,12,09,BCEAnchor-average,SELE-average,0.5,6,0,0,0
averaging,12,10,BCEAnchor-average,SELE-average,0.5,28,0,1,-1
averaging,12,11,BCEAnchor-average,SELE-average,0.5,60,12,29,-17
averaging,12,14,BCEAnchor-average,SELE-average,0.5,20,1,0,1
averaging,12,15,BCEAnchor-average,SELE-average,0.5,134,2,0,2
averaging,12,16,BCEAnchor-average,SELE-average,0.5,10,2,1,1
averaging,12,17,BCEAnchor-average,SELE-average,0.5,62,18,9,9
averaging,12,18,BCEAnchor-average,SELE-average,0.5,18,4,4,0
averaging,12,19,BCEAnchor-average,SELE-average,0.5,12,0,1,-1
averaging,12,02,FixedScale-average,FixedScale-full-1,0.5,12,2,0,2
averaging,12,03,FixedScale-average,FixedScale-full-1,0.5,6,0,0,0
averaging,12,05,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,12,06,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,12,07,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,12,08,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,12,09,FixedScale-average,FixedScale-full-1,0.5,2,0,1,-1
averaging,12,10,FixedScale-average,FixedScale-full-1,0.5,4,0,1,-1
averaging,12,11,FixedScale-average,FixedScale-full-1,0.5,4,0,1,-1
averaging,12,14,FixedScale-average,FixedScale-full-1,0.5,6,0,0,0
averaging,12,15,FixedScale-average,FixedScale-full-1,0.5,4,1,0,1
averaging,12,16,FixedScale-average,FixedScale-full-1,0.5,2,1,0,1
averaging,12,17,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,12,18,FixedScale-average,FixedScale-full-1,0.5,4,2,0,2
averaging,12,19,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,12,02,SELE-average,SELE-full-S1,0.5,6,0,0,0
averaging,12,03,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,12,05,SELE-average,SELE-full-S1,0.5,16,0,1,-1
averaging,12,06,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,12,07,SELE-average,SELE-full-S1,0.5,18,0,3,-3
averaging,12,08,SELE-average,SELE-full-S1,0.5,16,2,3,-1
averaging,12,09,SELE-average,SELE-full-S1,0.5,6,2,0,2
averaging,12,10,SELE-average,SELE-full-S1,0.5,16,1,0,1
averaging,12,11,SELE-average,SELE-full-S1,0.5,16,7,3,4
averaging,12,14,SELE-average,SELE-full-S1,0.5,10,0,1,-1
averaging,12,15,SELE-average,SELE-full-S1,0.5,6,0,0,0
averaging,12,16,SELE-average,SELE-full-S1,0.5,6,0,1,-1
averaging,12,17,SELE-average,SELE-full-S1,0.5,26,7,4,3
averaging,12,18,SELE-average,SELE-full-S1,0.5,2,1,1,0
averaging,12,19,SELE-average,SELE-full-S1,0.5,6,0,0,0
averaging,12,02,BCEAnchor-average,FixedScale-average,0.5,52,2,9,-7
averaging,12,03,BCEAnchor-average,FixedScale-average,0.5,42,1,0,1
averaging,12,05,BCEAnchor-average,FixedScale-average,0.5,58,0,3,-3
averaging,12,06,BCEAnchor-average,FixedScale-average,0.5,26,0,1,-1
averaging,12,07,BCEAnchor-average,FixedScale-average,0.5,90,1,5,-4
averaging,12,08,BCEAnchor-average,FixedScale-average,0.5,92,12,2,10
averaging,12,09,BCEAnchor-average,FixedScale-average,0.5,24,1,1,0
averaging,12,10,BCEAnchor-average,FixedScale-average,0.5,60,0,2,-2
averaging,12,11,BCEAnchor-average,FixedScale-average,0.5,324,149,70,79
averaging,12,14,BCEAnchor-average,FixedScale-average,0.5,24,1,0,1
averaging,12,15,BCEAnchor-average,FixedScale-average,0.5,24,0,1,-1
averaging,12,16,BCEAnchor-average,FixedScale-average,0.5,18,3,2,1
averaging,12,17,BCEAnchor-average,FixedScale-average,0.5,130,25,22,3
averaging,12,18,BCEAnchor-average,FixedScale-average,0.5,42,5,3,2
averaging,12,19,BCEAnchor-average,FixedScale-average,0.5,18,2,2,0
nested,12,02,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,12,03,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,10,0,1,-1
nested,12,05,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,74,6,4,2
nested,12,06,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,12,07,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,12,08,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,12,09,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,12,10,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,12,11,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,88,22,42,-20
nested,12,14,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,12,15,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,24,1,0,1
nested,12,16,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,18,0,4,-4
nested,12,17,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,128,47,27,20
nested,12,18,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,12,19,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,12,02,Nested-BCEAnchor-selected,Nested-SELE,0.5,24,0,0,0
nested,12,03,Nested-BCEAnchor-selected,Nested-SELE,0.5,14,0,1,-1
nested,12,05,Nested-BCEAnchor-selected,Nested-SELE,0.5,102,6,5,1
nested,12,06,Nested-BCEAnchor-selected,Nested-SELE,0.5,8,1,0,1
nested,12,07,Nested-BCEAnchor-selected,Nested-SELE,0.5,36,1,1,0
nested,12,08,Nested-BCEAnchor-selected,Nested-SELE,0.5,42,8,5,3
nested,12,09,Nested-BCEAnchor-selected,Nested-SELE,0.5,14,2,0,2
nested,12,10,Nested-BCEAnchor-selected,Nested-SELE,0.5,16,0,0,0
nested,12,11,Nested-BCEAnchor-selected,Nested-SELE,0.5,228,24,111,-87
nested,12,14,Nested-BCEAnchor-selected,Nested-SELE,0.5,16,0,0,0
nested,12,15,Nested-BCEAnchor-selected,Nested-SELE,0.5,210,5,0,5
nested,12,16,Nested-BCEAnchor-selected,Nested-SELE,0.5,22,1,5,-4
nested,12,17,Nested-BCEAnchor-selected,Nested-SELE,0.5,176,61,29,32
nested,12,18,Nested-BCEAnchor-selected,Nested-SELE,0.5,20,5,5,0
nested,12,19,Nested-BCEAnchor-selected,Nested-SELE,0.5,20,0,1,-1
nested,12,02,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,50,2,7,-5
nested,12,03,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,42,1,1,0
nested,12,05,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,110,4,5,-1
nested,12,06,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,26,0,1,-1
nested,12,07,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,86,0,4,-4
nested,12,08,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,88,12,2,10
nested,12,09,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,20,1,2,-1
nested,12,10,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,62,0,3,-3
nested,12,11,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,264,118,60,58
nested,12,14,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,26,1,0,1
nested,12,15,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,26,1,0,1
nested,12,16,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,24,2,4,-2
nested,12,17,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,228,62,39,23
nested,12,18,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,46,7,3,4
nested,12,19,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,18,2,2,0
nested,12,02,Nested-BCEAnchor-1,Nested-SELE,0.5,24,0,0,0
nested,12,03,Nested-BCEAnchor-1,Nested-SELE,0.5,10,0,0,0
nested,12,05,Nested-BCEAnchor-1,Nested-SELE,0.5,38,0,1,-1
nested,12,06,Nested-BCEAnchor-1,Nested-SELE,0.5,8,1,0,1
nested,12,07,Nested-BCEAnchor-1,Nested-SELE,0.5,36,1,1,0
nested,12,08,Nested-BCEAnchor-1,Nested-SELE,0.5,42,8,5,3
nested,12,09,Nested-BCEAnchor-1,Nested-SELE,0.5,14,2,0,2
nested,12,10,Nested-BCEAnchor-1,Nested-SELE,0.5,16,0,0,0
nested,12,11,Nested-BCEAnchor-1,Nested-SELE,0.5,174,15,82,-67
nested,12,14,Nested-BCEAnchor-1,Nested-SELE,0.5,16,0,0,0
nested,12,15,Nested-BCEAnchor-1,Nested-SELE,0.5,210,4,0,4
nested,12,16,Nested-BCEAnchor-1,Nested-SELE,0.5,12,1,1,0
nested,12,17,Nested-BCEAnchor-1,Nested-SELE,0.5,74,21,9,12
nested,12,18,Nested-BCEAnchor-1,Nested-SELE,0.5,20,5,5,0
nested,12,19,Nested-BCEAnchor-1,Nested-SELE,0.5,20,0,1,-1
nested,12,02,Nested-BCE,Nested-SELE,0.5,34,2,1,1
nested,12,03,Nested-BCE,Nested-SELE,0.5,8,0,0,0
nested,12,05,Nested-BCE,Nested-SELE,0.5,46,1,0,1
nested,12,06,Nested-BCE,Nested-SELE,0.5,12,2,0,2
nested,12,07,Nested-BCE,Nested-SELE,0.5,28,1,2,-1
nested,12,08,Nested-BCE,Nested-SELE,0.5,28,4,5,-1
nested,12,09,Nested-BCE,Nested-SELE,0.5,8,1,0,1
nested,12,10,Nested-BCE,Nested-SELE,0.5,32,1,0,1
nested,12,11,Nested-BCE,Nested-SELE,0.5,162,13,71,-58
nested,12,14,Nested-BCE,Nested-SELE,0.5,12,0,1,-1
nested,12,15,Nested-BCE,Nested-SELE,0.5,124,0,0,0
nested,12,16,Nested-BCE,Nested-SELE,0.5,6,1,1,0
nested,12,17,Nested-BCE,Nested-SELE,0.5,26,6,1,5
nested,12,18,Nested-BCE,Nested-SELE,0.5,20,6,2,4
nested,12,19,Nested-BCE,Nested-SELE,0.5,4,0,0,0
selection,13,00,A1,A0,0.5,58,4,1,3
selection,13,01,A1,A0,0.5,24,1,2,-1
selection,13,03,A1,A0,0.5,26,1,1,0
selection,13,04,A1,A0,0.5,38,3,4,-1
selection,13,05,A1,A0,0.5,14,0,0,0
selection,13,06,A1,A0,0.5,22,0,1,-1
selection,13,07,A1,A0,0.5,86,0,0,0
selection,13,08,A1,A0,0.5,36,2,6,-4
selection,13,09,A1,A0,0.5,44,5,0,5
selection,13,10,A1,A0,0.5,30,0,0,0
selection,13,11,A1,A0,0.5,98,12,48,-36
selection,13,12,A1,A0,0.5,38,1,4,-3
selection,13,14,A1,A0,0.5,54,4,2,2
selection,13,16,A1,A0,0.5,32,1,8,-7
selection,13,18,A1,A0,0.5,42,0,4,-4
selection,13,00,A1,A2,0.5,0,0,0,0
selection,13,01,A1,A2,0.5,0,0,0,0
selection,13,03,A1,A2,0.5,0,0,0,0
selection,13,04,A1,A2,0.5,0,0,0,0
selection,13,05,A1,A2,0.5,0,0,0,0
selection,13,06,A1,A2,0.5,0,0,0,0
selection,13,07,A1,A2,0.5,0,0,0,0
selection,13,08,A1,A2,0.5,0,0,0,0
selection,13,09,A1,A2,0.5,0,0,0,0
selection,13,10,A1,A2,0.5,0,0,0,0
selection,13,11,A1,A2,0.5,0,0,0,0
selection,13,12,A1,A2,0.5,0,0,0,0
selection,13,14,A1,A2,0.5,0,0,0,0
selection,13,16,A1,A2,0.5,0,0,0,0
selection,13,18,A1,A2,0.5,0,0,0,0
selection,13,00,A1,S1,0.5,50,3,3,0
selection,13,01,A1,S1,0.5,52,2,2,0
selection,13,03,A1,S1,0.5,38,0,2,-2
selection,13,04,A1,S1,0.5,48,6,9,-3
selection,13,05,A1,S1,0.5,20,2,1,1
selection,13,06,A1,S1,0.5,24,0,0,0
selection,13,07,A1,S1,0.5,52,2,0,2
selection,13,08,A1,S1,0.5,26,6,1,5
selection,13,09,A1,S1,0.5,42,3,6,-3
selection,13,10,A1,S1,0.5,48,2,0,2
selection,13,11,A1,S1,0.5,84,27,15,12
selection,13,12,A1,S1,0.5,52,2,3,-1
selection,13,14,A1,S1,0.5,70,3,1,2
selection,13,16,A1,S1,0.5,36,3,2,1
selection,13,18,A1,S1,0.5,58,7,0,7
selection,13,00,A2,S0,0.5,50,3,3,0
selection,13,01,A2,S0,0.5,52,2,2,0
selection,13,03,A2,S0,0.5,38,0,2,-2
selection,13,04,A2,S0,0.5,48,6,9,-3
selection,13,05,A2,S0,0.5,20,2,1,1
selection,13,06,A2,S0,0.5,24,0,0,0
selection,13,07,A2,S0,0.5,52,2,0,2
selection,13,08,A2,S0,0.5,26,6,1,5
selection,13,09,A2,S0,0.5,42,3,6,-3
selection,13,10,A2,S0,0.5,48,2,0,2
selection,13,11,A2,S0,0.5,84,27,15,12
selection,13,12,A2,S0,0.5,52,2,3,-1
selection,13,14,A2,S0,0.5,70,3,1,2
selection,13,16,A2,S0,0.5,36,3,2,1
selection,13,18,A2,S0,0.5,58,7,0,7
selection,13,00,S1,S0,0.5,0,0,0,0
selection,13,01,S1,S0,0.5,0,0,0,0
selection,13,03,S1,S0,0.5,0,0,0,0
selection,13,04,S1,S0,0.5,0,0,0,0
selection,13,05,S1,S0,0.5,0,0,0,0
selection,13,06,S1,S0,0.5,0,0,0,0
selection,13,07,S1,S0,0.5,0,0,0,0
selection,13,08,S1,S0,0.5,0,0,0,0
selection,13,09,S1,S0,0.5,0,0,0,0
selection,13,10,S1,S0,0.5,0,0,0,0
selection,13,11,S1,S0,0.5,0,0,0,0
selection,13,12,S1,S0,0.5,0,0,0,0
selection,13,14,S1,S0,0.5,0,0,0,0
selection,13,16,S1,S0,0.5,0,0,0,0
selection,13,18,S1,S0,0.5,0,0,0,0
averaging,13,00,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,13,01,BCEAnchor-average,BCEAnchor-full-1,0.5,6,1,0,1
averaging,13,03,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,13,04,BCEAnchor-average,BCEAnchor-full-1,0.5,4,1,0,1
averaging,13,05,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,13,06,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,13,07,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,13,08,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,0,0
averaging,13,09,BCEAnchor-average,BCEAnchor-full-1,0.5,4,1,1,0
averaging,13,10,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,13,11,BCEAnchor-average,BCEAnchor-full-1,0.5,2,1,1,0
averaging,13,12,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,13,14,BCEAnchor-average,BCEAnchor-full-1,0.5,2,1,0,1
averaging,13,16,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,13,18,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,1,-1
averaging,13,00,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,13,01,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,1,0,1
averaging,13,03,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,13,04,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,1,0,1
averaging,13,05,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,13,06,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,13,07,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,0,0
averaging,13,08,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,1,0,1
averaging,13,09,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,13,10,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,13,11,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,1,2,-1
averaging,13,12,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,0,0
averaging,13,14,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,1,0,1
averaging,13,16,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,13,18,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,1,-1
averaging,13,00,BCEAnchor-average,SELE-full-S1,0.5,48,3,3,0
averaging,13,01,BCEAnchor-average,SELE-full-S1,0.5,58,3,2,1
averaging,13,03,BCEAnchor-average,SELE-full-S1,0.5,40,0,2,-2
averaging,13,04,BCEAnchor-average,SELE-full-S1,0.5,44,6,8,-2
averaging,13,05,BCEAnchor-average,SELE-full-S1,0.5,20,2,1,1
averaging,13,06,BCEAnchor-average,SELE-full-S1,0.5,24,0,0,0
averaging,13,07,BCEAnchor-average,SELE-full-S1,0.5,52,2,0,2
averaging,13,08,BCEAnchor-average,SELE-full-S1,0.5,28,6,1,5
averaging,13,09,BCEAnchor-average,SELE-full-S1,0.5,38,2,5,-3
averaging,13,10,BCEAnchor-average,SELE-full-S1,0.5,50,2,0,2
averaging,13,11,BCEAnchor-average,SELE-full-S1,0.5,82,26,14,12
averaging,13,12,BCEAnchor-average,SELE-full-S1,0.5,48,2,3,-1
averaging,13,14,BCEAnchor-average,SELE-full-S1,0.5,70,4,1,3
averaging,13,16,BCEAnchor-average,SELE-full-S1,0.5,38,3,2,1
averaging,13,18,BCEAnchor-average,SELE-full-S1,0.5,58,6,0,6
averaging,13,00,BCEAnchor-average,SELE-average,0.5,44,2,3,-1
averaging,13,01,BCEAnchor-average,SELE-average,0.5,68,3,2,1
averaging,13,03,BCEAnchor-average,SELE-average,0.5,42,0,2,-2
averaging,13,04,BCEAnchor-average,SELE-average,0.5,34,3,4,-1
averaging,13,05,BCEAnchor-average,SELE-average,0.5,24,2,1,1
averaging,13,06,BCEAnchor-average,SELE-average,0.5,22,0,0,0
averaging,13,07,BCEAnchor-average,SELE-average,0.5,56,2,0,2
averaging,13,08,BCEAnchor-average,SELE-average,0.5,38,8,2,6
averaging,13,09,BCEAnchor-average,SELE-average,0.5,38,2,5,-3
averaging,13,10,BCEAnchor-average,SELE-average,0.5,54,2,0,2
averaging,13,11,BCEAnchor-average,SELE-average,0.5,84,27,15,12
averaging,13,12,BCEAnchor-average,SELE-average,0.5,66,3,2,1
averaging,13,14,BCEAnchor-average,SELE-average,0.5,70,4,0,4
averaging,13,16,BCEAnchor-average,SELE-average,0.5,38,3,2,1
averaging,13,18,BCEAnchor-average,SELE-average,0.5,62,6,0,6
averaging,13,00,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,13,01,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,13,03,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,13,04,FixedScale-average,FixedScale-full-1,0.5,4,1,1,0
averaging,13,05,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,13,06,FixedScale-average,FixedScale-full-1,0.5,6,0,0,0
averaging,13,07,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,13,08,FixedScale-average,FixedScale-full-1,0.5,8,0,1,-1
averaging,13,09,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,13,10,FixedScale-average,FixedScale-full-1,0.5,10,0,1,-1
averaging,13,11,FixedScale-average,FixedScale-full-1,0.5,2,0,1,-1
averaging,13,12,FixedScale-average,FixedScale-full-1,0.5,4,0,2,-2
averaging,13,14,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,13,16,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,13,18,FixedScale-average,FixedScale-full-1,0.5,4,1,0,1
averaging,13,00,SELE-average,SELE-full-S1,0.5,10,1,0,1
averaging,13,01,SELE-average,SELE-full-S1,0.5,12,0,0,0
averaging,13,03,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,13,04,SELE-average,SELE-full-S1,0.5,14,3,4,-1
averaging,13,05,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,13,06,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,13,07,SELE-average,SELE-full-S1,0.5,8,0,0,0
averaging,13,08,SELE-average,SELE-full-S1,0.5,22,1,2,-1
averaging,13,09,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,13,10,SELE-average,SELE-full-S1,0.5,8,1,1,0
averaging,13,11,SELE-average,SELE-full-S1,0.5,2,1,1,0
averaging,13,12,SELE-average,SELE-full-S1,0.5,36,0,2,-2
averaging,13,14,SELE-average,SELE-full-S1,0.5,16,0,1,-1
averaging,13,16,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,13,18,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,13,00,BCEAnchor-average,FixedScale-average,0.5,52,3,1,2
averaging,13,01,BCEAnchor-average,FixedScale-average,0.5,170,5,15,-10
averaging,13,03,BCEAnchor-average,FixedScale-average,0.5,48,0,3,-3
averaging,13,04,BCEAnchor-average,FixedScale-average,0.5,58,5,7,-2
averaging,13,05,BCEAnchor-average,FixedScale-average,0.5,12,1,0,1
averaging,13,06,BCEAnchor-average,FixedScale-average,0.5,66,2,1,1
averaging,13,07,BCEAnchor-average,FixedScale-average,0.5,42,0,0,0
averaging,13,08,BCEAnchor-average,FixedScale-average,0.5,120,3,10,-7
averaging,13,09,BCEAnchor-average,FixedScale-average,0.5,34,3,2,1
averaging,13,10,BCEAnchor-average,FixedScale-average,0.5,198,3,3,0
averaging,13,11,BCEAnchor-average,FixedScale-average,0.5,334,90,55,35
averaging,13,12,BCEAnchor-average,FixedScale-average,0.5,84,3,9,-6
averaging,13,14,BCEAnchor-average,FixedScale-average,0.5,66,4,3,1
averaging,13,16,BCEAnchor-average,FixedScale-average,0.5,46,2,1,1
averaging,13,18,BCEAnchor-average,FixedScale-average,0.5,134,17,2,15
nested,13,00,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,13,01,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,13,03,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,18,2,0,2
nested,13,04,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,13,05,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,20,1,1,0
nested,13,06,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,20,0,2,-2
nested,13,07,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,13,08,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,12,0,3,-3
nested,13,09,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,13,10,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,13,11,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,13,12,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,13,14,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,44,2,2,0
nested,13,16,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,20,0,3,-3
nested,13,18,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,13,00,Nested-BCEAnchor-selected,Nested-SELE,0.5,50,3,3,0
nested,13,01,Nested-BCEAnchor-selected,Nested-SELE,0.5,18,1,0,1
nested,13,03,Nested-BCEAnchor-selected,Nested-SELE,0.5,16,0,0,0
nested,13,04,Nested-BCEAnchor-selected,Nested-SELE,0.5,50,7,9,-2
nested,13,05,Nested-BCEAnchor-selected,Nested-SELE,0.5,4,0,0,0
nested,13,06,Nested-BCEAnchor-selected,Nested-SELE,0.5,22,0,2,-2
nested,13,07,Nested-BCEAnchor-selected,Nested-SELE,0.5,70,2,0,2
nested,13,08,Nested-BCEAnchor-selected,Nested-SELE,0.5,44,6,2,4
nested,13,09,Nested-BCEAnchor-selected,Nested-SELE,0.5,48,2,6,-4
nested,13,10,Nested-BCEAnchor-selected,Nested-SELE,0.5,52,2,0,2
nested,13,11,Nested-BCEAnchor-selected,Nested-SELE,0.5,48,7,15,-8
nested,13,12,Nested-BCEAnchor-selected,Nested-SELE,0.5,64,3,3,0
nested,13,14,Nested-BCEAnchor-selected,Nested-SELE,0.5,44,2,1,1
nested,13,16,Nested-BCEAnchor-selected,Nested-SELE,0.5,12,1,2,-1
nested,13,18,Nested-BCEAnchor-selected,Nested-SELE,0.5,88,6,1,5
nested,13,00,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,44,3,1,2
nested,13,01,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,122,3,13,-10
nested,13,03,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,24,0,1,-1
nested,13,04,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,52,6,8,-2
nested,13,05,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,26,1,1,0
nested,13,06,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,42,0,1,-1
nested,13,07,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,38,0,0,0
nested,13,08,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,84,1,10,-9
nested,13,09,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,26,2,2,0
nested,13,10,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,208,3,4,-1
nested,13,11,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,330,88,55,33
nested,13,12,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,62,1,8,-7
nested,13,14,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,42,1,2,-1
nested,13,16,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,30,1,2,-1
nested,13,18,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,136,18,2,16
nested,13,00,Nested-BCEAnchor-1,Nested-SELE,0.5,50,3,3,0
nested,13,01,Nested-BCEAnchor-1,Nested-SELE,0.5,18,1,0,1
nested,13,03,Nested-BCEAnchor-1,Nested-SELE,0.5,32,0,2,-2
nested,13,04,Nested-BCEAnchor-1,Nested-SELE,0.5,50,7,9,-2
nested,13,05,Nested-BCEAnchor-1,Nested-SELE,0.5,18,1,1,0
nested,13,06,Nested-BCEAnchor-1,Nested-SELE,0.5,28,1,1,0
nested,13,07,Nested-BCEAnchor-1,Nested-SELE,0.5,70,2,0,2
nested,13,08,Nested-BCEAnchor-1,Nested-SELE,0.5,44,9,2,7
nested,13,09,Nested-BCEAnchor-1,Nested-SELE,0.5,48,2,6,-4
nested,13,10,Nested-BCEAnchor-1,Nested-SELE,0.5,52,2,0,2
nested,13,11,Nested-BCEAnchor-1,Nested-SELE,0.5,48,7,15,-8
nested,13,12,Nested-BCEAnchor-1,Nested-SELE,0.5,64,3,3,0
nested,13,14,Nested-BCEAnchor-1,Nested-SELE,0.5,78,3,2,1
nested,13,16,Nested-BCEAnchor-1,Nested-SELE,0.5,28,3,1,2
nested,13,18,Nested-BCEAnchor-1,Nested-SELE,0.5,88,6,1,5
nested,13,00,Nested-BCE,Nested-SELE,0.5,36,2,2,0
nested,13,01,Nested-BCE,Nested-SELE,0.5,36,3,1,2
nested,13,03,Nested-BCE,Nested-SELE,0.5,16,0,0,0
nested,13,04,Nested-BCE,Nested-SELE,0.5,48,8,4,4
nested,13,05,Nested-BCE,Nested-SELE,0.5,12,0,0,0
nested,13,06,Nested-BCE,Nested-SELE,0.5,30,0,2,-2
nested,13,07,Nested-BCE,Nested-SELE,0.5,62,1,0,1
nested,13,08,Nested-BCE,Nested-SELE,0.5,40,6,2,4
nested,13,09,Nested-BCE,Nested-SELE,0.5,14,2,0,2
nested,13,10,Nested-BCE,Nested-SELE,0.5,16,0,0,0
nested,13,11,Nested-BCE,Nested-SELE,0.5,62,20,14,6
nested,13,12,Nested-BCE,Nested-SELE,0.5,66,4,1,3
nested,13,14,Nested-BCE,Nested-SELE,0.5,40,3,1,2
nested,13,16,Nested-BCE,Nested-SELE,0.5,20,0,3,-3
nested,13,18,Nested-BCE,Nested-SELE,0.5,18,1,1,0
selection,14,00,A1,A0,0.5,30,1,0,1
selection,14,01,A1,A0,0.5,64,3,3,0
selection,14,02,A1,A0,0.5,28,3,3,0
selection,14,04,A1,A0,0.5,30,3,1,2
selection,14,05,A1,A0,0.5,24,0,0,0
selection,14,06,A1,A0,0.5,108,0,3,-3
selection,14,08,A1,A0,0.5,40,6,2,4
selection,14,09,A1,A0,0.5,42,4,5,-1
selection,14,12,A1,A0,0.5,30,1,4,-3
selection,14,13,A1,A0,0.5,22,0,0,0
selection,14,15,A1,A0,0.5,94,1,0,1
selection,14,16,A1,A0,0.5,50,8,4,4
selection,14,17,A1,A0,0.5,20,1,3,-2
selection,14,18,A1,A0,0.5,54,6,4,2
selection,14,19,A1,A0,0.5,24,2,3,-1
selection,14,00,A1,A2,0.5,44,2,0,2
selection,14,01,A1,A2,0.5,74,1,3,-2
selection,14,02,A1,A2,0.5,36,3,4,-1
selection,14,04,A1,A2,0.5,48,7,4,3
selection,14,05,A1,A2,0.5,42,1,1,0
selection,14,06,A1,A2,0.5,124,0,4,-4
selection,14,08,A1,A2,0.5,66,11,7,4
selection,14,09,A1,A2,0.5,42,3,5,-2
selection,14,12,A1,A2,0.5,56,3,3,0
selection,14,13,A1,A2,0.5,30,0,0,0
selection,14,15,A1,A2,0.5,284,5,0,5
selection,14,16,A1,A2,0.5,60,7,4,3
selection,14,17,A1,A2,0.5,26,3,3,0
selection,14,18,A1,A2,0.5,66,15,9,6
selection,14,19,A1,A2,0.5,34,3,3,0
selection,14,00,A1,S1,0.5,32,0,0,0
selection,14,01,A1,S1,0.5,36,1,1,0
selection,14,02,A1,S1,0.5,50,3,5,-2
selection,14,04,A1,S1,0.5,42,5,6,-1
selection,14,05,A1,S1,0.5,44,1,0,1
selection,14,06,A1,S1,0.5,124,0,5,-5
selection,14,08,A1,S1,0.5,98,17,24,-7
selection,14,09,A1,S1,0.5,52,3,3,0
selection,14,12,A1,S1,0.5,56,2,1,1
selection,14,13,A1,S1,0.5,40,0,1,-1
selection,14,15,A1,S1,0.5,308,6,0,6
selection,14,16,A1,S1,0.5,50,6,4,2
selection,14,17,A1,S1,0.5,36,5,6,-1
selection,14,18,A1,S1,0.5,60,7,17,-10
selection,14,19,A1,S1,0.5,40,3,4,-1
selection,14,00,A2,S0,0.5,62,0,3,-3
selection,14,01,A2,S0,0.5,94,2,1,1
selection,14,02,A2,S0,0.5,60,5,6,-1
selection,14,04,A2,S0,0.5,56,5,8,-3
selection,14,05,A2,S0,0.5,40,1,0,1
selection,14,06,A2,S0,0.5,42,3,2,1
selection,14,08,A2,S0,0.5,114,19,41,-22
selection,14,09,A2,S0,0.5,60,4,0,4
selection,14,12,A2,S0,0.5,52,4,3,1
selection,14,13,A2,S0,0.5,16,0,1,-1
selection,14,15,A2,S0,0.5,60,1,0,1
selection,14,16,A2,S0,0.5,50,6,7,-1
selection,14,17,A2,S0,0.5,42,6,5,1
selection,14,18,A2,S0,0.5,94,5,24,-19
selection,14,19,A2,S0,0.5,34,1,5,-4
selection,14,00,S1,S0,0.5,36,0,1,-1
selection,14,01,S1,S0,0.5,46,0,1,-1
selection,14,02,S1,S0,0.5,38,4,4,0
selection,14,04,S1,S0,0.5,38,6,5,1
selection,14,05,S1,S0,0.5,24,0,0,0
selection,14,06,S1,S0,0.5,32,3,1,2
selection,14,08,S1,S0,0.5,70,11,22,-11
selection,14,09,S1,S0,0.5,28,2,0,2
selection,14,12,S1,S0,0.5,40,2,2,0
selection,14,13,S1,S0,0.5,6,0,0,0
selection,14,15,S1,S0,0.5,32,0,0,0
selection,14,16,S1,S0,0.5,40,5,5,0
selection,14,17,S1,S0,0.5,44,7,5,2
selection,14,18,S1,S0,0.5,50,6,9,-3
selection,14,19,S1,S0,0.5,26,1,4,-3
averaging,14,00,BCEAnchor-average,BCEAnchor-full-1,0.5,10,1,0,1
averaging,14,01,BCEAnchor-average,BCEAnchor-full-1,0.5,16,0,0,0
averaging,14,02,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,14,04,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,14,05,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,14,06,BCEAnchor-average,BCEAnchor-full-1,0.5,16,1,0,1
averaging,14,08,BCEAnchor-average,BCEAnchor-full-1,0.5,8,1,0,1
averaging,14,09,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,1,-1
averaging,14,12,BCEAnchor-average,BCEAnchor-full-1,0.5,8,2,2,0
averaging,14,13,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,14,15,BCEAnchor-average,BCEAnchor-full-1,0.5,22,0,0,0
averaging,14,16,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,1,-1
averaging,14,17,BCEAnchor-average,BCEAnchor-full-1,0.5,6,3,0,3
averaging,14,18,BCEAnchor-average,BCEAnchor-full-1,0.5,10,2,2,0
averaging,14,19,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,14,00,BCEAnchor-average,BCEAnchor-equalnorm,0.5,8,1,0,1
averaging,14,01,BCEAnchor-average,BCEAnchor-equalnorm,0.5,16,0,0,0
averaging,14,02,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,14,04,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,14,05,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,0,0
averaging,14,06,BCEAnchor-average,BCEAnchor-equalnorm,0.5,16,1,0,1
averaging,14,08,BCEAnchor-average,BCEAnchor-equalnorm,0.5,8,1,1,0
averaging,14,09,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,1,-1
averaging,14,12,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,1,2,-1
averaging,14,13,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,14,15,BCEAnchor-average,BCEAnchor-equalnorm,0.5,22,0,0,0
averaging,14,16,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,1,-1
averaging,14,17,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,2,0,2
averaging,14,18,BCEAnchor-average,BCEAnchor-equalnorm,0.5,10,2,2,0
averaging,14,19,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,14,00,BCEAnchor-average,SELE-full-S1,0.5,24,0,1,-1
averaging,14,01,BCEAnchor-average,SELE-full-S1,0.5,36,2,0,2
averaging,14,02,BCEAnchor-average,SELE-full-S1,0.5,24,1,2,-1
averaging,14,04,BCEAnchor-average,SELE-full-S1,0.5,28,2,6,-4
averaging,14,05,BCEAnchor-average,SELE-full-S1,0.5,18,1,0,1
averaging,14,06,BCEAnchor-average,SELE-full-S1,0.5,30,1,1,0
averaging,14,08,BCEAnchor-average,SELE-full-S1,0.5,50,9,19,-10
averaging,14,09,BCEAnchor-average,SELE-full-S1,0.5,32,2,1,1
averaging,14,12,BCEAnchor-average,SELE-full-S1,0.5,18,1,0,1
averaging,14,13,BCEAnchor-average,SELE-full-S1,0.5,10,0,1,-1
averaging,14,15,BCEAnchor-average,SELE-full-S1,0.5,50,1,0,1
averaging,14,16,BCEAnchor-average,SELE-full-S1,0.5,26,2,4,-2
averaging,14,17,BCEAnchor-average,SELE-full-S1,0.5,30,6,4,2
averaging,14,18,BCEAnchor-average,SELE-full-S1,0.5,40,0,16,-16
averaging,14,19,BCEAnchor-average,SELE-full-S1,0.5,14,0,1,-1
averaging,14,00,BCEAnchor-average,SELE-average,0.5,26,0,1,-1
averaging,14,01,BCEAnchor-average,SELE-average,0.5,36,1,0,1
averaging,14,02,BCEAnchor-average,SELE-average,0.5,24,1,2,-1
averaging,14,04,BCEAnchor-average,SELE-average,0.5,28,2,6,-4
averaging,14,05,BCEAnchor-average,SELE-average,0.5,18,1,0,1
averaging,14,06,BCEAnchor-average,SELE-average,0.5,28,2,0,2
averaging,14,08,BCEAnchor-average,SELE-average,0.5,52,10,19,-9
averaging,14,09,BCEAnchor-average,SELE-average,0.5,32,2,1,1
averaging,14,12,BCEAnchor-average,SELE-average,0.5,20,3,0,3
averaging,14,13,BCEAnchor-average,SELE-average,0.5,8,0,1,-1
averaging,14,15,BCEAnchor-average,SELE-average,0.5,50,1,0,1
averaging,14,16,BCEAnchor-average,SELE-average,0.5,24,3,3,0
averaging,14,17,BCEAnchor-average,SELE-average,0.5,30,5,4,1
averaging,14,18,BCEAnchor-average,SELE-average,0.5,38,0,15,-15
averaging,14,19,BCEAnchor-average,SELE-average,0.5,12,0,0,0
averaging,14,00,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,14,01,FixedScale-average,FixedScale-full-1,0.5,6,1,0,1
averaging,14,02,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,14,04,FixedScale-average,FixedScale-full-1,0.5,2,1,0,1
averaging,14,05,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,14,06,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,14,08,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,14,09,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,14,12,FixedScale-average,FixedScale-full-1,0.5,8,0,0,0
averaging,14,13,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,14,15,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,14,16,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,14,17,FixedScale-average,FixedScale-full-1,0.5,2,1,0,1
averaging,14,18,FixedScale-average,FixedScale-full-1,0.5,8,0,1,-1
averaging,14,19,FixedScale-average,FixedScale-full-1,0.5,2,0,1,-1
averaging,14,00,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,14,01,SELE-average,SELE-full-S1,0.5,2,1,0,1
averaging,14,02,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,14,04,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,14,05,SELE-average,SELE-full-S1,0.5,12,0,0,0
averaging,14,06,SELE-average,SELE-full-S1,0.5,30,1,3,-2
averaging,14,08,SELE-average,SELE-full-S1,0.5,14,2,3,-1
averaging,14,09,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,14,12,SELE-average,SELE-full-S1,0.5,8,0,2,-2
averaging,14,13,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,14,15,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,14,16,SELE-average,SELE-full-S1,0.5,8,0,2,-2
averaging,14,17,SELE-average,SELE-full-S1,0.5,4,1,0,1
averaging,14,18,SELE-average,SELE-full-S1,0.5,4,0,1,-1
averaging,14,19,SELE-average,SELE-full-S1,0.5,2,0,1,-1
averaging,14,00,BCEAnchor-average,FixedScale-average,0.5,42,2,0,2
averaging,14,01,BCEAnchor-average,FixedScale-average,0.5,52,1,4,-3
averaging,14,02,BCEAnchor-average,FixedScale-average,0.5,28,2,9,-7
averaging,14,04,BCEAnchor-average,FixedScale-average,0.5,38,3,4,-1
averaging,14,05,BCEAnchor-average,FixedScale-average,0.5,42,0,2,-2
averaging,14,06,BCEAnchor-average,FixedScale-average,0.5,76,1,6,-5
averaging,14,08,BCEAnchor-average,FixedScale-average,0.5,46,11,2,9
averaging,14,09,BCEAnchor-average,FixedScale-average,0.5,62,4,9,-5
averaging,14,12,BCEAnchor-average,FixedScale-average,0.5,94,2,12,-10
averaging,14,13,BCEAnchor-average,FixedScale-average,0.5,8,0,0,0
averaging,14,15,BCEAnchor-average,FixedScale-average,0.5,136,0,1,-1
averaging,14,16,BCEAnchor-average,FixedScale-average,0.5,36,6,5,1
averaging,14,17,BCEAnchor-average,FixedScale-average,0.5,60,12,8,4
averaging,14,18,BCEAnchor-average,FixedScale-average,0.5,94,21,8,13
averaging,14,19,BCEAnchor-average,FixedScale-average,0.5,14,0,1,-1
nested,14,00,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,14,01,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,22,1,3,-2
nested,14,02,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,36,3,4,-1
nested,14,04,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,14,05,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,20,1,1,0
nested,14,06,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,22,0,1,-1
nested,14,08,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,66,11,7,4
nested,14,09,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,24,1,2,-1
nested,14,12,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,14,13,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,8,0,0,0
nested,14,15,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,14,16,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,14,17,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,14,18,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,42,12,8,4
nested,14,19,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,34,3,3,0
nested,14,00,Nested-BCEAnchor-selected,Nested-SELE,0.5,14,0,0,0
nested,14,01,Nested-BCEAnchor-selected,Nested-SELE,0.5,88,3,4,-1
nested,14,02,Nested-BCEAnchor-selected,Nested-SELE,0.5,50,3,5,-2
nested,14,04,Nested-BCEAnchor-selected,Nested-SELE,0.5,50,3,8,-5
nested,14,05,Nested-BCEAnchor-selected,Nested-SELE,0.5,26,1,0,1
nested,14,06,Nested-BCEAnchor-selected,Nested-SELE,0.5,32,0,2,-2
nested,14,08,Nested-BCEAnchor-selected,Nested-SELE,0.5,98,17,24,-7
nested,14,09,Nested-BCEAnchor-selected,Nested-SELE,0.5,70,5,2,3
nested,14,12,Nested-BCEAnchor-selected,Nested-SELE,0.5,26,0,3,-3
nested,14,13,Nested-BCEAnchor-selected,Nested-SELE,0.5,18,0,1,-1
nested,14,15,Nested-BCEAnchor-selected,Nested-SELE,0.5,60,1,0,1
nested,14,16,Nested-BCEAnchor-selected,Nested-SELE,0.5,42,7,6,1
nested,14,17,Nested-BCEAnchor-selected,Nested-SELE,0.5,42,7,7,0
nested,14,18,Nested-BCEAnchor-selected,Nested-SELE,0.5,116,11,26,-15
nested,14,19,Nested-BCEAnchor-selected,Nested-SELE,0.5,40,3,4,-1
nested,14,00,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,52,3,0,3
nested,14,01,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,50,0,4,-4
nested,14,02,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,52,4,12,-8
nested,14,04,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,36,3,3,0
nested,14,05,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,48,0,2,-2
nested,14,06,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,80,0,7,-7
nested,14,08,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,78,17,5,12
nested,14,09,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,46,2,7,-5
nested,14,12,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,106,2,16,-14
nested,14,13,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,8,0,0,0
nested,14,15,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,156,0,1,-1
nested,14,16,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,36,6,4,2
nested,14,17,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,52,11,8,3
nested,14,18,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,78,20,4,16
nested,14,19,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,44,2,4,-2
nested,14,00,Nested-BCEAnchor-1,Nested-SELE,0.5,14,0,0,0
nested,14,01,Nested-BCEAnchor-1,Nested-SELE,0.5,94,2,1,1
nested,14,02,Nested-BCEAnchor-1,Nested-SELE,0.5,26,1,2,-1
nested,14,04,Nested-BCEAnchor-1,Nested-SELE,0.5,50,3,8,-5
nested,14,05,Nested-BCEAnchor-1,Nested-SELE,0.5,16,1,0,1
nested,14,06,Nested-BCEAnchor-1,Nested-SELE,0.5,20,0,1,-1
nested,14,08,Nested-BCEAnchor-1,Nested-SELE,0.5,54,9,20,-11
nested,14,09,Nested-BCEAnchor-1,Nested-SELE,0.5,60,4,0,4
nested,14,12,Nested-BCEAnchor-1,Nested-SELE,0.5,26,0,3,-3
nested,14,13,Nested-BCEAnchor-1,Nested-SELE,0.5,10,0,1,-1
nested,14,15,Nested-BCEAnchor-1,Nested-SELE,0.5,60,1,0,1
nested,14,16,Nested-BCEAnchor-1,Nested-SELE,0.5,42,7,6,1
nested,14,17,Nested-BCEAnchor-1,Nested-SELE,0.5,42,7,7,0
nested,14,18,Nested-BCEAnchor-1,Nested-SELE,0.5,94,5,24,-19
nested,14,19,Nested-BCEAnchor-1,Nested-SELE,0.5,14,0,1,-1
nested,14,00,Nested-BCE,Nested-SELE,0.5,32,1,0,1
nested,14,01,Nested-BCE,Nested-SELE,0.5,60,2,1,1
nested,14,02,Nested-BCE,Nested-SELE,0.5,16,1,1,0
nested,14,04,Nested-BCE,Nested-SELE,0.5,34,1,6,-5
nested,14,05,Nested-BCE,Nested-SELE,0.5,24,4,0,4
nested,14,06,Nested-BCE,Nested-SELE,0.5,12,0,1,-1
nested,14,08,Nested-BCE,Nested-SELE,0.5,32,6,8,-2
nested,14,09,Nested-BCE,Nested-SELE,0.5,26,0,0,0
nested,14,12,Nested-BCE,Nested-SELE,0.5,36,2,2,0
nested,14,13,Nested-BCE,Nested-SELE,0.5,10,0,1,-1
nested,14,15,Nested-BCE,Nested-SELE,0.5,50,1,0,1
nested,14,16,Nested-BCE,Nested-SELE,0.5,38,9,4,5
nested,14,17,Nested-BCE,Nested-SELE,0.5,32,7,4,3
nested,14,18,Nested-BCE,Nested-SELE,0.5,46,2,12,-10
nested,14,19,Nested-BCE,Nested-SELE,0.5,18,0,1,-1
selection,15,00,A1,A0,0.5,30,0,4,-4
selection,15,01,A1,A0,0.5,38,0,5,-5
selection,15,02,A1,A0,0.5,14,1,0,1
selection,15,03,A1,A0,0.5,18,1,2,-1
selection,15,04,A1,A0,0.5,38,6,6,0
selection,15,06,A1,A0,0.5,32,0,0,0
selection,15,08,A1,A0,0.5,16,3,1,2
selection,15,09,A1,A0,0.5,24,5,2,3
selection,15,10,A1,A0,0.5,10,0,0,0
selection,15,11,A1,A0,0.5,46,11,23,-12
selection,15,12,A1,A0,0.5,44,0,8,-8
selection,15,13,A1,A0,0.5,6,0,0,0
selection,15,16,A1,A0,0.5,6,0,0,0
selection,15,17,A1,A0,0.5,62,20,11,9
selection,15,19,A1,A0,0.5,30,1,3,-2
selection,15,00,A1,A2,0.5,30,0,4,-4
selection,15,01,A1,A2,0.5,38,0,5,-5
selection,15,02,A1,A2,0.5,14,1,0,1
selection,15,03,A1,A2,0.5,18,1,2,-1
selection,15,04,A1,A2,0.5,38,6,6,0
selection,15,06,A1,A2,0.5,32,0,0,0
selection,15,08,A1,A2,0.5,16,3,1,2
selection,15,09,A1,A2,0.5,24,5,2,3
selection,15,10,A1,A2,0.5,10,0,0,0
selection,15,11,A1,A2,0.5,46,11,23,-12
selection,15,12,A1,A2,0.5,44,0,8,-8
selection,15,13,A1,A2,0.5,6,0,0,0
selection,15,16,A1,A2,0.5,6,0,0,0
selection,15,17,A1,A2,0.5,62,20,11,9
selection,15,19,A1,A2,0.5,30,1,3,-2
selection,15,00,A1,S1,0.5,68,1,4,-3
selection,15,01,A1,S1,0.5,58,1,7,-6
selection,15,02,A1,S1,0.5,16,0,0,0
selection,15,03,A1,S1,0.5,52,4,2,2
selection,15,04,A1,S1,0.5,64,11,12,-1
selection,15,06,A1,S1,0.5,54,0,0,0
selection,15,08,A1,S1,0.5,42,3,4,-1
selection,15,09,A1,S1,0.5,30,4,4,0
selection,15,10,A1,S1,0.5,10,0,1,-1
selection,15,11,A1,S1,0.5,102,46,16,30
selection,15,12,A1,S1,0.5,66,1,11,-10
selection,15,13,A1,S1,0.5,4,0,0,0
selection,15,16,A1,S1,0.5,22,1,4,-3
selection,15,17,A1,S1,0.5,74,20,11,9
selection,15,19,A1,S1,0.5,42,0,4,-4
selection,15,00,A2,S0,0.5,38,1,0,1
selection,15,01,A2,S0,0.5,22,1,2,-1
selection,15,02,A2,S0,0.5,12,0,1,-1
selection,15,03,A2,S0,0.5,36,3,0,3
selection,15,04,A2,S0,0.5,42,6,7,-1
selection,15,06,A2,S0,0.5,24,0,0,0
selection,15,08,A2,S0,0.5,48,3,6,-3
selection,15,09,A2,S0,0.5,16,1,4,-3
selection,15,10,A2,S0,0.5,8,0,1,-1
selection,15,11,A2,S0,0.5,146,68,26,42
selection,15,12,A2,S0,0.5,48,3,5,-2
selection,15,13,A2,S0,0.5,2,0,0,0
selection,15,16,A2,S0,0.5,24,1,4,-3
selection,15,17,A2,S0,0.5,46,8,8,0
selection,15,19,A2,S0,0.5,36,1,3,-2
selection,15,00,S1,S0,0.5,0,0,0,0
selection,15,01,S1,S0,0.5,0,0,0,0
selection,15,02,S1,S0,0.5,0,0,0,0
selection,15,03,S1,S0,0.5,0,0,0,0
selection,15,04,S1,S0,0.5,0,0,0,0
selection,15,06,S1,S0,0.5,0,0,0,0
selection,15,08,S1,S0,0.5,0,0,0,0
selection,15,09,S1,S0,0.5,0,0,0,0
selection,15,10,S1,S0,0.5,0,0,0,0
selection,15,11,S1,S0,0.5,0,0,0,0
selection,15,12,S1,S0,0.5,0,0,0,0
selection,15,13,S1,S0,0.5,0,0,0,0
selection,15,16,S1,S0,0.5,0,0,0,0
selection,15,17,S1,S0,0.5,0,0,0,0
selection,15,19,S1,S0,0.5,0,0,0,0
averaging,15,00,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,0,0
averaging,15,01,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,1,-1
averaging,15,02,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,15,03,BCEAnchor-average,BCEAnchor-full-1,0.5,8,1,2,-1
averaging,15,04,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,0,0
averaging,15,06,BCEAnchor-average,BCEAnchor-full-1,0.5,12,0,0,0
averaging,15,08,BCEAnchor-average,BCEAnchor-full-1,0.5,4,1,0,1
averaging,15,09,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,1,-1
averaging,15,10,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,15,11,BCEAnchor-average,BCEAnchor-full-1,0.5,18,9,2,7
averaging,15,12,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,1,-1
averaging,15,13,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,15,16,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,15,17,BCEAnchor-average,BCEAnchor-full-1,0.5,8,2,1,1
averaging,15,19,BCEAnchor-average,BCEAnchor-full-1,0.5,12,0,1,-1
averaging,15,00,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,0,0
averaging,15,01,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,1,-1
averaging,15,02,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,15,03,BCEAnchor-average,BCEAnchor-equalnorm,0.5,8,1,2,-1
averaging,15,04,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,0,0
averaging,15,06,BCEAnchor-average,BCEAnchor-equalnorm,0.5,8,0,0,0
averaging,15,08,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,1,0,1
averaging,15,09,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,1,-1
averaging,15,10,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,15,11,BCEAnchor-average,BCEAnchor-equalnorm,0.5,18,9,2,7
averaging,15,12,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,1,-1
averaging,15,13,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,15,16,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,15,17,BCEAnchor-average,BCEAnchor-equalnorm,0.5,8,2,1,1
averaging,15,19,BCEAnchor-average,BCEAnchor-equalnorm,0.5,12,0,1,-1
averaging,15,00,BCEAnchor-average,SELE-full-S1,0.5,32,1,0,1
averaging,15,01,BCEAnchor-average,SELE-full-S1,0.5,26,1,3,-2
averaging,15,02,BCEAnchor-average,SELE-full-S1,0.5,14,0,1,-1
averaging,15,03,BCEAnchor-average,SELE-full-S1,0.5,42,4,2,2
averaging,15,04,BCEAnchor-average,SELE-full-S1,0.5,44,6,7,-1
averaging,15,06,BCEAnchor-average,SELE-full-S1,0.5,16,0,0,0
averaging,15,08,BCEAnchor-average,SELE-full-S1,0.5,46,4,6,-2
averaging,15,09,BCEAnchor-average,SELE-full-S1,0.5,14,0,4,-4
averaging,15,10,BCEAnchor-average,SELE-full-S1,0.5,6,0,1,-1
averaging,15,11,BCEAnchor-average,SELE-full-S1,0.5,158,75,26,49
averaging,15,12,BCEAnchor-average,SELE-full-S1,0.5,50,2,5,-3
averaging,15,13,BCEAnchor-average,SELE-full-S1,0.5,4,0,0,0
averaging,15,16,BCEAnchor-average,SELE-full-S1,0.5,24,1,4,-3
averaging,15,17,BCEAnchor-average,SELE-full-S1,0.5,52,9,8,1
averaging,15,19,BCEAnchor-average,SELE-full-S1,0.5,46,1,4,-3
averaging,15,00,BCEAnchor-average,SELE-average,0.5,24,1,0,1
averaging,15,01,BCEAnchor-average,SELE-average,0.5,18,1,2,-1
averaging,15,02,BCEAnchor-average,SELE-average,0.5,12,0,1,-1
averaging,15,03,BCEAnchor-average,SELE-average,0.5,34,3,2,1
averaging,15,04,BCEAnchor-average,SELE-average,0.5,44,5,3,2
averaging,15,06,BCEAnchor-average,SELE-average,0.5,18,0,0,0
averaging,15,08,BCEAnchor-average,SELE-average,0.5,52,5,6,-1
averaging,15,09,BCEAnchor-average,SELE-average,0.5,12,0,3,-3
averaging,15,10,BCEAnchor-average,SELE-average,0.5,16,0,2,-2
averaging,15,11,BCEAnchor-average,SELE-average,0.5,154,72,28,44
averaging,15,12,BCEAnchor-average,SELE-average,0.5,46,2,3,-1
averaging,15,13,BCEAnchor-average,SELE-average,0.5,4,0,0,0
averaging,15,16,BCEAnchor-average,SELE-average,0.5,16,0,4,-4
averaging,15,17,BCEAnchor-average,SELE-average,0.5,50,9,7,2
averaging,15,19,BCEAnchor-average,SELE-average,0.5,26,1,2,-1
averaging,15,00,FixedScale-average,FixedScale-full-1,0.5,8,1,0,1
averaging,15,01,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,15,02,FixedScale-average,FixedScale-full-1,0.5,4,0,1,-1
averaging,15,03,FixedScale-average,FixedScale-full-1,0.5,12,1,1,0
averaging,15,04,FixedScale-average,FixedScale-full-1,0.5,16,2,3,-1
averaging,15,06,FixedScale-average,FixedScale-full-1,0.5,10,0,0,0
averaging,15,08,FixedScale-average,FixedScale-full-1,0.5,12,0,0,0
averaging,15,09,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,15,10,FixedScale-average,FixedScale-full-1,0.5,10,0,0,0
averaging,15,11,FixedScale-average,FixedScale-full-1,0.5,76,37,6,31
averaging,15,12,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,15,13,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,15,16,FixedScale-average,FixedScale-full-1,0.5,2,1,0,1
averaging,15,17,FixedScale-average,FixedScale-full-1,0.5,4,0,1,-1
averaging,15,19,FixedScale-average,FixedScale-full-1,0.5,10,0,1,-1
averaging,15,00,SELE-average,SELE-full-S1,0.5,12,0,0,0
averaging,15,01,SELE-average,SELE-full-S1,0.5,12,0,1,-1
averaging,15,02,SELE-average,SELE-full-S1,0.5,6,0,0,0
averaging,15,03,SELE-average,SELE-full-S1,0.5,10,1,0,1
averaging,15,04,SELE-average,SELE-full-S1,0.5,28,2,5,-3
averaging,15,06,SELE-average,SELE-full-S1,0.5,8,0,0,0
averaging,15,08,SELE-average,SELE-full-S1,0.5,12,1,2,-1
averaging,15,09,SELE-average,SELE-full-S1,0.5,2,0,1,-1
averaging,15,10,SELE-average,SELE-full-S1,0.5,10,1,0,1
averaging,15,11,SELE-average,SELE-full-S1,0.5,14,7,2,5
averaging,15,12,SELE-average,SELE-full-S1,0.5,16,0,2,-2
averaging,15,13,SELE-average,SELE-full-S1,0.5,0,0,0,0
averaging,15,16,SELE-average,SELE-full-S1,0.5,10,1,0,1
averaging,15,17,SELE-average,SELE-full-S1,0.5,20,2,3,-1
averaging,15,19,SELE-average,SELE-full-S1,0.5,26,0,2,-2
averaging,15,00,BCEAnchor-average,FixedScale-average,0.5,98,6,1,5
averaging,15,01,BCEAnchor-average,FixedScale-average,0.5,64,4,2,2
averaging,15,02,BCEAnchor-average,FixedScale-average,0.5,62,3,5,-2
averaging,15,03,BCEAnchor-average,FixedScale-average,0.5,58,2,1,1
averaging,15,04,BCEAnchor-average,FixedScale-average,0.5,52,9,4,5
averaging,15,06,BCEAnchor-average,FixedScale-average,0.5,72,1,0,1
averaging,15,08,BCEAnchor-average,FixedScale-average,0.5,82,6,19,-13
averaging,15,09,BCEAnchor-average,FixedScale-average,0.5,56,0,10,-10
averaging,15,10,BCEAnchor-average,FixedScale-average,0.5,48,1,0,1
averaging,15,11,BCEAnchor-average,FixedScale-average,0.5,440,205,69,136
averaging,15,12,BCEAnchor-average,FixedScale-average,0.5,76,9,7,2
averaging,15,13,BCEAnchor-average,FixedScale-average,0.5,26,1,0,1
averaging,15,16,BCEAnchor-average,FixedScale-average,0.5,28,3,5,-2
averaging,15,17,BCEAnchor-average,FixedScale-average,0.5,86,15,11,4
averaging,15,19,BCEAnchor-average,FixedScale-average,0.5,60,3,3,0
nested,15,00,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,15,01,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,90,6,7,-1
nested,15,02,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,12,0,2,-2
nested,15,03,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,46,1,5,-4
nested,15,04,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,84,9,13,-4
nested,15,06,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,15,08,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,12,2,0,2
nested,15,09,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,8,1,1,0
nested,15,10,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,15,11,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,20,1,10,-9
nested,15,12,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,40,8,3,5
nested,15,13,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,15,16,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,8,1,0,1
nested,15,17,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,15,19,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,15,00,Nested-BCEAnchor-selected,Nested-SELE,0.5,38,1,0,1
nested,15,01,Nested-BCEAnchor-selected,Nested-SELE,0.5,96,6,8,-2
nested,15,02,Nested-BCEAnchor-selected,Nested-SELE,0.5,10,0,1,-1
nested,15,03,Nested-BCEAnchor-selected,Nested-SELE,0.5,62,2,3,-1
nested,15,04,Nested-BCEAnchor-selected,Nested-SELE,0.5,90,10,15,-5
nested,15,06,Nested-BCEAnchor-selected,Nested-SELE,0.5,28,0,0,0
nested,15,08,Nested-BCEAnchor-selected,Nested-SELE,0.5,20,4,1,3
nested,15,09,Nested-BCEAnchor-selected,Nested-SELE,0.5,10,1,2,-1
nested,15,10,Nested-BCEAnchor-selected,Nested-SELE,0.5,12,0,1,-1
nested,15,11,Nested-BCEAnchor-selected,Nested-SELE,0.5,24,9,8,1
nested,15,12,Nested-BCEAnchor-selected,Nested-SELE,0.5,20,4,2,2
nested,15,13,Nested-BCEAnchor-selected,Nested-SELE,0.5,4,0,0,0
nested,15,16,Nested-BCEAnchor-selected,Nested-SELE,0.5,10,1,0,1
nested,15,17,Nested-BCEAnchor-selected,Nested-SELE,0.5,30,3,7,-4
nested,15,19,Nested-BCEAnchor-selected,Nested-SELE,0.5,46,0,2,-2
nested,15,00,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,96,6,0,6
nested,15,01,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,94,6,4,2
nested,15,02,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,52,2,5,-3
nested,15,03,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,76,2,4,-2
nested,15,04,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,96,12,12,0
nested,15,06,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,72,1,0,1
nested,15,08,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,70,2,10,-8
nested,15,09,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,46,1,8,-7
nested,15,10,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,46,1,0,1
nested,15,11,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,360,168,49,119
nested,15,12,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,78,13,6,7
nested,15,13,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,26,1,0,1
nested,15,16,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,22,4,1,3
nested,15,17,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,50,6,8,-2
nested,15,19,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,42,3,3,0
nested,15,00,Nested-BCEAnchor-1,Nested-SELE,0.5,38,1,0,1
nested,15,01,Nested-BCEAnchor-1,Nested-SELE,0.5,22,1,2,-1
nested,15,02,Nested-BCEAnchor-1,Nested-SELE,0.5,22,2,1,1
nested,15,03,Nested-BCEAnchor-1,Nested-SELE,0.5,36,3,0,3
nested,15,04,Nested-BCEAnchor-1,Nested-SELE,0.5,42,6,7,-1
nested,15,06,Nested-BCEAnchor-1,Nested-SELE,0.5,28,0,0,0
nested,15,08,Nested-BCEAnchor-1,Nested-SELE,0.5,14,2,1,1
nested,15,09,Nested-BCEAnchor-1,Nested-SELE,0.5,16,2,3,-1
nested,15,10,Nested-BCEAnchor-1,Nested-SELE,0.5,12,0,1,-1
nested,15,11,Nested-BCEAnchor-1,Nested-SELE,0.5,28,14,4,10
nested,15,12,Nested-BCEAnchor-1,Nested-SELE,0.5,40,4,7,-3
nested,15,13,Nested-BCEAnchor-1,Nested-SELE,0.5,4,0,0,0
nested,15,16,Nested-BCEAnchor-1,Nested-SELE,0.5,18,1,1,0
nested,15,17,Nested-BCEAnchor-1,Nested-SELE,0.5,30,3,7,-4
nested,15,19,Nested-BCEAnchor-1,Nested-SELE,0.5,46,0,2,-2
nested,15,00,Nested-BCE,Nested-SELE,0.5,44,4,1,3
nested,15,01,Nested-BCE,Nested-SELE,0.5,34,2,3,-1
nested,15,02,Nested-BCE,Nested-SELE,0.5,10,0,1,-1
nested,15,03,Nested-BCE,Nested-SELE,0.5,44,5,1,4
nested,15,04,Nested-BCE,Nested-SELE,0.5,38,9,2,7
nested,15,06,Nested-BCE,Nested-SELE,0.5,36,2,0,2
nested,15,08,Nested-BCE,Nested-SELE,0.5,20,5,0,5
nested,15,09,Nested-BCE,Nested-SELE,0.5,10,1,2,-1
nested,15,10,Nested-BCE,Nested-SELE,0.5,14,2,0,2
nested,15,11,Nested-BCE,Nested-SELE,0.5,24,6,9,-3
nested,15,12,Nested-BCE,Nested-SELE,0.5,24,6,3,3
nested,15,13,Nested-BCE,Nested-SELE,0.5,10,0,0,0
nested,15,16,Nested-BCE,Nested-SELE,0.5,8,0,2,-2
nested,15,17,Nested-BCE,Nested-SELE,0.5,28,6,5,1
nested,15,19,Nested-BCE,Nested-SELE,0.5,14,0,0,0
selection,16,00,A1,A0,0.5,18,2,0,2
selection,16,01,A1,A0,0.5,68,0,5,-5
selection,16,02,A1,A0,0.5,26,1,0,1
selection,16,03,A1,A0,0.5,8,0,1,-1
selection,16,04,A1,A0,0.5,18,1,0,1
selection,16,05,A1,A0,0.5,16,1,0,1
selection,16,06,A1,A0,0.5,16,0,0,0
selection,16,07,A1,A0,0.5,102,3,1,2
selection,16,09,A1,A0,0.5,14,0,1,-1
selection,16,10,A1,A0,0.5,24,0,0,0
selection,16,12,A1,A0,0.5,28,6,5,1
selection,16,14,A1,A0,0.5,22,1,0,1
selection,16,15,A1,A0,0.5,48,1,0,1
selection,16,17,A1,A0,0.5,22,6,4,2
selection,16,18,A1,A0,0.5,24,2,2,0
selection,16,00,A1,A2,0.5,0,0,0,0
selection,16,01,A1,A2,0.5,0,0,0,0
selection,16,02,A1,A2,0.5,0,0,0,0
selection,16,03,A1,A2,0.5,0,0,0,0
selection,16,04,A1,A2,0.5,0,0,0,0
selection,16,05,A1,A2,0.5,0,0,0,0
selection,16,06,A1,A2,0.5,0,0,0,0
selection,16,07,A1,A2,0.5,0,0,0,0
selection,16,09,A1,A2,0.5,0,0,0,0
selection,16,10,A1,A2,0.5,0,0,0,0
selection,16,12,A1,A2,0.5,0,0,0,0
selection,16,14,A1,A2,0.5,0,0,0,0
selection,16,15,A1,A2,0.5,0,0,0,0
selection,16,17,A1,A2,0.5,0,0,0,0
selection,16,18,A1,A2,0.5,0,0,0,0
selection,16,00,A1,S1,0.5,32,3,0,3
selection,16,01,A1,S1,0.5,130,0,4,-4
selection,16,02,A1,S1,0.5,30,2,1,1
selection,16,03,A1,S1,0.5,12,1,2,-1
selection,16,04,A1,S1,0.5,28,1,3,-2
selection,16,05,A1,S1,0.5,14,1,0,1
selection,16,06,A1,S1,0.5,62,2,0,2
selection,16,07,A1,S1,0.5,138,6,1,5
selection,16,09,A1,S1,0.5,24,2,1,1
selection,16,10,A1,S1,0.5,44,0,0,0
selection,16,12,A1,S1,0.5,24,5,2,3
selection,16,14,A1,S1,0.5,60,4,1,3
selection,16,15,A1,S1,0.5,60,1,1,0
selection,16,17,A1,S1,0.5,30,6,4,2
selection,16,18,A1,S1,0.5,30,2,2,0
selection,16,00,A2,S0,0.5,32,3,0,3
selection,16,01,A2,S0,0.5,130,0,4,-4
selection,16,02,A2,S0,0.5,30,2,1,1
selection,16,03,A2,S0,0.5,12,1,2,-1
selection,16,04,A2,S0,0.5,28,1,3,-2
selection,16,05,A2,S0,0.5,14,1,0,1
selection,16,06,A2,S0,0.5,62,2,0,2
selection,16,07,A2,S0,0.5,138,6,1,5
selection,16,09,A2,S0,0.5,24,2,1,1
selection,16,10,A2,S0,0.5,44,0,0,0
selection,16,12,A2,S0,0.5,24,5,2,3
selection,16,14,A2,S0,0.5,60,4,1,3
selection,16,15,A2,S0,0.5,60,1,1,0
selection,16,17,A2,S0,0.5,30,6,4,2
selection,16,18,A2,S0,0.5,30,2,2,0
selection,16,00,S1,S0,0.5,0,0,0,0
selection,16,01,S1,S0,0.5,0,0,0,0
selection,16,02,S1,S0,0.5,0,0,0,0
selection,16,03,S1,S0,0.5,0,0,0,0
selection,16,04,S1,S0,0.5,0,0,0,0
selection,16,05,S1,S0,0.5,0,0,0,0
selection,16,06,S1,S0,0.5,0,0,0,0
selection,16,07,S1,S0,0.5,0,0,0,0
selection,16,09,S1,S0,0.5,0,0,0,0
selection,16,10,S1,S0,0.5,0,0,0,0
selection,16,12,S1,S0,0.5,0,0,0,0
selection,16,14,S1,S0,0.5,0,0,0,0
selection,16,15,S1,S0,0.5,0,0,0,0
selection,16,17,S1,S0,0.5,0,0,0,0
selection,16,18,S1,S0,0.5,0,0,0,0
averaging,16,00,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,16,01,BCEAnchor-average,BCEAnchor-full-1,0.5,16,1,0,1
averaging,16,02,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,16,03,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,16,04,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,16,05,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,16,06,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,16,07,BCEAnchor-average,BCEAnchor-full-1,0.5,8,0,0,0
averaging,16,09,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,16,10,BCEAnchor-average,BCEAnchor-full-1,0.5,8,0,0,0
averaging,16,12,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,16,14,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,16,15,BCEAnchor-average,BCEAnchor-full-1,0.5,10,0,0,0
averaging,16,17,BCEAnchor-average,BCEAnchor-full-1,0.5,4,2,1,1
averaging,16,18,BCEAnchor-average,BCEAnchor-full-1,0.5,2,1,0,1
averaging,16,00,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,1,0,1
averaging,16,01,BCEAnchor-average,BCEAnchor-equalnorm,0.5,14,0,0,0
averaging,16,02,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,16,03,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,16,04,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,16,05,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,16,06,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,16,07,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,0,0
averaging,16,09,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,16,10,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,0,0
averaging,16,12,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,16,14,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,16,15,BCEAnchor-average,BCEAnchor-equalnorm,0.5,10,0,0,0
averaging,16,17,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,2,1,1
averaging,16,18,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,1,0,1
averaging,16,00,BCEAnchor-average,SELE-full-S1,0.5,32,3,0,3
averaging,16,01,BCEAnchor-average,SELE-full-S1,0.5,116,0,3,-3
averaging,16,02,BCEAnchor-average,SELE-full-S1,0.5,28,2,1,1
averaging,16,03,BCEAnchor-average,SELE-full-S1,0.5,12,1,2,-1
averaging,16,04,BCEAnchor-average,SELE-full-S1,0.5,28,1,3,-2
averaging,16,05,BCEAnchor-average,SELE-full-S1,0.5,14,1,0,1
averaging,16,06,BCEAnchor-average,SELE-full-S1,0.5,60,2,0,2
averaging,16,07,BCEAnchor-average,SELE-full-S1,0.5,132,6,1,5
averaging,16,09,BCEAnchor-average,SELE-full-S1,0.5,22,2,1,1
averaging,16,10,BCEAnchor-average,SELE-full-S1,0.5,36,0,0,0
averaging,16,12,BCEAnchor-average,SELE-full-S1,0.5,22,5,2,3
averaging,16,14,BCEAnchor-average,SELE-full-S1,0.5,62,4,1,3
averaging,16,15,BCEAnchor-average,SELE-full-S1,0.5,68,1,1,0
averaging,16,17,BCEAnchor-average,SELE-full-S1,0.5,28,6,3,3
averaging,16,18,BCEAnchor-average,SELE-full-S1,0.5,28,2,1,1
averaging,16,00,BCEAnchor-average,SELE-average,0.5,34,3,0,3
averaging,16,01,BCEAnchor-average,SELE-average,0.5,122,0,3,-3
averaging,16,02,BCEAnchor-average,SELE-average,0.5,30,2,1,1
averaging,16,03,BCEAnchor-average,SELE-average,0.5,14,1,3,-2
averaging,16,04,BCEAnchor-average,SELE-average,0.5,26,1,3,-2
averaging,16,05,BCEAnchor-average,SELE-average,0.5,18,1,0,1
averaging,16,06,BCEAnchor-average,SELE-average,0.5,60,2,0,2
averaging,16,07,BCEAnchor-average,SELE-average,0.5,134,6,1,5
averaging,16,09,BCEAnchor-average,SELE-average,0.5,18,2,0,2
averaging,16,10,BCEAnchor-average,SELE-average,0.5,42,0,0,0
averaging,16,12,BCEAnchor-average,SELE-average,0.5,20,5,2,3
averaging,16,14,BCEAnchor-average,SELE-average,0.5,58,4,1,3
averaging,16,15,BCEAnchor-average,SELE-average,0.5,60,1,1,0
averaging,16,17,BCEAnchor-average,SELE-average,0.5,26,5,2,3
averaging,16,18,BCEAnchor-average,SELE-average,0.5,30,2,2,0
averaging,16,00,FixedScale-average,FixedScale-full-1,0.5,6,0,0,0
averaging,16,01,FixedScale-average,FixedScale-full-1,0.5,26,0,0,0
averaging,16,02,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,16,03,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,16,04,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,16,05,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,16,06,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,16,07,FixedScale-average,FixedScale-full-1,0.5,6,1,0,1
averaging,16,09,FixedScale-average,FixedScale-full-1,0.5,4,0,1,-1
averaging,16,10,FixedScale-average,FixedScale-full-1,0.5,12,0,0,0
averaging,16,12,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,16,14,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,16,15,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,16,17,FixedScale-average,FixedScale-full-1,0.5,8,2,0,2
averaging,16,18,FixedScale-average,FixedScale-full-1,0.5,2,1,0,1
averaging,16,00,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,16,01,SELE-average,SELE-full-S1,0.5,8,1,1,0
averaging,16,02,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,16,03,SELE-average,SELE-full-S1,0.5,2,1,0,1
averaging,16,04,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,16,05,SELE-average,SELE-full-S1,0.5,6,0,0,0
averaging,16,06,SELE-average,SELE-full-S1,0.5,0,0,0,0
averaging,16,07,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,16,09,SELE-average,SELE-full-S1,0.5,4,0,1,-1
averaging,16,10,SELE-average,SELE-full-S1,0.5,6,0,0,0
averaging,16,12,SELE-average,SELE-full-S1,0.5,8,2,2,0
averaging,16,14,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,16,15,SELE-average,SELE-full-S1,0.5,8,0,0,0
averaging,16,17,SELE-average,SELE-full-S1,0.5,6,2,2,0
averaging,16,18,SELE-average,SELE-full-S1,0.5,4,1,0,1
averaging,16,00,BCEAnchor-average,FixedScale-average,0.5,12,0,1,-1
averaging,16,01,BCEAnchor-average,FixedScale-average,0.5,72,0,3,-3
averaging,16,02,BCEAnchor-average,FixedScale-average,0.5,76,0,1,-1
averaging,16,03,BCEAnchor-average,FixedScale-average,0.5,24,0,2,-2
averaging,16,04,BCEAnchor-average,FixedScale-average,0.5,36,2,3,-1
averaging,16,05,BCEAnchor-average,FixedScale-average,0.5,18,0,0,0
averaging,16,06,BCEAnchor-average,FixedScale-average,0.5,50,0,2,-2
averaging,16,07,BCEAnchor-average,FixedScale-average,0.5,138,0,2,-2
averaging,16,09,BCEAnchor-average,FixedScale-average,0.5,42,1,5,-4
averaging,16,10,BCEAnchor-average,FixedScale-average,0.5,30,1,0,1
averaging,16,12,BCEAnchor-average,FixedScale-average,0.5,36,4,1,3
averaging,16,14,BCEAnchor-average,FixedScale-average,0.5,18,0,1,-1
averaging,16,15,BCEAnchor-average,FixedScale-average,0.5,10,0,1,-1
averaging,16,17,BCEAnchor-average,FixedScale-average,0.5,88,13,16,-3
averaging,16,18,BCEAnchor-average,FixedScale-average,0.5,44,3,2,1
nested,16,00,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,48,2,1,1
nested,16,01,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,54,1,4,-3
nested,16,02,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,16,03,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,6,2,0,2
nested,16,04,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,16,05,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,16,06,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,52,1,0,1
nested,16,07,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,68,0,2,-2
nested,16,09,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,42,3,0,3
nested,16,10,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,28,2,3,-1
nested,16,12,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,26,5,4,1
nested,16,14,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,16,15,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,16,17,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,46,5,11,-6
nested,16,18,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,16,00,Nested-BCEAnchor-selected,Nested-SELE,0.5,80,5,1,4
nested,16,01,Nested-BCEAnchor-selected,Nested-SELE,0.5,272,1,6,-5
nested,16,02,Nested-BCEAnchor-selected,Nested-SELE,0.5,52,4,0,4
nested,16,03,Nested-BCEAnchor-selected,Nested-SELE,0.5,12,1,0,1
nested,16,04,Nested-BCEAnchor-selected,Nested-SELE,0.5,28,1,3,-2
nested,16,05,Nested-BCEAnchor-selected,Nested-SELE,0.5,18,1,0,1
nested,16,06,Nested-BCEAnchor-selected,Nested-SELE,0.5,114,3,0,3
nested,16,07,Nested-BCEAnchor-selected,Nested-SELE,0.5,34,0,1,-1
nested,16,09,Nested-BCEAnchor-selected,Nested-SELE,0.5,56,5,1,4
nested,16,10,Nested-BCEAnchor-selected,Nested-SELE,0.5,74,4,3,1
nested,16,12,Nested-BCEAnchor-selected,Nested-SELE,0.5,48,5,11,-6
nested,16,14,Nested-BCEAnchor-selected,Nested-SELE,0.5,60,4,1,3
nested,16,15,Nested-BCEAnchor-selected,Nested-SELE,0.5,60,1,1,0
nested,16,17,Nested-BCEAnchor-selected,Nested-SELE,0.5,80,11,18,-7
nested,16,18,Nested-BCEAnchor-selected,Nested-SELE,0.5,38,2,6,-4
nested,16,00,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,42,1,1,0
nested,16,01,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,146,1,6,-5
nested,16,02,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,80,0,1,-1
nested,16,03,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,30,1,1,0
nested,16,04,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,36,2,3,-1
nested,16,05,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,20,0,1,-1
nested,16,06,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,52,0,1,-1
nested,16,07,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,174,0,7,-7
nested,16,09,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,76,3,5,-2
nested,16,10,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,64,4,3,1
nested,16,12,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,80,8,14,-6
nested,16,14,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,20,0,1,-1
nested,16,15,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,18,0,1,-1
nested,16,17,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,128,22,26,-4
nested,16,18,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,50,5,2,3
nested,16,00,Nested-BCEAnchor-1,Nested-SELE,0.5,32,3,0,3
nested,16,01,Nested-BCEAnchor-1,Nested-SELE,0.5,266,1,3,-2
nested,16,02,Nested-BCEAnchor-1,Nested-SELE,0.5,52,4,0,4
nested,16,03,Nested-BCEAnchor-1,Nested-SELE,0.5,16,1,2,-1
nested,16,04,Nested-BCEAnchor-1,Nested-SELE,0.5,28,1,3,-2
nested,16,05,Nested-BCEAnchor-1,Nested-SELE,0.5,18,1,0,1
nested,16,06,Nested-BCEAnchor-1,Nested-SELE,0.5,62,2,0,2
nested,16,07,Nested-BCEAnchor-1,Nested-SELE,0.5,62,2,1,1
nested,16,09,Nested-BCEAnchor-1,Nested-SELE,0.5,24,2,1,1
nested,16,10,Nested-BCEAnchor-1,Nested-SELE,0.5,50,2,0,2
nested,16,12,Nested-BCEAnchor-1,Nested-SELE,0.5,32,2,9,-7
nested,16,14,Nested-BCEAnchor-1,Nested-SELE,0.5,60,4,1,3
nested,16,15,Nested-BCEAnchor-1,Nested-SELE,0.5,60,1,1,0
nested,16,17,Nested-BCEAnchor-1,Nested-SELE,0.5,42,6,7,-1
nested,16,18,Nested-BCEAnchor-1,Nested-SELE,0.5,38,2,6,-4
nested,16,00,Nested-BCE,Nested-SELE,0.5,8,0,0,0
nested,16,01,Nested-BCE,Nested-SELE,0.5,186,7,1,6
nested,16,02,Nested-BCE,Nested-SELE,0.5,28,0,0,0
nested,16,03,Nested-BCE,Nested-SELE,0.5,12,0,0,0
nested,16,04,Nested-BCE,Nested-SELE,0.5,26,0,4,-4
nested,16,05,Nested-BCE,Nested-SELE,0.5,10,0,0,0
nested,16,06,Nested-BCE,Nested-SELE,0.5,46,2,0,2
nested,16,07,Nested-BCE,Nested-SELE,0.5,56,0,0,0
nested,16,09,Nested-BCE,Nested-SELE,0.5,14,2,1,1
nested,16,10,Nested-BCE,Nested-SELE,0.5,24,2,0,2
nested,16,12,Nested-BCE,Nested-SELE,0.5,56,5,13,-8
nested,16,14,Nested-BCE,Nested-SELE,0.5,34,3,1,2
nested,16,15,Nested-BCE,Nested-SELE,0.5,12,0,0,0
nested,16,17,Nested-BCE,Nested-SELE,0.5,24,6,4,2
nested,16,18,Nested-BCE,Nested-SELE,0.5,20,3,5,-2
selection,17,00,A1,A0,0.5,26,0,0,0
selection,17,02,A1,A0,0.5,46,0,18,-18
selection,17,03,A1,A0,0.5,136,1,3,-2
selection,17,04,A1,A0,0.5,78,6,6,0
selection,17,05,A1,A0,0.5,58,8,5,3
selection,17,06,A1,A0,0.5,92,1,2,-1
selection,17,07,A1,A0,0.5,178,0,2,-2
selection,17,08,A1,A0,0.5,78,5,26,-21
selection,17,11,A1,A0,0.5,138,7,51,-44
selection,17,12,A1,A0,0.5,48,10,9,1
selection,17,13,A1,A0,0.5,92,0,1,-1
selection,17,14,A1,A0,0.5,68,1,3,-2
selection,17,15,A1,A0,0.5,134,2,1,1
selection,17,16,A1,A0,0.5,60,2,8,-6
selection,17,18,A1,A0,0.5,82,3,22,-19
selection,17,00,A1,A2,0.5,0,0,0,0
selection,17,02,A1,A2,0.5,0,0,0,0
selection,17,03,A1,A2,0.5,0,0,0,0
selection,17,04,A1,A2,0.5,0,0,0,0
selection,17,05,A1,A2,0.5,0,0,0,0
selection,17,06,A1,A2,0.5,0,0,0,0
selection,17,07,A1,A2,0.5,0,0,0,0
selection,17,08,A1,A2,0.5,0,0,0,0
selection,17,11,A1,A2,0.5,0,0,0,0
selection,17,12,A1,A2,0.5,0,0,0,0
selection,17,13,A1,A2,0.5,0,0,0,0
selection,17,14,A1,A2,0.5,0,0,0,0
selection,17,15,A1,A2,0.5,0,0,0,0
selection,17,16,A1,A2,0.5,0,0,0,0
selection,17,18,A1,A2,0.5,0,0,0,0
selection,17,00,A1,S1,0.5,22,0,0,0
selection,17,02,A1,S1,0.5,38,0,12,-12
selection,17,03,A1,S1,0.5,28,2,0,2
selection,17,04,A1,S1,0.5,66,3,7,-4
selection,17,05,A1,S1,0.5,58,4,6,-2
selection,17,06,A1,S1,0.5,66,0,0,0
selection,17,07,A1,S1,0.5,30,0,0,0
selection,17,08,A1,S1,0.5,44,9,5,4
selection,17,11,A1,S1,0.5,88,4,40,-36
selection,17,12,A1,S1,0.5,48,8,14,-6
selection,17,13,A1,S1,0.5,12,0,0,0
selection,17,14,A1,S1,0.5,48,2,1,1
selection,17,15,A1,S1,0.5,58,0,2,-2
selection,17,16,A1,S1,0.5,20,1,3,-2
selection,17,18,A1,S1,0.5,56,9,16,-7
selection,17,00,A2,S0,0.5,48,0,0,0
selection,17,02,A2,S0,0.5,44,7,1,6
selection,17,03,A2,S0,0.5,78,3,0,3
selection,17,04,A2,S0,0.5,88,8,16,-8
selection,17,05,A2,S0,0.5,72,4,15,-11
selection,17,06,A2,S0,0.5,80,1,0,1
selection,17,07,A2,S0,0.5,54,1,0,1
selection,17,08,A2,S0,0.5,64,12,7,5
selection,17,11,A2,S0,0.5,50,8,14,-6
selection,17,12,A2,S0,0.5,60,3,15,-12
selection,17,13,A2,S0,0.5,16,0,0,0
selection,17,14,A2,S0,0.5,82,5,0,5
selection,17,15,A2,S0,0.5,152,1,3,-2
selection,17,16,A2,S0,0.5,30,5,1,4
selection,17,18,A2,S0,0.5,70,6,20,-14
selection,17,00,S1,S0,0.5,32,0,0,0
selection,17,02,S1,S0,0.5,78,19,1,18
selection,17,03,S1,S0,0.5,52,1,0,1
selection,17,04,S1,S0,0.5,118,12,16,-4
selection,17,05,S1,S0,0.5,104,7,16,-9
selection,17,06,S1,S0,0.5,36,1,0,1
selection,17,07,S1,S0,0.5,26,1,0,1
selection,17,08,S1,S0,0.5,80,15,14,1
selection,17,11,S1,S0,0.5,102,44,14,30
selection,17,12,S1,S0,0.5,66,10,16,-6
selection,17,13,S1,S0,0.5,4,0,0,0
selection,17,14,S1,S0,0.5,60,4,0,4
selection,17,15,S1,S0,0.5,100,1,1,0
selection,17,16,S1,S0,0.5,34,8,2,6
selection,17,18,S1,S0,0.5,60,8,15,-7
averaging,17,00,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,17,02,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,17,03,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,0,0
averaging,17,04,BCEAnchor-average,BCEAnchor-full-1,0.5,4,1,0,1
averaging,17,05,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,17,06,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,17,07,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,17,08,BCEAnchor-average,BCEAnchor-full-1,0.5,6,1,0,1
averaging,17,11,BCEAnchor-average,BCEAnchor-full-1,0.5,6,2,3,-1
averaging,17,12,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,17,13,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,17,14,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,1,-1
averaging,17,15,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,0,0
averaging,17,16,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,17,18,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,17,00,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,0,0
averaging,17,02,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,17,03,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,0,0
averaging,17,04,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,1,0,1
averaging,17,05,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,17,06,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,0,0
averaging,17,07,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,17,08,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,1,0,1
averaging,17,11,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,2,3,-1
averaging,17,12,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,17,13,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,17,14,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,1,-1
averaging,17,15,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,17,16,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,17,18,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,1,0,1
averaging,17,00,BCEAnchor-average,SELE-full-S1,0.5,20,0,0,0
averaging,17,02,BCEAnchor-average,SELE-full-S1,0.5,38,0,12,-12
averaging,17,03,BCEAnchor-average,SELE-full-S1,0.5,24,2,0,2
averaging,17,04,BCEAnchor-average,SELE-full-S1,0.5,68,3,6,-3
averaging,17,05,BCEAnchor-average,SELE-full-S1,0.5,58,4,6,-2
averaging,17,06,BCEAnchor-average,SELE-full-S1,0.5,62,0,0,0
averaging,17,07,BCEAnchor-average,SELE-full-S1,0.5,32,0,0,0
averaging,17,08,BCEAnchor-average,SELE-full-S1,0.5,44,10,5,5
averaging,17,11,BCEAnchor-average,SELE-full-S1,0.5,90,4,41,-37
averaging,17,12,BCEAnchor-average,SELE-full-S1,0.5,48,8,14,-6
averaging,17,13,BCEAnchor-average,SELE-full-S1,0.5,10,0,0,0
averaging,17,14,BCEAnchor-average,SELE-full-S1,0.5,50,2,2,0
averaging,17,15,BCEAnchor-average,SELE-full-S1,0.5,52,0,2,-2
averaging,17,16,BCEAnchor-average,SELE-full-S1,0.5,20,1,3,-2
averaging,17,18,BCEAnchor-average,SELE-full-S1,0.5,54,9,16,-7
averaging,17,00,BCEAnchor-average,SELE-average,0.5,24,0,0,0
averaging,17,02,BCEAnchor-average,SELE-average,0.5,36,0,11,-11
averaging,17,03,BCEAnchor-average,SELE-average,0.5,22,2,0,2
averaging,17,04,BCEAnchor-average,SELE-average,0.5,64,4,5,-1
averaging,17,05,BCEAnchor-average,SELE-average,0.5,58,5,6,-1
averaging,17,06,BCEAnchor-average,SELE-average,0.5,60,0,0,0
averaging,17,07,BCEAnchor-average,SELE-average,0.5,40,1,0,1
averaging,17,08,BCEAnchor-average,SELE-average,0.5,40,11,5,6
averaging,17,11,BCEAnchor-average,SELE-average,0.5,90,4,41,-37
averaging,17,12,BCEAnchor-average,SELE-average,0.5,50,8,18,-10
averaging,17,13,BCEAnchor-average,SELE-average,0.5,12,0,0,0
averaging,17,14,BCEAnchor-average,SELE-average,0.5,40,2,2,0
averaging,17,15,BCEAnchor-average,SELE-average,0.5,94,0,2,-2
averaging,17,16,BCEAnchor-average,SELE-average,0.5,18,1,2,-1
averaging,17,18,BCEAnchor-average,SELE-average,0.5,48,8,15,-7
averaging,17,00,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,17,02,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,17,03,FixedScale-average,FixedScale-full-1,0.5,4,0,1,-1
averaging,17,04,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,17,05,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,17,06,FixedScale-average,FixedScale-full-1,0.5,8,0,0,0
averaging,17,07,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,17,08,FixedScale-average,FixedScale-full-1,0.5,4,2,0,2
averaging,17,11,FixedScale-average,FixedScale-full-1,0.5,4,2,1,1
averaging,17,12,FixedScale-average,FixedScale-full-1,0.5,8,0,0,0
averaging,17,13,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,17,14,FixedScale-average,FixedScale-full-1,0.5,10,0,0,0
averaging,17,15,FixedScale-average,FixedScale-full-1,0.5,6,0,2,-2
averaging,17,16,FixedScale-average,FixedScale-full-1,0.5,12,2,2,0
averaging,17,18,FixedScale-average,FixedScale-full-1,0.5,4,2,1,1
averaging,17,00,SELE-average,SELE-full-S1,0.5,8,0,0,0
averaging,17,02,SELE-average,SELE-full-S1,0.5,6,1,2,-1
averaging,17,03,SELE-average,SELE-full-S1,0.5,12,0,0,0
averaging,17,04,SELE-average,SELE-full-S1,0.5,14,1,3,-2
averaging,17,05,SELE-average,SELE-full-S1,0.5,6,0,1,-1
averaging,17,06,SELE-average,SELE-full-S1,0.5,6,0,0,0
averaging,17,07,SELE-average,SELE-full-S1,0.5,8,0,1,-1
averaging,17,08,SELE-average,SELE-full-S1,0.5,12,0,1,-1
averaging,17,11,SELE-average,SELE-full-S1,0.5,0,0,0,0
averaging,17,12,SELE-average,SELE-full-S1,0.5,18,5,1,4
averaging,17,13,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,17,14,SELE-average,SELE-full-S1,0.5,10,0,0,0
averaging,17,15,SELE-average,SELE-full-S1,0.5,88,0,0,0
averaging,17,16,SELE-average,SELE-full-S1,0.5,2,0,1,-1
averaging,17,18,SELE-average,SELE-full-S1,0.5,10,2,2,0
averaging,17,00,BCEAnchor-average,FixedScale-average,0.5,34,0,0,0
averaging,17,02,BCEAnchor-average,FixedScale-average,0.5,128,3,55,-52
averaging,17,03,BCEAnchor-average,FixedScale-average,0.5,116,1,1,0
averaging,17,04,BCEAnchor-average,FixedScale-average,0.5,86,7,6,1
averaging,17,05,BCEAnchor-average,FixedScale-average,0.5,78,6,6,0
averaging,17,06,BCEAnchor-average,FixedScale-average,0.5,96,0,2,-2
averaging,17,07,BCEAnchor-average,FixedScale-average,0.5,12,0,0,0
averaging,17,08,BCEAnchor-average,FixedScale-average,0.5,86,11,24,-13
averaging,17,11,BCEAnchor-average,FixedScale-average,0.5,92,27,8,19
averaging,17,12,BCEAnchor-average,FixedScale-average,0.5,82,12,15,-3
averaging,17,13,BCEAnchor-average,FixedScale-average,0.5,50,0,0,0
averaging,17,14,BCEAnchor-average,FixedScale-average,0.5,90,0,4,-4
averaging,17,15,BCEAnchor-average,FixedScale-average,0.5,108,0,0,0
averaging,17,16,BCEAnchor-average,FixedScale-average,0.5,48,6,10,-4
averaging,17,18,BCEAnchor-average,FixedScale-average,0.5,102,19,7,12
nested,17,00,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,17,02,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,17,03,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,17,04,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,22,1,3,-2
nested,17,05,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,17,06,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,40,0,0,0
nested,17,07,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,17,08,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,17,11,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,26,3,9,-6
nested,17,12,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,26,8,2,6
nested,17,13,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,62,0,0,0
nested,17,14,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,28,2,1,1
nested,17,15,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,68,0,0,0
nested,17,16,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,24,1,2,-1
nested,17,18,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,44,11,4,7
nested,17,00,Nested-BCEAnchor-selected,Nested-SELE,0.5,48,0,0,0
nested,17,02,Nested-BCEAnchor-selected,Nested-SELE,0.5,20,4,0,4
nested,17,03,Nested-BCEAnchor-selected,Nested-SELE,0.5,78,3,0,3
nested,17,04,Nested-BCEAnchor-selected,Nested-SELE,0.5,60,3,9,-6
nested,17,05,Nested-BCEAnchor-selected,Nested-SELE,0.5,38,3,3,0
nested,17,06,Nested-BCEAnchor-selected,Nested-SELE,0.5,62,1,0,1
nested,17,07,Nested-BCEAnchor-selected,Nested-SELE,0.5,32,0,0,0
nested,17,08,Nested-BCEAnchor-selected,Nested-SELE,0.5,64,12,7,5
nested,17,11,Nested-BCEAnchor-selected,Nested-SELE,0.5,118,7,55,-48
nested,17,12,Nested-BCEAnchor-selected,Nested-SELE,0.5,28,6,7,-1
nested,17,13,Nested-BCEAnchor-selected,Nested-SELE,0.5,68,0,0,0
nested,17,14,Nested-BCEAnchor-selected,Nested-SELE,0.5,68,4,2,2
nested,17,15,Nested-BCEAnchor-selected,Nested-SELE,0.5,80,0,2,-2
nested,17,16,Nested-BCEAnchor-selected,Nested-SELE,0.5,16,2,2,0
nested,17,18,Nested-BCEAnchor-selected,Nested-SELE,0.5,90,11,17,-6
nested,17,00,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,32,0,0,0
nested,17,02,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,96,6,42,-36
nested,17,03,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,110,1,2,-1
nested,17,04,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,58,2,4,-2
nested,17,05,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,48,8,6,2
nested,17,06,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,110,0,1,-1
nested,17,07,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,10,0,0,0
nested,17,08,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,82,10,22,-12
nested,17,11,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,72,16,7,9
nested,17,12,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,78,13,11,2
nested,17,13,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,6,0,0,0
nested,17,14,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,82,1,3,-2
nested,17,15,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,82,0,2,-2
nested,17,16,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,42,5,7,-2
nested,17,18,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,94,16,2,14
nested,17,00,Nested-BCEAnchor-1,Nested-SELE,0.5,48,0,0,0
nested,17,02,Nested-BCEAnchor-1,Nested-SELE,0.5,20,4,0,4
nested,17,03,Nested-BCEAnchor-1,Nested-SELE,0.5,78,3,0,3
nested,17,04,Nested-BCEAnchor-1,Nested-SELE,0.5,46,2,6,-4
nested,17,05,Nested-BCEAnchor-1,Nested-SELE,0.5,38,3,3,0
nested,17,06,Nested-BCEAnchor-1,Nested-SELE,0.5,62,1,0,1
nested,17,07,Nested-BCEAnchor-1,Nested-SELE,0.5,32,0,0,0
nested,17,08,Nested-BCEAnchor-1,Nested-SELE,0.5,64,12,7,5
nested,17,11,Nested-BCEAnchor-1,Nested-SELE,0.5,112,9,51,-42
nested,17,12,Nested-BCEAnchor-1,Nested-SELE,0.5,46,7,14,-7
nested,17,13,Nested-BCEAnchor-1,Nested-SELE,0.5,8,0,0,0
nested,17,14,Nested-BCEAnchor-1,Nested-SELE,0.5,48,2,1,1
nested,17,15,Nested-BCEAnchor-1,Nested-SELE,0.5,148,0,2,-2
nested,17,16,Nested-BCEAnchor-1,Nested-SELE,0.5,28,1,0,1
nested,17,18,Nested-BCEAnchor-1,Nested-SELE,0.5,62,4,17,-13
nested,17,00,Nested-BCE,Nested-SELE,0.5,30,1,0,1
nested,17,02,Nested-BCE,Nested-SELE,0.5,16,2,3,-1
nested,17,03,Nested-BCE,Nested-SELE,0.5,20,1,0,1
nested,17,04,Nested-BCE,Nested-SELE,0.5,48,1,7,-6
nested,17,05,Nested-BCE,Nested-SELE,0.5,50,12,3,9
nested,17,06,Nested-BCE,Nested-SELE,0.5,50,0,0,0
nested,17,07,Nested-BCE,Nested-SELE,0.5,24,0,0,0
nested,17,08,Nested-BCE,Nested-SELE,0.5,38,10,2,8
nested,17,11,Nested-BCE,Nested-SELE,0.5,92,13,40,-27
nested,17,12,Nested-BCE,Nested-SELE,0.5,26,8,1,7
nested,17,13,Nested-BCE,Nested-SELE,0.5,4,0,0,0
nested,17,14,Nested-BCE,Nested-SELE,0.5,58,0,4,-4
nested,17,15,Nested-BCE,Nested-SELE,0.5,38,0,2,-2
nested,17,16,Nested-BCE,Nested-SELE,0.5,16,1,2,-1
nested,17,18,Nested-BCE,Nested-SELE,0.5,28,0,3,-3
selection,18,00,A1,A0,0.5,24,0,1,-1
selection,18,02,A1,A0,0.5,28,2,0,2
selection,18,04,A1,A0,0.5,32,2,4,-2
selection,18,05,A1,A0,0.5,34,0,0,0
selection,18,06,A1,A0,0.5,124,0,6,-6
selection,18,07,A1,A0,0.5,166,0,4,-4
selection,18,08,A1,A0,0.5,20,3,0,3
selection,18,09,A1,A0,0.5,68,0,4,-4
selection,18,10,A1,A0,0.5,32,0,2,-2
selection,18,11,A1,A0,0.5,30,4,11,-7
selection,18,12,A1,A0,0.5,78,5,5,0
selection,18,13,A1,A0,0.5,42,0,1,-1
selection,18,15,A1,A0,0.5,52,0,5,-5
selection,18,16,A1,A0,0.5,48,1,8,-7
selection,18,19,A1,A0,0.5,50,1,1,0
selection,18,00,A1,A2,0.5,12,0,0,0
selection,18,02,A1,A2,0.5,18,0,1,-1
selection,18,04,A1,A2,0.5,34,4,6,-2
selection,18,05,A1,A2,0.5,60,0,0,0
selection,18,06,A1,A2,0.5,60,3,0,3
selection,18,07,A1,A2,0.5,108,0,0,0
selection,18,08,A1,A2,0.5,14,0,2,-2
selection,18,09,A1,A2,0.5,36,3,1,2
selection,18,10,A1,A2,0.5,24,0,0,0
selection,18,11,A1,A2,0.5,34,7,4,3
selection,18,12,A1,A2,0.5,46,5,5,0
selection,18,13,A1,A2,0.5,46,0,0,0
selection,18,15,A1,A2,0.5,42,3,0,3
selection,18,16,A1,A2,0.5,40,9,2,7
selection,18,19,A1,A2,0.5,48,2,4,-2
selection,18,00,A1,S1,0.5,22,0,0,0
selection,18,02,A1,S1,0.5,38,1,3,-2
selection,18,04,A1,S1,0.5,54,5,9,-4
selection,18,05,A1,S1,0.5,96,0,1,-1
selection,18,06,A1,S1,0.5,80,3,1,2
selection,18,07,A1,S1,0.5,112,0,0,0
selection,18,08,A1,S1,0.5,12,1,2,-1
selection,18,09,A1,S1,0.5,56,3,2,1
selection,18,10,A1,S1,0.5,52,0,1,-1
selection,18,11,A1,S1,0.5,74,19,4,15
selection,18,12,A1,S1,0.5,86,5,10,-5
selection,18,13,A1,S1,0.5,58,0,0,0
selection,18,15,A1,S1,0.5,94,5,1,4
selection,18,16,A1,S1,0.5,66,13,3,10
selection,18,19,A1,S1,0.5,66,3,5,-2
selection,18,00,A2,S0,0.5,10,0,0,0
selection,18,02,A2,S0,0.5,22,1,2,-1
selection,18,04,A2,S0,0.5,34,2,4,-2
selection,18,05,A2,S0,0.5,40,0,1,-1
selection,18,06,A2,S0,0.5,24,0,1,-1
selection,18,07,A2,S0,0.5,22,0,0,0
selection,18,08,A2,S0,0.5,12,1,0,1
selection,18,09,A2,S0,0.5,22,0,1,-1
selection,18,10,A2,S0,0.5,28,0,1,-1
selection,18,11,A2,S0,0.5,76,16,4,12
selection,18,12,A2,S0,0.5,46,0,5,-5
selection,18,13,A2,S0,0.5,18,0,0,0
selection,18,15,A2,S0,0.5,52,2,1,1
selection,18,16,A2,S0,0.5,28,4,1,3
selection,18,19,A2,S0,0.5,22,1,1,0
selection,18,00,S1,S0,0.5,0,0,0,0
selection,18,02,S1,S0,0.5,0,0,0,0
selection,18,04,S1,S0,0.5,0,0,0,0
selection,18,05,S1,S0,0.5,0,0,0,0
selection,18,06,S1,S0,0.5,0,0,0,0
selection,18,07,S1,S0,0.5,0,0,0,0
selection,18,08,S1,S0,0.5,0,0,0,0
selection,18,09,S1,S0,0.5,0,0,0,0
selection,18,10,S1,S0,0.5,0,0,0,0
selection,18,11,S1,S0,0.5,0,0,0,0
selection,18,12,S1,S0,0.5,0,0,0,0
selection,18,13,S1,S0,0.5,0,0,0,0
selection,18,15,S1,S0,0.5,0,0,0,0
selection,18,16,S1,S0,0.5,0,0,0,0
selection,18,19,S1,S0,0.5,0,0,0,0
averaging,18,00,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,18,02,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,18,04,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,18,05,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,18,06,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,18,07,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,18,08,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,18,09,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,18,10,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,18,11,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,18,12,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,1,-1
averaging,18,13,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,18,15,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,18,16,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,18,19,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,18,00,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,0,0
averaging,18,02,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,18,04,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,18,05,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,18,06,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,18,07,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,18,08,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,18,09,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,18,10,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,18,11,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,18,12,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,1,-1
averaging,18,13,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,0,0,0
averaging,18,15,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,18,16,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,18,19,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,18,00,BCEAnchor-average,SELE-full-S1,0.5,8,0,0,0
averaging,18,02,BCEAnchor-average,SELE-full-S1,0.5,22,1,2,-1
averaging,18,04,BCEAnchor-average,SELE-full-S1,0.5,30,2,4,-2
averaging,18,05,BCEAnchor-average,SELE-full-S1,0.5,38,0,1,-1
averaging,18,06,BCEAnchor-average,SELE-full-S1,0.5,24,0,1,-1
averaging,18,07,BCEAnchor-average,SELE-full-S1,0.5,22,0,0,0
averaging,18,08,BCEAnchor-average,SELE-full-S1,0.5,12,1,0,1
averaging,18,09,BCEAnchor-average,SELE-full-S1,0.5,20,0,1,-1
averaging,18,10,BCEAnchor-average,SELE-full-S1,0.5,26,0,1,-1
averaging,18,11,BCEAnchor-average,SELE-full-S1,0.5,76,16,4,12
averaging,18,12,BCEAnchor-average,SELE-full-S1,0.5,46,0,6,-6
averaging,18,13,BCEAnchor-average,SELE-full-S1,0.5,14,0,0,0
averaging,18,15,BCEAnchor-average,SELE-full-S1,0.5,52,2,1,1
averaging,18,16,BCEAnchor-average,SELE-full-S1,0.5,26,4,1,3
averaging,18,19,BCEAnchor-average,SELE-full-S1,0.5,22,1,1,0
averaging,18,00,BCEAnchor-average,SELE-average,0.5,10,0,1,-1
averaging,18,02,BCEAnchor-average,SELE-average,0.5,20,1,1,0
averaging,18,04,BCEAnchor-average,SELE-average,0.5,26,1,4,-3
averaging,18,05,BCEAnchor-average,SELE-average,0.5,40,0,1,-1
averaging,18,06,BCEAnchor-average,SELE-average,0.5,26,0,1,-1
averaging,18,07,BCEAnchor-average,SELE-average,0.5,24,0,0,0
averaging,18,08,BCEAnchor-average,SELE-average,0.5,12,1,0,1
averaging,18,09,BCEAnchor-average,SELE-average,0.5,22,0,1,-1
averaging,18,10,BCEAnchor-average,SELE-average,0.5,26,0,1,-1
averaging,18,11,BCEAnchor-average,SELE-average,0.5,76,17,4,13
averaging,18,12,BCEAnchor-average,SELE-average,0.5,48,0,6,-6
averaging,18,13,BCEAnchor-average,SELE-average,0.5,14,0,0,0
averaging,18,15,BCEAnchor-average,SELE-average,0.5,44,2,1,1
averaging,18,16,BCEAnchor-average,SELE-average,0.5,26,4,1,3
averaging,18,19,BCEAnchor-average,SELE-average,0.5,22,1,1,0
averaging,18,00,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,18,02,FixedScale-average,FixedScale-full-1,0.5,14,0,0,0
averaging,18,04,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,18,05,FixedScale-average,FixedScale-full-1,0.5,8,0,0,0
averaging,18,06,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,18,07,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,18,08,FixedScale-average,FixedScale-full-1,0.5,6,2,0,2
averaging,18,09,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,18,10,FixedScale-average,FixedScale-full-1,0.5,6,1,0,1
averaging,18,11,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,18,12,FixedScale-average,FixedScale-full-1,0.5,2,1,0,1
averaging,18,13,FixedScale-average,FixedScale-full-1,0.5,8,0,0,0
averaging,18,15,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,18,16,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,18,19,FixedScale-average,FixedScale-full-1,0.5,2,1,0,1
averaging,18,00,SELE-average,SELE-full-S1,0.5,2,1,0,1
averaging,18,02,SELE-average,SELE-full-S1,0.5,2,0,1,-1
averaging,18,04,SELE-average,SELE-full-S1,0.5,4,1,0,1
averaging,18,05,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,18,06,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,18,07,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,18,08,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,18,09,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,18,10,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,18,11,SELE-average,SELE-full-S1,0.5,4,1,2,-1
averaging,18,12,SELE-average,SELE-full-S1,0.5,12,1,1,0
averaging,18,13,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,18,15,SELE-average,SELE-full-S1,0.5,8,0,0,0
averaging,18,16,SELE-average,SELE-full-S1,0.5,0,0,0,0
averaging,18,19,SELE-average,SELE-full-S1,0.5,0,0,0,0
averaging,18,00,BCEAnchor-average,FixedScale-average,0.5,18,0,0,0
averaging,18,02,BCEAnchor-average,FixedScale-average,0.5,70,0,4,-4
averaging,18,04,BCEAnchor-average,FixedScale-average,0.5,76,4,10,-6
averaging,18,05,BCEAnchor-average,FixedScale-average,0.5,110,0,0,0
averaging,18,06,BCEAnchor-average,FixedScale-average,0.5,18,0,0,0
averaging,18,07,BCEAnchor-average,FixedScale-average,0.5,108,0,0,0
averaging,18,08,BCEAnchor-average,FixedScale-average,0.5,52,5,5,0
averaging,18,09,BCEAnchor-average,FixedScale-average,0.5,16,1,3,-2
averaging,18,10,BCEAnchor-average,FixedScale-average,0.5,74,0,4,-4
averaging,18,11,BCEAnchor-average,FixedScale-average,0.5,162,34,14,20
averaging,18,12,BCEAnchor-average,FixedScale-average,0.5,140,2,13,-11
averaging,18,13,BCEAnchor-average,FixedScale-average,0.5,20,0,0,0
averaging,18,15,BCEAnchor-average,FixedScale-average,0.5,12,0,1,-1
averaging,18,16,BCEAnchor-average,FixedScale-average,0.5,44,3,5,-2
averaging,18,19,BCEAnchor-average,FixedScale-average,0.5,22,0,2,-2
nested,18,00,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,18,02,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,18,04,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,18,05,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,18,06,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,54,4,0,4
nested,18,07,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,130,4,0,4
nested,18,08,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,18,09,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,42,4,1,3
nested,18,10,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,18,11,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,32,8,5,3
nested,18,12,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,52,4,6,-2
nested,18,13,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,42,0,0,0
nested,18,15,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,40,3,0,3
nested,18,16,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,46,10,1,9
nested,18,19,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,54,1,4,-3
nested,18,00,Nested-BCEAnchor-selected,Nested-SELE,0.5,24,0,1,-1
nested,18,02,Nested-BCEAnchor-selected,Nested-SELE,0.5,26,0,1,-1
nested,18,04,Nested-BCEAnchor-selected,Nested-SELE,0.5,24,0,3,-3
nested,18,05,Nested-BCEAnchor-selected,Nested-SELE,0.5,58,0,1,-1
nested,18,06,Nested-BCEAnchor-selected,Nested-SELE,0.5,86,4,1,3
nested,18,07,Nested-BCEAnchor-selected,Nested-SELE,0.5,238,4,0,4
nested,18,08,Nested-BCEAnchor-selected,Nested-SELE,0.5,14,0,1,-1
nested,18,09,Nested-BCEAnchor-selected,Nested-SELE,0.5,66,5,2,3
nested,18,10,Nested-BCEAnchor-selected,Nested-SELE,0.5,32,1,0,1
nested,18,11,Nested-BCEAnchor-selected,Nested-SELE,0.5,52,12,7,5
nested,18,12,Nested-BCEAnchor-selected,Nested-SELE,0.5,86,4,11,-7
nested,18,13,Nested-BCEAnchor-selected,Nested-SELE,0.5,70,0,0,0
nested,18,15,Nested-BCEAnchor-selected,Nested-SELE,0.5,104,6,1,5
nested,18,16,Nested-BCEAnchor-selected,Nested-SELE,0.5,70,15,3,12
nested,18,19,Nested-BCEAnchor-selected,Nested-SELE,0.5,78,3,5,-2
nested,18,00,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,16,0,0,0
nested,18,02,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,64,0,4,-4
nested,18,04,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,58,1,8,-7
nested,18,05,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,84,0,0,0
nested,18,06,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,58,4,0,4
nested,18,07,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,130,4,0,4
nested,18,08,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,42,5,5,0
nested,18,09,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,50,4,2,2
nested,18,10,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,74,0,3,-3
nested,18,11,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,110,25,12,13
nested,18,12,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,132,1,12,-11
nested,18,13,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,34,0,0,0
nested,18,15,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,46,3,0,3
nested,18,16,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,64,8,1,7
nested,18,19,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,72,3,6,-3
nested,18,00,Nested-BCEAnchor-1,Nested-SELE,0.5,24,0,1,-1
nested,18,02,Nested-BCEAnchor-1,Nested-SELE,0.5,26,0,1,-1
nested,18,04,Nested-BCEAnchor-1,Nested-SELE,0.5,24,0,3,-3
nested,18,05,Nested-BCEAnchor-1,Nested-SELE,0.5,58,0,1,-1
nested,18,06,Nested-BCEAnchor-1,Nested-SELE,0.5,34,0,1,-1
nested,18,07,Nested-BCEAnchor-1,Nested-SELE,0.5,108,0,0,0
nested,18,08,Nested-BCEAnchor-1,Nested-SELE,0.5,14,0,1,-1
nested,18,09,Nested-BCEAnchor-1,Nested-SELE,0.5,24,1,1,0
nested,18,10,Nested-BCEAnchor-1,Nested-SELE,0.5,32,1,0,1
nested,18,11,Nested-BCEAnchor-1,Nested-SELE,0.5,22,4,2,2
nested,18,12,Nested-BCEAnchor-1,Nested-SELE,0.5,40,0,5,-5
nested,18,13,Nested-BCEAnchor-1,Nested-SELE,0.5,28,0,0,0
nested,18,15,Nested-BCEAnchor-1,Nested-SELE,0.5,64,3,1,2
nested,18,16,Nested-BCEAnchor-1,Nested-SELE,0.5,28,5,2,3
nested,18,19,Nested-BCEAnchor-1,Nested-SELE,0.5,24,2,1,1
nested,18,00,Nested-BCE,Nested-SELE,0.5,10,0,1,-1
nested,18,02,Nested-BCE,Nested-SELE,0.5,36,0,2,-2
nested,18,04,Nested-BCE,Nested-SELE,0.5,4,1,1,0
nested,18,05,Nested-BCE,Nested-SELE,0.5,14,0,0,0
nested,18,06,Nested-BCE,Nested-SELE,0.5,16,0,0,0
nested,18,07,Nested-BCE,Nested-SELE,0.5,50,0,0,0
nested,18,08,Nested-BCE,Nested-SELE,0.5,8,0,0,0
nested,18,09,Nested-BCE,Nested-SELE,0.5,8,0,0,0
nested,18,10,Nested-BCE,Nested-SELE,0.5,42,2,0,2
nested,18,11,Nested-BCE,Nested-SELE,0.5,18,3,1,2
nested,18,12,Nested-BCE,Nested-SELE,0.5,24,0,5,-5
nested,18,13,Nested-BCE,Nested-SELE,0.5,12,0,0,0
nested,18,15,Nested-BCE,Nested-SELE,0.5,14,0,0,0
nested,18,16,Nested-BCE,Nested-SELE,0.5,14,2,1,1
nested,18,19,Nested-BCE,Nested-SELE,0.5,12,1,0,1
selection,19,00,A1,A0,0.5,74,1,2,-1
selection,19,01,A1,A0,0.5,80,0,5,-5
selection,19,02,A1,A0,0.5,36,3,2,1
selection,19,03,A1,A0,0.5,26,1,2,-1
selection,19,04,A1,A0,0.5,48,3,8,-5
selection,19,05,A1,A0,0.5,96,4,0,4
selection,19,06,A1,A0,0.5,58,0,1,-1
selection,19,07,A1,A0,0.5,90,2,1,1
selection,19,08,A1,A0,0.5,106,8,3,5
selection,19,09,A1,A0,0.5,88,11,6,5
selection,19,12,A1,A0,0.5,62,5,3,2
selection,19,13,A1,A0,0.5,96,1,0,1
selection,19,14,A1,A0,0.5,86,18,2,16
selection,19,17,A1,A0,0.5,96,10,12,-2
selection,19,18,A1,A0,0.5,44,2,5,-3
selection,19,00,A1,A2,0.5,60,1,1,0
selection,19,01,A1,A2,0.5,48,0,3,-3
selection,19,02,A1,A2,0.5,22,2,2,0
selection,19,03,A1,A2,0.5,10,1,2,-1
selection,19,04,A1,A2,0.5,32,1,6,-5
selection,19,05,A1,A2,0.5,72,2,0,2
selection,19,06,A1,A2,0.5,48,0,1,-1
selection,19,07,A1,A2,0.5,74,2,0,2
selection,19,08,A1,A2,0.5,110,6,3,3
selection,19,09,A1,A2,0.5,50,6,2,4
selection,19,12,A1,A2,0.5,44,4,2,2
selection,19,13,A1,A2,0.5,60,0,0,0
selection,19,14,A1,A2,0.5,52,12,2,10
selection,19,17,A1,A2,0.5,54,8,8,0
selection,19,18,A1,A2,0.5,24,1,0,1
selection,19,00,A1,S1,0.5,56,1,0,1
selection,19,01,A1,S1,0.5,76,0,4,-4
selection,19,02,A1,S1,0.5,28,3,2,1
selection,19,03,A1,S1,0.5,24,1,3,-2
selection,19,04,A1,S1,0.5,66,8,10,-2
selection,19,05,A1,S1,0.5,102,4,0,4
selection,19,06,A1,S1,0.5,54,0,1,-1
selection,19,07,A1,S1,0.5,82,2,1,1
selection,19,08,A1,S1,0.5,70,6,9,-3
selection,19,09,A1,S1,0.5,72,10,6,4
selection,19,12,A1,S1,0.5,60,7,3,4
selection,19,13,A1,S1,0.5,84,0,0,0
selection,19,14,A1,S1,0.5,78,16,2,14
selection,19,17,A1,S1,0.5,102,8,17,-9
selection,19,18,A1,S1,0.5,46,3,4,-1
selection,19,00,A2,S0,0.5,38,0,1,-1
selection,19,01,A2,S0,0.5,34,0,3,-3
selection,19,02,A2,S0,0.5,28,0,2,-2
selection,19,03,A2,S0,0.5,16,0,0,0
selection,19,04,A2,S0,0.5,46,5,7,-2
selection,19,05,A2,S0,0.5,42,4,0,4
selection,19,06,A2,S0,0.5,18,0,0,0
selection,19,07,A2,S0,0.5,48,1,0,1
selection,19,08,A2,S0,0.5,56,3,1,2
selection,19,09,A2,S0,0.5,52,5,5,0
selection,19,12,A2,S0,0.5,44,6,7,-1
selection,19,13,A2,S0,0.5,44,1,0,1
selection,19,14,A2,S0,0.5,40,6,0,6
selection,19,17,A2,S0,0.5,98,8,5,3
selection,19,18,A2,S0,0.5,40,1,4,-3
selection,19,00,S1,S0,0.5,42,0,2,-2
selection,19,01,S1,S0,0.5,16,0,2,-2
selection,19,02,S1,S0,0.5,38,1,4,-3
selection,19,03,S1,S0,0.5,14,1,0,1
selection,19,04,S1,S0,0.5,48,2,7,-5
selection,19,05,S1,S0,0.5,32,2,0,2
selection,19,06,S1,S0,0.5,16,0,0,0
selection,19,07,S1,S0,0.5,52,2,0,2
selection,19,08,S1,S0,0.5,84,9,1,8
selection,19,09,S1,S0,0.5,34,2,2,0
selection,19,12,S1,S0,0.5,60,6,9,-3
selection,19,13,S1,S0,0.5,26,1,0,1
selection,19,14,S1,S0,0.5,16,2,0,2
selection,19,17,S1,S0,0.5,118,17,5,12
selection,19,18,S1,S0,0.5,40,3,4,-1
averaging,19,00,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,19,01,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,1,-1
averaging,19,02,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,19,03,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,19,04,BCEAnchor-average,BCEAnchor-full-1,0.5,8,0,2,-2
averaging,19,05,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,19,06,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,19,07,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,19,08,BCEAnchor-average,BCEAnchor-full-1,0.5,6,0,0,0
averaging,19,09,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,19,12,BCEAnchor-average,BCEAnchor-full-1,0.5,4,1,0,1
averaging,19,13,BCEAnchor-average,BCEAnchor-full-1,0.5,4,0,0,0
averaging,19,14,BCEAnchor-average,BCEAnchor-full-1,0.5,2,0,0,0
averaging,19,17,BCEAnchor-average,BCEAnchor-full-1,0.5,20,2,2,0
averaging,19,18,BCEAnchor-average,BCEAnchor-full-1,0.5,0,0,0,0
averaging,19,00,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,19,01,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,1,-1
averaging,19,02,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,19,03,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,19,04,BCEAnchor-average,BCEAnchor-equalnorm,0.5,8,0,2,-2
averaging,19,05,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,1,0,1
averaging,19,06,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,19,07,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,19,08,BCEAnchor-average,BCEAnchor-equalnorm,0.5,6,0,0,0
averaging,19,09,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,1,0,1
averaging,19,12,BCEAnchor-average,BCEAnchor-equalnorm,0.5,4,1,0,1
averaging,19,13,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,19,14,BCEAnchor-average,BCEAnchor-equalnorm,0.5,2,0,0,0
averaging,19,17,BCEAnchor-average,BCEAnchor-equalnorm,0.5,18,2,2,0
averaging,19,18,BCEAnchor-average,BCEAnchor-equalnorm,0.5,0,0,0,0
averaging,19,00,BCEAnchor-average,SELE-full-S1,0.5,4,1,0,1
averaging,19,01,BCEAnchor-average,SELE-full-S1,0.5,28,0,2,-2
averaging,19,02,BCEAnchor-average,SELE-full-S1,0.5,14,2,1,1
averaging,19,03,BCEAnchor-average,SELE-full-S1,0.5,14,0,1,-1
averaging,19,04,BCEAnchor-average,SELE-full-S1,0.5,32,5,4,1
averaging,19,05,BCEAnchor-average,SELE-full-S1,0.5,34,2,0,2
averaging,19,06,BCEAnchor-average,SELE-full-S1,0.5,6,0,0,0
averaging,19,07,BCEAnchor-average,SELE-full-S1,0.5,12,0,1,-1
averaging,19,08,BCEAnchor-average,SELE-full-S1,0.5,82,1,7,-6
averaging,19,09,BCEAnchor-average,SELE-full-S1,0.5,24,4,4,0
averaging,19,12,BCEAnchor-average,SELE-full-S1,0.5,36,6,3,3
averaging,19,13,BCEAnchor-average,SELE-full-S1,0.5,22,0,0,0
averaging,19,14,BCEAnchor-average,SELE-full-S1,0.5,26,4,0,4
averaging,19,17,BCEAnchor-average,SELE-full-S1,0.5,60,2,11,-9
averaging,19,18,BCEAnchor-average,SELE-full-S1,0.5,26,2,4,-2
averaging,19,00,BCEAnchor-average,SELE-average,0.5,2,1,0,1
averaging,19,01,BCEAnchor-average,SELE-average,0.5,30,0,2,-2
averaging,19,02,BCEAnchor-average,SELE-average,0.5,12,1,2,-1
averaging,19,03,BCEAnchor-average,SELE-average,0.5,16,0,1,-1
averaging,19,04,BCEAnchor-average,SELE-average,0.5,36,4,3,1
averaging,19,05,BCEAnchor-average,SELE-average,0.5,26,2,0,2
averaging,19,06,BCEAnchor-average,SELE-average,0.5,8,0,0,0
averaging,19,07,BCEAnchor-average,SELE-average,0.5,12,0,1,-1
averaging,19,08,BCEAnchor-average,SELE-average,0.5,82,1,4,-3
averaging,19,09,BCEAnchor-average,SELE-average,0.5,24,4,4,0
averaging,19,12,BCEAnchor-average,SELE-average,0.5,40,7,3,4
averaging,19,13,BCEAnchor-average,SELE-average,0.5,24,0,0,0
averaging,19,14,BCEAnchor-average,SELE-average,0.5,24,5,0,5
averaging,19,17,BCEAnchor-average,SELE-average,0.5,66,3,12,-9
averaging,19,18,BCEAnchor-average,SELE-average,0.5,26,2,4,-2
averaging,19,00,FixedScale-average,FixedScale-full-1,0.5,4,1,0,1
averaging,19,01,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,19,02,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,19,03,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,19,04,FixedScale-average,FixedScale-full-1,0.5,10,2,2,0
averaging,19,05,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,19,06,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,19,07,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,19,08,FixedScale-average,FixedScale-full-1,0.5,16,3,0,3
averaging,19,09,FixedScale-average,FixedScale-full-1,0.5,4,0,0,0
averaging,19,12,FixedScale-average,FixedScale-full-1,0.5,4,1,1,0
averaging,19,13,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,19,14,FixedScale-average,FixedScale-full-1,0.5,0,0,0,0
averaging,19,17,FixedScale-average,FixedScale-full-1,0.5,26,1,3,-2
averaging,19,18,FixedScale-average,FixedScale-full-1,0.5,2,0,0,0
averaging,19,00,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,19,01,SELE-average,SELE-full-S1,0.5,4,0,0,0
averaging,19,02,SELE-average,SELE-full-S1,0.5,4,2,0,2
averaging,19,03,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,19,04,SELE-average,SELE-full-S1,0.5,8,1,1,0
averaging,19,05,SELE-average,SELE-full-S1,0.5,8,0,0,0
averaging,19,06,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,19,07,SELE-average,SELE-full-S1,0.5,0,0,0,0
averaging,19,08,SELE-average,SELE-full-S1,0.5,14,0,3,-3
averaging,19,09,SELE-average,SELE-full-S1,0.5,0,0,0,0
averaging,19,12,SELE-average,SELE-full-S1,0.5,4,0,1,-1
averaging,19,13,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,19,14,SELE-average,SELE-full-S1,0.5,4,0,1,-1
averaging,19,17,SELE-average,SELE-full-S1,0.5,14,1,1,0
averaging,19,18,SELE-average,SELE-full-S1,0.5,2,0,0,0
averaging,19,00,BCEAnchor-average,FixedScale-average,0.5,30,0,1,-1
averaging,19,01,BCEAnchor-average,FixedScale-average,0.5,84,0,5,-5
averaging,19,02,BCEAnchor-average,FixedScale-average,0.5,54,1,9,-8
averaging,19,03,BCEAnchor-average,FixedScale-average,0.5,36,0,3,-3
averaging,19,04,BCEAnchor-average,FixedScale-average,0.5,124,14,8,6
averaging,19,05,BCEAnchor-average,FixedScale-average,0.5,84,0,3,-3
averaging,19,06,BCEAnchor-average,FixedScale-average,0.5,16,0,0,0
averaging,19,07,BCEAnchor-average,FixedScale-average,0.5,30,0,1,-1
averaging,19,08,BCEAnchor-average,FixedScale-average,0.5,192,0,28,-28
averaging,19,09,BCEAnchor-average,FixedScale-average,0.5,42,4,6,-2
averaging,19,12,BCEAnchor-average,FixedScale-average,0.5,82,4,8,-4
averaging,19,13,BCEAnchor-average,FixedScale-average,0.5,20,0,0,0
averaging,19,14,BCEAnchor-average,FixedScale-average,0.5,28,4,5,-1
averaging,19,17,BCEAnchor-average,FixedScale-average,0.5,184,14,23,-9
averaging,19,18,BCEAnchor-average,FixedScale-average,0.5,52,10,2,8
nested,19,00,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,34,1,0,1
nested,19,01,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,30,2,0,2
nested,19,02,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,10,0,0,0
nested,19,03,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,19,04,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,19,05,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,30,0,3,-3
nested,19,06,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,50,0,1,-1
nested,19,07,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,8,0,0,0
nested,19,08,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,19,09,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,19,12,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,38,3,2,1
nested,19,13,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,19,14,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,28,0,5,-5
nested,19,17,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,0,0,0,0
nested,19,18,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,0.5,8,3,2,1
nested,19,00,Nested-BCEAnchor-selected,Nested-SELE,0.5,62,1,0,1
nested,19,01,Nested-BCEAnchor-selected,Nested-SELE,0.5,12,1,0,1
nested,19,02,Nested-BCEAnchor-selected,Nested-SELE,0.5,8,1,0,1
nested,19,03,Nested-BCEAnchor-selected,Nested-SELE,0.5,18,0,1,-1
nested,19,04,Nested-BCEAnchor-selected,Nested-SELE,0.5,46,5,7,-2
nested,19,05,Nested-BCEAnchor-selected,Nested-SELE,0.5,30,0,2,-2
nested,19,06,Nested-BCEAnchor-selected,Nested-SELE,0.5,62,0,1,-1
nested,19,07,Nested-BCEAnchor-selected,Nested-SELE,0.5,14,1,0,1
nested,19,08,Nested-BCEAnchor-selected,Nested-SELE,0.5,52,3,0,3
nested,19,09,Nested-BCEAnchor-selected,Nested-SELE,0.5,46,3,5,-2
nested,19,12,Nested-BCEAnchor-selected,Nested-SELE,0.5,58,8,3,5
nested,19,13,Nested-BCEAnchor-selected,Nested-SELE,0.5,44,1,0,1
nested,19,14,Nested-BCEAnchor-selected,Nested-SELE,0.5,8,0,2,-2
nested,19,17,Nested-BCEAnchor-selected,Nested-SELE,0.5,98,8,5,3
nested,19,18,Nested-BCEAnchor-selected,Nested-SELE,0.5,20,1,0,1
nested,19,00,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,74,1,1,0
nested,19,01,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,100,0,2,-2
nested,19,02,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,48,0,8,-8
nested,19,03,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,40,0,4,-4
nested,19,04,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,122,14,6,8
nested,19,05,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,104,0,7,-7
nested,19,06,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,64,0,1,-1
nested,19,07,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,34,1,0,1
nested,19,08,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,202,1,25,-24
nested,19,09,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,46,3,7,-4
nested,19,12,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,62,1,3,-2
nested,19,13,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,16,0,0,0
nested,19,14,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,40,3,10,-7
nested,19,17,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,166,12,23,-11
nested,19,18,Nested-BCEAnchor-selected,Nested-FixedScale-1,0.5,46,12,1,11
nested,19,00,Nested-BCEAnchor-1,Nested-SELE,0.5,28,0,0,0
nested,19,01,Nested-BCEAnchor-1,Nested-SELE,0.5,28,0,1,-1
nested,19,02,Nested-BCEAnchor-1,Nested-SELE,0.5,10,1,0,1
nested,19,03,Nested-BCEAnchor-1,Nested-SELE,0.5,18,0,1,-1
nested,19,04,Nested-BCEAnchor-1,Nested-SELE,0.5,46,5,7,-2
nested,19,05,Nested-BCEAnchor-1,Nested-SELE,0.5,30,1,0,1
nested,19,06,Nested-BCEAnchor-1,Nested-SELE,0.5,14,0,0,0
nested,19,07,Nested-BCEAnchor-1,Nested-SELE,0.5,22,1,0,1
nested,19,08,Nested-BCEAnchor-1,Nested-SELE,0.5,52,3,0,3
nested,19,09,Nested-BCEAnchor-1,Nested-SELE,0.5,46,3,5,-2
nested,19,12,Nested-BCEAnchor-1,Nested-SELE,0.5,24,6,2,4
nested,19,13,Nested-BCEAnchor-1,Nested-SELE,0.5,44,1,0,1
nested,19,14,Nested-BCEAnchor-1,Nested-SELE,0.5,24,4,1,3
nested,19,17,Nested-BCEAnchor-1,Nested-SELE,0.5,98,8,5,3
nested,19,18,Nested-BCEAnchor-1,Nested-SELE,0.5,24,2,2,0
nested,19,00,Nested-BCE,Nested-SELE,0.5,32,0,0,0
nested,19,01,Nested-BCE,Nested-SELE,0.5,26,2,1,1
nested,19,02,Nested-BCE,Nested-SELE,0.5,10,1,0,1
nested,19,03,Nested-BCE,Nested-SELE,0.5,4,0,0,0
nested,19,04,Nested-BCE,Nested-SELE,0.5,28,3,5,-2
nested,19,05,Nested-BCE,Nested-SELE,0.5,40,0,2,-2
nested,19,06,Nested-BCE,Nested-SELE,0.5,14,0,0,0
nested,19,07,Nested-BCE,Nested-SELE,0.5,26,1,0,1
nested,19,08,Nested-BCE,Nested-SELE,0.5,20,0,2,-2
nested,19,09,Nested-BCE,Nested-SELE,0.5,10,0,2,-2
nested,19,12,Nested-BCE,Nested-SELE,0.5,20,6,1,5
nested,19,13,Nested-BCE,Nested-SELE,0.5,8,1,0,1
nested,19,14,Nested-BCE,Nested-SELE,0.5,12,0,2,-2
nested,19,17,Nested-BCE,Nested-SELE,0.5,44,6,2,4
nested,19,18,Nested-BCE,Nested-SELE,0.5,20,2,0,2


==> anc/frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/averaging_geometry.csv <==
context,risk_fold,parent_BCE_C,SELE_C,SELE_reg,parent_epoch_n,mean_delta_norm,full_delta_norm,mean_full_distance,equalnorm_coefficient,mean_member_pair_distance,mean_member_score_correlation
00,0,0.01,0.01,0.0037402752842609216,26736,0.10643561462181478,0.1081929143253223,0.0061741190888366798,0.98375771912175747,0.072860050890682759,0.99621613996393921
00,1,0.01,0.01,0.003819709702062643,26180,0.089936109768014805,0.091004533779082963,0.0051649356048599961,0.98825966172562563,0.061540336844331141,0.99637208734239557
00,2,0.01,0.01,0.0036839196905507463,27145,0.10822862772620985,0.10927644251751399,0.0069178996967926357,0.99041133873720122,0.064623783539344823,0.99772347355228508
00,3,0.01,0.01,0.0039704597792424362,25186,0.10020131503774045,0.097859440516714316,0.0089512624828996992,1.0239310025548956,0.072349841529842654,0.99434287266922805
00,4,0.01,0.01,0.0038507451191805613,25969,0.090105669105026445,0.091830527306486151,0.014495181100342053,0.98121694111912305,0.069789163346559477,0.98981234407878882
01,0,10,0.01,0.0040490747864113047,24697,0.079478265192869518,0.086018137399160852,0.016608358720970683,0.92397100885893946,0.083496973730213572,0.99163572313435566
01,1,10,0.01,0.0038227761000038224,26159,0.091265994584569965,0.092303296629076548,0.003898887963799971,0.98876202603385865,0.064262836157411476,0.99421848769692778
01,2,10,0.01,0.0040332338468984435,24794,0.099139448206791395,0.10098910498325821,0.0069831397423277906,0.98168459085984128,0.072612178718627809,0.99345519711465424
01,3,10,0.01,0.0040909834724267716,24444,0.093115227023423036,0.09572419864106145,0.0053877207859491568,0.97274491032908705,0.073507202444850664,0.99406433078258338
01,4,10,0.01,0.0041067761806981521,24350,0.092432932310791124,0.09579530345701158,0.0065397440741655436,0.96490045936615954,0.061348112792133792,0.9953672168999379
02,0,0.01,0.01,0.0038758187667144684,25801,0.10118204722414023,0.098813404890267784,0.01134447264869705,1.0239708603959434,0.078134591728276956,0.99583524759459252
02,1,0.01,0.01,0.0040826324814240223,24494,0.10300456557490614,0.10482330550647545,0.0096488454724844384,0.98264946976455581,0.067416427153232331,0.99436053221172604
02,2,0.01,0.01,0.0041339396444811903,24190,0.10506563528572417,0.10447518401571274,0.0065316236778028645,1.0056515934915475,0.064520122876501912,0.9957391438439922
02,3,0.01,0.01,0.0040238210204410103,24852,0.075163977008773433,0.077898355042681292,0.0052129573832198316,0.96489812869078351,0.053460167249421431,0.99433441139416556
02,4,0.01,0.01,0.0041633706648902952,24019,0.10010510521621881,0.099043088887550743,0.0038841233194272387,1.010722770670792,0.053960402967035574,0.99649957842199421
03,0,10,0.01,0.0039244927593108589,25481,0.08696808247095697,0.088583369139819429,0.0059112206791566866,0.98176535071371129,0.06471725029235989,0.99724295117186179
03,1,10,0.01,0.003827458185019329,26127,0.087679780835655904,0.091544213417696099,0.009421290238431081,0.95778616214213741,0.09360686902310332,0.98810218016315232
03,2,10,0.01,0.0039607097591888461,25248,0.10092764604796035,0.10274289573377654,0.0040422170109834198,0.98233211481093752,0.061739227431020789,0.99617528582066683
03,3,10,0.01,0.0037087861143047882,26963,0.092301334939490109,0.093875273643189816,0.005554081258733151,0.98323372446633728,0.061515089909933672,0.99540162377914621
03,4,10,0.01,0.003963692576003805,25229,0.088104299841870334,0.091991359686246874,0.0072939928844248597,0.95774538111368224,0.078982246710828416,0.99054715108401215
04,0,0.10000000000000001,0.01,0.0038717670744927981,25828,0.096417878429945814,0.099361328598513612,0.010441451506657904,0.97037630021573773,0.08320147136578844,0.99206356245678273
04,1,0.10000000000000001,0.01,0.003774154589371981,26496,0.10176723607956543,0.10304893227801806,0.012823001419913991,0.98756225639490658,0.065852717567215377,0.99510470087624625
04,2,0.10000000000000001,0.01,0.0036628694919600014,27301,0.086934837629210115,0.089290343300552508,0.0036917814287487768,0.97361970416651078,0.050999369510141723,0.99688366069725542
04,3,0.10000000000000001,0.01,0.003905792289966019,25603,0.11176577841670308,0.11248573067764057,0.0038271371161861072,0.99359961253218232,0.049935866724507789,0.99662246036259805
04,4,0.10000000000000001,0.01,0.003760529482551143,26592,0.11136718118373551,0.11287135222653183,0.0095107718243479435,0.98667358002606842,0.064932961870350941,0.99473989272159369
05,0,0.01,0.01,0.0037270321642875778,26831,0.10925010739486715,0.10890347212115449,0.015871963649541149,1.0031829588805674,0.088988101794872654,0.98716256786189616
05,1,0.01,0.01,0.0039859693877551021,25088,0.11074015428885207,0.10732295050162172,0.013544645356094613,1.0318403824276032,0.091289297671396819,0.99155144516961702
05,2,0.01,0.01,0.0037398556415722357,26739,0.082746813163234983,0.084773342852649133,0.0099037303187829735,0.97609472953146825,0.091713762681833913,0.9803201703529224
05,3,0.01,0.01,0.0038815355354578271,25763,0.10980722902465775,0.10992637914208847,0.012324149242905388,0.99891609167553219,0.10772836696088195,0.98692914323621184
05,4,0.01,0.01,0.0040382829221015226,24763,0.10425688566042429,0.10433636876560745,0.0076439967649388008,0.99923820326389046,0.067043511722945162,0.996585843887
06,0,0.01,0.01,0.0037652020030874652,26559,0.11426855525288548,0.11545762495047608,0.0064983243910727122,0.98970124581983532,0.069753371157206701,0.99531214868715379
06,1,0.01,0.01,0.0040695071826801774,24573,0.087141637311281397,0.088906220942785261,0.0045401091029099996,0.98015230416058907,0.069702446362596773,0.99482014878001424
06,2,0.01,0.01,0.0039024390243902439,25625,0.11343867294481569,0.11446064037060817,0.0080118476819741932,0.99107145109023076,0.076662791088774954,0.99530215168178771
06,3,0.01,0.01,0.0039168070189181782,25531,0.11687235659827043,0.11784317841249008,0.0063721137550922556,0.9917617478813967,0.067220077388566959,0.99602543881928407
06,4,0.01,0.01,0.0040192926045016075,24880,0.11520765401081355,0.11617769278901888,0.0039726413595545483,0.99165038696398511,0.053139029646501766,0.99811538514803899
07,0,0.01,10,3.7760072499339198e-06,26483,0.084210270194590001,0.0845128000271234,0.0084530704334037608,0.99642030754588296,0.069699517681485676,0.99609443575380496
07,1,0.01,10,3.9910600255427846e-06,25056,0.083720313405234031,0.086432943187822811,0.0070066358683243237,0.96861578834942474,0.069711306291724534,0.99462374220875338
07,2,0.01,10,3.6593844915285251e-06,27327,0.084250488463724987,0.086876618979880083,0.011021432473375486,0.96977172285257462,0.07864615534755369,0.99219605281077572
07,3,0.01,10,3.6941263391207978e-06,27070,0.083605844367450652,0.086323866132792526,0.0054452321796570587,0.96851366965931851,0.072387574531922488,0.99459821007414118
07,4,0.01,10,3.6390101892285297e-06,27480,0.084969803872326971,0.087647588652511654,0.0053370172237624369,0.96944827779802301,0.057034079756520757,0.99616320535125258
08,0,1,1,4.0382829221015224e-05,24763,0.10370949423288799,0.10696395787173373,0.0085786793873142211,0.96957420327744093,0.087185746424092644,0.99412493294759707
08,1,1,1,3.8415735085090851e-05,26031,0.10457034085666952,0.10475654360502014,0.0066339403475929098,0.99822251916736882,0.067834113024455342,0.99534000071350315
08,2,1,1,3.9696717081497358e-05,25191,0.1035838583026404,0.10636516488100484,0.0054502373080303791,0.97385133956708481,0.072242317656421126,0.99642673140078653
08,3,1,1,3.997601439136518e-05,25015,0.10049970373266992,0.10263218375944139,0.0060664688360730322,0.97922211192767983,0.060803832735050668,0.99607306003963669
08,4,1,1,3.6453776611256929e-05,27432,0.095454771943827177,0.095427137618010513,0.0084452614901548134,1.0002895856095704,0.052246772557039849,0.99755339351140726
09,0,10,0.01,0.0038732667131458672,25818,0.10946868384966219,0.11069709610145181,0.0035421096504227125,0.98890294059146944,0.062040622418049397,0.99660992591314201
09,1,10,0.01,0.0038340618050762979,26082,0.097004686824199604,0.099814124679492286,0.0062140171289977808,0.97185330368508549,0.084530623530185298,0.9918927576657367
09,2,10,0.01,0.004002721850858584,24983,0.10996838767377938,0.11071814398022915,0.0020751289521612872,0.9932282435425972,0.052219039662397652,0.99797583919273913
09,3,10,0.01,0.0039163468316754128,25534,0.099277143631220907,0.10016116922374994,0.0023942393393684429,0.99117396892048837,0.047506764456586838,0.99661812774872105
09,4,10,0.01,0.0040291711994842657,24819,0.10312610813945169,0.10414842437908899,0.0087795980881043064,0.99018404507094437,0.066097339449687917,0.99703198700983819
10,0,10,0.10000000000000001,0.0004051535531966615,24682,0.086831168317038743,0.089815707566072031,0.0066924304916652251,0.96677040876354792,0.073264587906930578,0.99402956787459906
10,1,10,0.10000000000000001,0.00037037037037037035,27000,0.084596930464416298,0.083845943668826528,0.0039503004202587066,1.0089567457020463,0.066420687222831523,0.99254721335194451
10,2,10,0.10000000000000001,0.00040628935928168036,24613,0.097863294525530151,0.099753836418586483,0.0057351097065063642,0.98104792797017604,0.072579984317301727,0.99682628165729248
10,3,10,0.10000000000000001,0.00039474203607942207,25333,0.093957472630365343,0.095620437908500319,0.0042955974782387177,0.98260868372380517,0.069087836139863162,0.99633323307251276
10,4,10,0.10000000000000001,0.00039258793969849243,25472,0.090377297334606393,0.091665487822590971,0.0047428692656630222,0.98594683213296441,0.066467205310348165,0.99678217910385547
11,0,1,0.10000000000000001,0.00038725167486349378,25823,0.082523069438924901,0.084396020785216616,0.0034954373605620126,0.97780758702998238,0.050985845724634278,0.99654199114873698
11,1,1,0.10000000000000001,0.0003925262992620505,25476,0.091771216049859244,0.092090381173462119,0.0039622967337893519,0.99653421867152781,0.060886652343724347,0.9971287554767766
11,2,1,0.10000000000000001,0.00036712067256507213,27239,0.09340471308185043,0.093832089246633665,0.0026581970767690171,0.99544530908120465,0.053950045325218972,0.99727617482387287
11,3,1,0.10000000000000001,0.00037351062637732042,26773,0.092267841813237758,0.094494605144685259,0.0033857029419093101,0.97643502157569739,0.053294655335321663,0.99663576381799324
11,4,1,0.10000000000000001,0.0003794058504382137,26357,0.090399034385619248,0.093774185470588453,0.0049132494658335104,0.96400767366806084,0.05405507992577311,0.99791485120220447
12,0,0.01,0.01,0.0038106851611919819,26242,0.10116141343586371,0.1043532065622999,0.0063316789302693497,0.96941355966353882,0.068374874681928544,0.9941476344088428
12,1,0.01,0.01,0.0038092335822032608,26252,0.095797478411257728,0.096041094923317444,0.0039990469806400987,0.9974634138411872,0.057104969776052041,0.99582948494169798
12,2,0.01,0.01,0.0038881760566118434,25719,0.094908734562719393,0.096240972436307859,0.0066902011632318749,0.98615726919768876,0.05878991867173667,0.99629711804851284
12,3,0.01,0.01,0.0038998518056313856,25642,0.10322450017179996,0.10574118893101264,0.0045109724786428981,0.97619954168611989,0.072014617984583182,0.99439872291688347
12,4,0.01,0.01,0.0037906068761608732,26381,0.10212975073703925,0.10373730999929848,0.004785971372766663,0.98450355747348672,0.055470905678367072,0.99608288998284478
13,0,10,0.01,0.0040789688366780876,24516,0.10530331439372986,0.10852584598916815,0.0044031329195093616,0.97030632135537631,0.061409797906783269,0.99545170538117056
13,1,10,0.01,0.004002721850858584,24983,0.10470698532393499,0.10744447014390934,0.0052187700350941951,0.974521864026061,0.064849857006491915,0.99658585560269508
13,2,10,0.01,0.0039780412125069615,25138,0.084334944224012762,0.085612892620904754,0.00317930860883443,0.98507294453242256,0.050466876783115899,0.99585123692305888
13,3,10,0.01,0.0041368468952964052,24173,0.095567170993934705,0.098479756620198422,0.0058123816441067906,0.97042452452947736,0.067220172588369209,0.99529455304910386
13,4,10,0.01,0.0040028820750940683,24982,0.10419959401835241,0.10448258933447016,0.0050569577383643314,0.99729145958268872,0.050075897813078828,0.99842515420714306
14,0,0.01,0.01,0.0039552268322588296,25283,0.099341424724794625,0.1025078418188464,0.0074546811070724034,0.96911048913069975,0.057869931744494701,0.99765858797867335
14,1,0.01,0.01,0.0039971220721080822,25018,0.10057419671494083,0.10150859533543644,0.00672650086290617,0.99079488177914521,0.066386327651832347,0.99782115425699736
14,2,0.01,0.01,0.0036351739430731758,27509,0.10513567797614501,0.10489001115958571,0.0094185580930729006,1.0023421373860426,0.065152615310373238,0.99387484842056528
14,3,0.01,0.01,0.0038604076590487953,25904,0.088739050441468445,0.089576710269162987,0.0060627091837496625,0.99064868730747635,0.059258257169563087,0.99760467435706834
14,4,0.01,0.01,0.0039151201941899612,25542,0.090912259062110493,0.094126665289615483,0.0070938034644627054,0.96585020602169769,0.075053257900585937,0.99315348614430243
15,0,10,0.01,0.0042004452471962033,23807,0.11698546494353074,0.11592630349709047,0.0092618499117975896,1.0091365066813058,0.066686227300012016,0.995744954522637
15,1,10,0.01,0.0039405761122276077,25377,0.11950803864352756,0.1191571101778419,0.0090273958943576232,1.0029450904370028,0.065838262092014557,0.99593807315955907
15,2,10,0.01,0.0039320541050644857,25432,0.10360941905059429,0.10721126561996643,0.0098464571629235421,0.96640421555940148,0.062863672465898454,0.99615652259316778
15,3,10,0.01,0.0037408349543618137,26732,0.11735589267412055,0.11930958696750049,0.0078089929412695873,0.98362500161942468,0.073817926554531954,0.99393603664784314
15,4,10,0.01,0.0040000000000000001,25000,0.12579297727825797,0.12426942562036887,0.021455353263976105,1.0122600683980258,0.08786385136488388,0.99078961234628438
16,0,0.01,0.01,0.0038073481819912436,26265,0.083191492970576056,0.085183622026799577,0.0040110156376561403,0.97661370802480341,0.054728697313264831,0.99693048519473404
16,1,0.01,0.01,0.0037636432066240123,26570,0.0868083602691994,0.087581564094506167,0.0023348363846063661,0.9911716143311573,0.044101137251912115,0.99763879437285918
16,2,0.01,0.01,0.0039767756303189369,25146,0.081300786487547544,0.083940172970261032,0.006573497579278692,0.96855633733744406,0.062313860392559761,0.99550459928645774
16,3,0.01,0.01,0.0037962189659099537,26342,0.0871718137691712,0.088933329480721843,0.0042529589925134267,0.98019285096109565,0.049695497779639608,0.99741547215197002
16,4,0.01,0.01,0.0039524129481048175,25301,0.090382234825027732,0.091252827383107527,0.0039440586006032697,0.99045955524835649,0.058044939353637796,0.99747218512684255
17,0,0.10000000000000001,0.01,0.0039544447959506488,25288,0.097976944982252068,0.10012570759582878,0.0079117464051925903,0.97853935152947435,0.056007450918604075,0.99818696668166418
17,1,0.10000000000000001,0.01,0.0041696201476045533,23983,0.10770452356151985,0.11035905429919968,0.0069442011537978517,0.97594641640836288,0.052804829852916089,0.99694126974113428
17,2,0.10000000000000001,0.01,0.0042015041384815769,23801,0.091584571173555576,0.093361638586463166,0.0042487284963880403,0.98096576452798834,0.062931015298905116,0.99647102303797774
17,3,0.10000000000000001,0.01,0.0043267566632052609,23112,0.089597731291572835,0.092302762915447839,0.0050640400108486836,0.97069392574572344,0.06265491243746428,0.99530505549897796
17,4,0.10000000000000001,0.01,0.0041974479516453996,23824,0.099419491547383443,0.100909739762547,0.0047960722643756873,0.98523186940457586,0.055640083902416961,0.99756830297403976
18,0,0.10000000000000001,0.01,0.0039120569595493312,25562,0.093102914206087517,0.094221801427310709,0.0033640192090971348,0.98812496466556754,0.043819199676042593,0.99790343411708227
18,1,0.10000000000000001,0.01,0.0040000000000000001,25000,0.090104029720706011,0.092438281825533125,0.0030988996857804823,0.97474799337754081,0.058121593115672165,0.99591622477455066
18,2,0.10000000000000001,0.01,0.0040251167283851235,24844,0.086912400972202014,0.088240714110618498,0.0031073629922267931,0.98494670910356286,0.047016605889388413,0.99786483411330107
18,3,0.10000000000000001,0.01,0.003934684241589612,25415,0.087865977276411447,0.088413442136432555,0.0018366421184719966,0.99380790017001819,0.049246549368302001,0.99703221463077607
18,4,0.10000000000000001,0.01,0.0039458627628931068,25343,0.086683862891248756,0.087789556027520199,0.0047651520463470962,0.98740518592069393,0.046489084149599819,0.99761918754273404
19,0,0.10000000000000001,0.01,0.0040859687831984962,24474,0.086905426510308817,0.091311730451596629,0.0099420086673524567,0.95174438246328552,0.058298279521748798,0.99532380729758219
19,1,0.10000000000000001,0.01,0.0040734856816978283,24549,0.097518900119880889,0.10039289822256321,0.0045532391421167955,0.97137249592784047,0.079663753826303738,0.99345294496521364
19,2,0.10000000000000001,0.01,0.0040943334425155584,24424,0.092326439859492501,0.095020501152132855,0.0041793448372595739,0.97164757857541695,0.057970284405728399,0.99577968062784761
19,3,0.10000000000000001,0.01,0.0040231734792404248,24856,0.086573852112427949,0.089019690216959838,0.0070580800601610328,0.97252475156259399,0.070788852012995507,0.99582827452084033
19,4,0.10000000000000001,0.01,0.0040741495212874308,24545,0.086700115166451874,0.088648391970634524,0.0042144693015470453,0.97802242363484682,0.057908207457778048,0.99724487582277732


==> anc/frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/delete_one_subject.csv <==
branch,cell,reference,evaluation,metric,excluded_subject,difference
selection,A1,A0,oracle,coverage,00,0.0039122335191853165
selection,A1,A0,oracle,coverage,01,0.003944972756074974
selection,A1,A0,oracle,coverage,02,0.0040504191042898879
selection,A1,A0,oracle,coverage,03,0.0040874287237074895
selection,A1,A0,oracle,coverage,04,0.0039565401293490511
selection,A1,A0,oracle,coverage,05,0.0044126662745330751
selection,A1,A0,oracle,coverage,06,0.0039265739050263967
selection,A1,A0,oracle,coverage,07,0.0041297251685904739
selection,A1,A0,oracle,coverage,08,0.0044021604782866122
selection,A1,A0,oracle,coverage,09,0.0040454104926009376
selection,A1,A0,oracle,coverage,10,0.0040076814511236557
selection,A1,A0,oracle,coverage,11,0.0036723093970584876
selection,A1,A0,oracle,coverage,12,0.004437087349854622
selection,A1,A0,oracle,coverage,13,0.0042247901581253652
selection,A1,A0,oracle,coverage,14,0.0041975337113461034
selection,A1,A0,oracle,coverage,15,0.0040845278107538782
selection,A1,A0,oracle,coverage,16,0.0042552861858269897
selection,A1,A0,oracle,coverage,17,0.0043129370950333104
selection,A1,A0,oracle,coverage,18,0.0033282373852665495
selection,A1,A0,oracle,coverage,19,0.0039942206465366416
selection,A1,A0,oracle,R_SE,00,-7.3197285250160837e-05
selection,A1,A0,oracle,R_SE,01,-5.0453983902978838e-05
selection,A1,A0,oracle,R_SE,02,4.7954230286306743e-05
selection,A1,A0,oracle,R_SE,03,3.3483062342125336e-05
selection,A1,A0,oracle,R_SE,04,5.6399990343035389e-05
selection,A1,A0,oracle,R_SE,05,2.2299049294814688e-05
selection,A1,A0,oracle,R_SE,06,3.4169881336816588e-05
selection,A1,A0,oracle,R_SE,07,3.4405813391633067e-05
selection,A1,A0,oracle,R_SE,08,2.7184876047359197e-05
selection,A1,A0,oracle,R_SE,09,-1.0734181427718426e-05
selection,A1,A0,oracle,R_SE,10,1.6528367791819598e-05
selection,A1,A0,oracle,R_SE,11,2.2101479678751645e-05
selection,A1,A0,oracle,R_SE,12,-3.3671867349170659e-05
selection,A1,A0,oracle,R_SE,13,4.0537265451889848e-06
selection,A1,A0,oracle,R_SE,14,-1.6643251040525386e-05
selection,A1,A0,oracle,R_SE,15,3.6390327417951118e-06
selection,A1,A0,oracle,R_SE,16,3.8590797064828875e-05
selection,A1,A0,oracle,R_SE,17,-2.5136629272733135e-05
selection,A1,A0,oracle,R_SE,18,1.1727431968540369e-05
selection,A1,A0,oracle,R_SE,19,-1.0634878762690037e-05
selection,A1,A2,oracle,coverage,00,0.00056419135246472745
selection,A1,A2,oracle,coverage,01,0.00054316061606021618
selection,A1,A2,oracle,coverage,02,0.0004162325720959367
selection,A1,A2,oracle,coverage,03,0.00030383461864799823
selection,A1,A2,oracle,coverage,04,0.00071480820263334526
selection,A1,A2,oracle,coverage,05,0.00063353924461109626
selection,A1,A2,oracle,coverage,06,0.00044856859740963645
selection,A1,A2,oracle,coverage,07,0.00053284793387123189
selection,A1,A2,oracle,coverage,08,0.00069577600145293895
selection,A1,A2,oracle,coverage,09,0.00077210674343633349
selection,A1,A2,oracle,coverage,10,0.00067844572381560518
selection,A1,A2,oracle,coverage,11,0.00040257561010940312
selection,A1,A2,oracle,coverage,12,0.00058813613780286207
selection,A1,A2,oracle,coverage,13,0.00069960171600525801
selection,A1,A2,oracle,coverage,14,0.00043458495721204456
selection,A1,A2,oracle,coverage,15,0.00026987159168140903
selection,A1,A2,oracle,coverage,16,0.00050203160624395489
selection,A1,A2,oracle,coverage,17,0.00069637564683612324
selection,A1,A2,oracle,coverage,18,0.0007449561163435063
selection,A1,A2,oracle,coverage,19,0.00042733013899051855
selection,A1,A2,oracle,R_SE,00,-1.3006914324417695e-06
selection,A1,A2,oracle,R_SE,01,1.831507065116339e-05
selection,A1,A2,oracle,R_SE,02,3.8831505322217685e-05
selection,A1,A2,oracle,R_SE,03,-5.7609844358617879e-05
selection,A1,A2,oracle,R_SE,04,2.3078265120712871e-05
selection,A1,A2,oracle,R_SE,05,-2.7353437590159346e-05
selection,A1,A2,oracle,R_SE,06,-3.4358730032039986e-05
selection,A1,A2,oracle,R_SE,07,7.1337871344522019e-05
selection,A1,A2,oracle,R_SE,08,-3.3299155998721408e-05
selection,A1,A2,oracle,R_SE,09,2.0733362860729521e-05
selection,A1,A2,oracle,R_SE,10,-3.6815814782042988e-06
selection,A1,A2,oracle,R_SE,11,7.0702181757135996e-05
selection,A1,A2,oracle,R_SE,12,-6.9852923718805027e-05
selection,A1,A2,oracle,R_SE,13,1.9385272322390568e-05
selection,A1,A2,oracle,R_SE,14,-7.1997127381942527e-06
selection,A1,A2,oracle,R_SE,15,-5.3052086388671871e-05
selection,A1,A2,oracle,R_SE,16,-5.892189719389207e-05
selection,A1,A2,oracle,R_SE,17,-3.1756413166467157e-07
selection,A1,A2,oracle,R_SE,18,-4.7638573673368378e-05
selection,A1,A2,oracle,R_SE,19,-2.0664834366412865e-05
selection,A1,S1,oracle,coverage,00,0.0057472107582174272
selection,A1,S1,oracle,coverage,01,0.0068406165853231535
selection,A1,S1,oracle,coverage,02,0.0068720833453349119
selection,A1,S1,oracle,coverage,03,0.0069783310850629028
selection,A1,S1,oracle,coverage,04,0.007369989082584209
selection,A1,S1,oracle,coverage,05,0.0073149994889426121
selection,A1,S1,oracle,coverage,06,0.0056827897946067907
selection,A1,S1,oracle,coverage,07,0.0073033576457800621
selection,A1,S1,oracle,coverage,08,0.0072149764760172184
selection,A1,S1,oracle,coverage,09,0.007389500528915586
selection,A1,S1,oracle,coverage,10,0.0074366087076146682
selection,A1,S1,oracle,coverage,11,0.0052782860740093751
selection,A1,S1,oracle,coverage,12,0.0072174427027649314
selection,A1,S1,oracle,coverage,13,0.0073377308669142381
selection,A1,S1,oracle,coverage,14,0.0072258557588868429
selection,A1,S1,oracle,coverage,15,0.0068019469984418905
selection,A1,S1,oracle,coverage,16,0.0073460208672953761
selection,A1,S1,oracle,coverage,17,0.0072319281858504534
selection,A1,S1,oracle,coverage,18,0.0075275504507569899
selection,A1,S1,oracle,coverage,19,0.0070912119296407602
selection,A1,S1,oracle,R_SE,00,0.00021422163889284196
selection,A1,S1,oracle,R_SE,01,3.8956133572708163e-05
selection,A1,S1,oracle,R_SE,02,7.5525456717150108e-05
selection,A1,S1,oracle,R_SE,03,-4.6875373593754932e-06
selection,A1,S1,oracle,R_SE,04,0.00010870610872597275
selection,A1,S1,oracle,R_SE,05,3.9130842170449764e-05
selection,A1,S1,oracle,R_SE,06,0.00013755057837872009
selection,A1,S1,oracle,R_SE,07,0.00018311644230117191
selection,A1,S1,oracle,R_SE,08,-1.9214333616839052e-05
selection,A1,S1,oracle,R_SE,09,8.0509857588673128e-05
selection,A1,S1,oracle,R_SE,10,7.3055422124823632e-06
selection,A1,S1,oracle,R_SE,11,-0.00012375623698714089
selection,A1,S1,oracle,R_SE,12,-2.6289580497371179e-05
selection,A1,S1,oracle,R_SE,13,0.00011120169862355311
selection,A1,S1,oracle,R_SE,14,2.7976410582400413e-06
selection,A1,S1,oracle,R_SE,15,1.4480970285321582e-06
selection,A1,S1,oracle,R_SE,16,2.6327048989839563e-05
selection,A1,S1,oracle,R_SE,17,7.8874718612322037e-05
selection,A1,S1,oracle,R_SE,18,1.871433242592313e-05
selection,A1,S1,oracle,R_SE,19,6.669776929618676e-05
selection,A2,S0,oracle,coverage,00,0.0060785370799486711
selection,A2,S0,oracle,coverage,01,0.0072943684502421932
selection,A2,S0,oracle,coverage,02,0.0075724701733484003
selection,A2,S0,oracle,coverage,03,0.0077432362265163739
selection,A2,S0,oracle,coverage,04,0.0075136149041790815
selection,A2,S0,oracle,coverage,05,0.0077682238754618266
selection,A2,S0,oracle,coverage,06,0.0060859243225733946
selection,A2,S0,oracle,coverage,07,0.0076689422578882548
selection,A2,S0,oracle,coverage,08,0.0075120192024069315
selection,A2,S0,oracle,coverage,09,0.0076205113687713875
selection,A2,S0,oracle,coverage,10,0.0077415901822944777
selection,A2,S0,oracle,coverage,11,0.0060161609047722523
selection,A2,S0,oracle,coverage,12,0.0077608898246769717
selection,A2,S0,oracle,coverage,13,0.0076608818928207405
selection,A2,S0,oracle,coverage,14,0.0080456748293048497
selection,A2,S0,oracle,coverage,15,0.007553824965802737
selection,A2,S0,oracle,coverage,16,0.007882300018882904
selection,A2,S0,oracle,coverage,17,0.007501229027351783
selection,A2,S0,oracle,coverage,18,0.0075765243192913913
selection,A2,S0,oracle,coverage,19,0.0076696709363925156
selection,A2,S0,oracle,R_SE,00,0.00020574099542507163
selection,A2,S0,oracle,R_SE,01,1.4340228248040099e-05
selection,A2,S0,oracle,R_SE,02,7.1595274985382373e-05
selection,A2,S0,oracle,R_SE,03,3.484153074453239e-05
selection,A2,S0,oracle,R_SE,04,8.0750623423823942e-05
selection,A2,S0,oracle,R_SE,05,4.9761670975437267e-05
selection,A2,S0,oracle,R_SE,06,0.00016258691140018378
selection,A2,S0,oracle,R_SE,07,0.00010912878665941123
selection,A2,S0,oracle,R_SE,08,1.541326845122537e-05
selection,A2,S0,oracle,R_SE,09,3.3922359870007524e-05
selection,A2,S0,oracle,R_SE,10,2.5815490035246969e-06
selection,A2,S0,oracle,R_SE,11,-0.00015160392580999826
selection,A2,S0,oracle,R_SE,12,5.5035085179663823e-05
selection,A2,S0,oracle,R_SE,13,4.4275571020692406e-05
selection,A2,S0,oracle,R_SE,14,2.6244672451408713e-05
selection,A2,S0,oracle,R_SE,15,5.9997997803228065e-05
selection,A2,S0,oracle,R_SE,16,8.9650782686870323e-05
selection,A2,S0,oracle,R_SE,17,3.6131068606767847e-05
selection,A2,S0,oracle,R_SE,18,9.6259613571347824e-05
selection,A2,S0,oracle,R_SE,19,8.7337134850762332e-05
selection,S1,S0,oracle,coverage,00,0.00089551767419597159
selection,S1,S0,oracle,coverage,01,0.00099691248097925531
selection,S1,S0,oracle,coverage,02,0.0011166194001094251
selection,S1,S0,oracle,coverage,03,0.0010687397601014698
selection,S1,S0,oracle,coverage,04,0.00085843402422821746
selection,S1,S0,oracle,coverage,05,0.0010867636311303111
selection,S1,S0,oracle,coverage,06,0.00085170312537624052
selection,S1,S0,oracle,coverage,07,0.00089843254597942411
selection,S1,S0,oracle,coverage,08,0.00099281872784265216
selection,S1,S0,oracle,coverage,09,0.0010031175832921346
selection,S1,S0,oracle,coverage,10,0.00098342719849541481
selection,S1,S0,oracle,coverage,11,0.0011404504408722806
selection,S1,S0,oracle,coverage,12,0.001131583259714902
selection,S1,S0,oracle,coverage,13,0.0010227527419117612
selection,S1,S0,oracle,coverage,14,0.0012544040276300517
selection,S1,S0,oracle,coverage,15,0.0010217495590422556
selection,S1,S0,oracle,coverage,16,0.0010383107578314831
selection,S1,S0,oracle,coverage,17,0.00096567648833745245
selection,S1,S0,oracle,coverage,18,0.00079392998487790749
selection,S1,S0,oracle,coverage,19,0.0010057891457422746
selection,S1,S0,oracle,R_SE,00,-9.7813349002121019e-06
selection,S1,S0,oracle,R_SE,01,-6.3008346735046739e-06
selection,S1,S0,oracle,R_SE,02,3.4901323590449951e-05
selection,S1,S0,oracle,R_SE,03,-1.8080776254709996e-05
selection,S1,S0,oracle,R_SE,04,-4.8772201814359373e-06
selection,S1,S0,oracle,R_SE,05,-1.6722608785171844e-05
selection,S1,S0,oracle,R_SE,06,-9.3223970105762999e-06
selection,S1,S0,oracle,R_SE,07,-2.6497842972386665e-06
selection,S1,S0,oracle,R_SE,08,1.3284460693430145e-06
selection,S1,S0,oracle,R_SE,09,-2.5854134857936084e-05
selection,S1,S0,oracle,R_SE,10,-8.4055746871619652e-06
selection,S1,S0,oracle,R_SE,11,4.2854492934278621e-05
selection,S1,S0,oracle,R_SE,12,1.1471741958229975e-05
selection,S1,S0,oracle,R_SE,13,-4.754085528047014e-05
selection,S1,S0,oracle,R_SE,14,1.6247318654974419e-05
selection,S1,S0,oracle,R_SE,15,5.4978143860240358e-06
selection,S1,S0,oracle,R_SE,16,4.4018365031386897e-06
selection,S1,S0,oracle,R_SE,17,-4.3061214137218862e-05
selection,S1,S0,oracle,R_SE,18,2.9906707472056315e-05
selection,S1,S0,oracle,R_SE,19,-2.5468811837292549e-08
selection,A1,A0,quota_0.4,coverage,00,0
selection,A1,A0,quota_0.4,coverage,01,0
selection,A1,A0,quota_0.4,coverage,02,0
selection,A1,A0,quota_0.4,coverage,03,0
selection,A1,A0,quota_0.4,coverage,04,0
selection,A1,A0,quota_0.4,coverage,05,0
selection,A1,A0,quota_0.4,coverage,06,0
selection,A1,A0,quota_0.4,coverage,07,0
selection,A1,A0,quota_0.4,coverage,08,0
selection,A1,A0,quota_0.4,coverage,09,0
selection,A1,A0,quota_0.4,coverage,10,0
selection,A1,A0,quota_0.4,coverage,11,0
selection,A1,A0,quota_0.4,coverage,12,0
selection,A1,A0,quota_0.4,coverage,13,0
selection,A1,A0,quota_0.4,coverage,14,0
selection,A1,A0,quota_0.4,coverage,15,0
selection,A1,A0,quota_0.4,coverage,16,0
selection,A1,A0,quota_0.4,coverage,17,0
selection,A1,A0,quota_0.4,coverage,18,0
selection,A1,A0,quota_0.4,coverage,19,0
selection,A1,A0,quota_0.4,R_SE,00,-0.0010658864462201323
selection,A1,A0,quota_0.4,R_SE,01,-0.00096661885979367618
selection,A1,A0,quota_0.4,R_SE,02,-0.00099587282455826376
selection,A1,A0,quota_0.4,R_SE,03,-0.0010235476409417577
selection,A1,A0,quota_0.4,R_SE,04,-0.0009360455993219427
selection,A1,A0,quota_0.4,R_SE,05,-0.0010723824070472399
selection,A1,A0,quota_0.4,R_SE,06,-0.0010282293391196684
selection,A1,A0,quota_0.4,R_SE,07,-0.0010209202141937893
selection,A1,A0,quota_0.4,R_SE,08,-0.0010424175659704653
selection,A1,A0,quota_0.4,R_SE,09,-0.00099226262755836014
selection,A1,A0,quota_0.4,R_SE,10,-0.00099827488610574472
selection,A1,A0,quota_0.4,R_SE,11,-0.00041316077947668034
selection,A1,A0,quota_0.4,R_SE,12,-0.001102381604228389
selection,A1,A0,quota_0.4,R_SE,13,-0.0010282466924342037
selection,A1,A0,quota_0.4,R_SE,14,-0.001045070903311511
selection,A1,A0,quota_0.4,R_SE,15,-0.0010070221159138443
selection,A1,A0,quota_0.4,R_SE,16,-0.00080486599404028941
selection,A1,A0,quota_0.4,R_SE,17,-0.0011409436305565637
selection,A1,A0,quota_0.4,R_SE,18,-0.00081424312032172749
selection,A1,A0,quota_0.4,R_SE,19,-0.0010382865545381648
selection,A1,A2,quota_0.4,coverage,00,0
selection,A1,A2,quota_0.4,coverage,01,0
selection,A1,A2,quota_0.4,coverage,02,0
selection,A1,A2,quota_0.4,coverage,03,0
selection,A1,A2,quota_0.4,coverage,04,0
selection,A1,A2,quota_0.4,coverage,05,0
selection,A1,A2,quota_0.4,coverage,06,0
selection,A1,A2,quota_0.4,coverage,07,0
selection,A1,A2,quota_0.4,coverage,08,0
selection,A1,A2,quota_0.4,coverage,09,0
selection,A1,A2,quota_0.4,coverage,10,0
selection,A1,A2,quota_0.4,coverage,11,0
selection,A1,A2,quota_0.4,coverage,12,0
selection,A1,A2,quota_0.4,coverage,13,0
selection,A1,A2,quota_0.4,coverage,14,0
selection,A1,A2,quota_0.4,coverage,15,0
selection,A1,A2,quota_0.4,coverage,16,0
selection,A1,A2,quota_0.4,coverage,17,0
selection,A1,A2,quota_0.4,coverage,18,0
selection,A1,A2,quota_0.4,coverage,19,0
selection,A1,A2,quota_0.4,R_SE,00,0.00020639131963443719
selection,A1,A2,quota_0.4,R_SE,01,0.00032235486065405189
selection,A1,A2,quota_0.4,R_SE,02,0.00031620980070074661
selection,A1,A2,quota_0.4,R_SE,03,0.00025131977678456013
selection,A1,A2,quota_0.4,R_SE,04,0.00026710568414393954
selection,A1,A2,quota_0.4,R_SE,05,0.00022152070859556006
selection,A1,A2,quota_0.4,R_SE,06,0.00019936294623221912
selection,A1,A2,quota_0.4,R_SE,07,0.00022781086088094482
selection,A1,A2,quota_0.4,R_SE,08,0.00015456519813173558
selection,A1,A2,quota_0.4,R_SE,09,0.0002280401765849295
selection,A1,A2,quota_0.4,R_SE,10,0.00026573450033603313
selection,A1,A2,quota_0.4,R_SE,11,0.00079341969639011578
selection,A1,A2,quota_0.4,R_SE,12,0.00015878068996971056
selection,A1,A2,quota_0.4,R_SE,13,0.00026988547345734026
selection,A1,A2,quota_0.4,R_SE,14,0.00021026148058767014
selection,A1,A2,quota_0.4,R_SE,15,0.00023951659704994632
selection,A1,A2,quota_0.4,R_SE,16,0.00015562339550984072
selection,A1,A2,quota_0.4,R_SE,17,0.00017772472789460286
selection,A1,A2,quota_0.4,R_SE,18,5.11145193589288e-05
selection,A1,A2,quota_0.4,R_SE,19,0.00023730547930655987
selection,A1,S1,quota_0.4,coverage,00,0
selection,A1,S1,quota_0.4,coverage,01,0
selection,A1,S1,quota_0.4,coverage,02,0
selection,A1,S1,quota_0.4,coverage,03,0
selection,A1,S1,quota_0.4,coverage,04,0
selection,A1,S1,quota_0.4,coverage,05,0
selection,A1,S1,quota_0.4,coverage,06,0
selection,A1,S1,quota_0.4,coverage,07,0
selection,A1,S1,quota_0.4,coverage,08,0
selection,A1,S1,quota_0.4,coverage,09,0
selection,A1,S1,quota_0.4,coverage,10,0
selection,A1,S1,quota_0.4,coverage,11,0
selection,A1,S1,quota_0.4,coverage,12,0
selection,A1,S1,quota_0.4,coverage,13,0
selection,A1,S1,quota_0.4,coverage,14,0
selection,A1,S1,quota_0.4,coverage,15,0
selection,A1,S1,quota_0.4,coverage,16,0
selection,A1,S1,quota_0.4,coverage,17,0
selection,A1,S1,quota_0.4,coverage,18,0
selection,A1,S1,quota_0.4,coverage,19,0
selection,A1,S1,quota_0.4,R_SE,00,-0.0012309439281014273
selection,A1,S1,quota_0.4,R_SE,01,-0.0011233114365446634
selection,A1,S1,quota_0.4,R_SE,02,-0.001110958657784232
selection,A1,S1,quota_0.4,R_SE,03,-0.0012085085403383405
selection,A1,S1,quota_0.4,R_SE,04,-0.0011849710119377077
selection,A1,S1,quota_0.4,R_SE,05,-0.0012339808503361374
selection,A1,S1,quota_0.4,R_SE,06,-0.0012321292399286726
selection,A1,S1,quota_0.4,R_SE,07,-0.0012617547537769128
selection,A1,S1,quota_0.4,R_SE,08,-0.0013371435510596934
selection,A1,S1,quota_0.4,R_SE,09,-0.0012110694024407842
selection,A1,S1,quota_0.4,R_SE,10,-0.0011999293403920017
selection,A1,S1,quota_0.4,R_SE,11,0.0011106025344460591
selection,A1,S1,quota_0.4,R_SE,12,-0.0012637077759287546
selection,A1,S1,quota_0.4,R_SE,13,-0.0011757936832726898
selection,A1,S1,quota_0.4,R_SE,14,-0.0012143838366401316
selection,A1,S1,quota_0.4,R_SE,15,-0.0012728520402387616
selection,A1,S1,quota_0.4,R_SE,16,-0.0013338172856742422
selection,A1,S1,quota_0.4,R_SE,17,-0.0013658369790497532
selection,A1,S1,quota_0.4,R_SE,18,-0.001438211829475268
selection,A1,S1,quota_0.4,R_SE,19,-0.0012251074530647069
selection,A2,S0,quota_0.4,coverage,00,0
selection,A2,S0,quota_0.4,coverage,01,0
selection,A2,S0,quota_0.4,coverage,02,0
selection,A2,S0,quota_0.4,coverage,03,0
selection,A2,S0,quota_0.4,coverage,04,0
selection,A2,S0,quota_0.4,coverage,05,0
selection,A2,S0,quota_0.4,coverage,06,0
selection,A2,S0,quota_0.4,coverage,07,0
selection,A2,S0,quota_0.4,coverage,08,0
selection,A2,S0,quota_0.4,coverage,09,0
selection,A2,S0,quota_0.4,coverage,10,0
selection,A2,S0,quota_0.4,coverage,11,0
selection,A2,S0,quota_0.4,coverage,12,0
selection,A2,S0,quota_0.4,coverage,13,0
selection,A2,S0,quota_0.4,coverage,14,0
selection,A2,S0,quota_0.4,coverage,15,0
selection,A2,S0,quota_0.4,coverage,16,0
selection,A2,S0,quota_0.4,coverage,17,0
selection,A2,S0,quota_0.4,coverage,18,0
selection,A2,S0,quota_0.4,coverage,19,0
selection,A2,S0,quota_0.4,R_SE,00,-0.0013591438283616988
selection,A2,S0,quota_0.4,R_SE,01,-0.0013382843641621539
selection,A2,S0,quota_0.4,R_SE,02,-0.0013377635731856713
selection,A2,S0,quota_0.4,R_SE,03,-0.0013801064674153138
selection,A2,S0,quota_0.4,R_SE,04,-0.0012851939884257341
selection,A2,S0,quota_0.4,R_SE,05,-0.0013669332237483678
selection,A2,S0,quota_0.4,R_SE,06,-0.0013471024197060921
selection,A2,S0,quota_0.4,R_SE,07,-0.0013826333070270369
selection,A2,S0,quota_0.4,R_SE,08,-0.001331804761716654
selection,A2,S0,quota_0.4,R_SE,09,-0.0013489139447105149
selection,A2,S0,quota_0.4,R_SE,10,-0.0013673843137084613
selection,A2,S0,quota_0.4,R_SE,11,0.00041411905903344579
selection,A2,S0,quota_0.4,R_SE,12,-0.0013748263554988968
selection,A2,S0,quota_0.4,R_SE,13,-0.0013515511971917554
selection,A2,S0,quota_0.4,R_SE,14,-0.0013339896811208271
selection,A2,S0,quota_0.4,R_SE,15,-0.0014212203364925638
selection,A2,S0,quota_0.4,R_SE,16,-0.001473758984781505
selection,A2,S0,quota_0.4,R_SE,17,-0.0014343540908704593
selection,A2,S0,quota_0.4,R_SE,18,-0.0013423823190663493
selection,A2,S0,quota_0.4,R_SE,19,-0.0013424008515807787
selection,S1,S0,quota_0.4,coverage,00,0
selection,S1,S0,quota_0.4,coverage,01,0
selection,S1,S0,quota_0.4,coverage,02,0
selection,S1,S0,quota_0.4,coverage,03,0
selection,S1,S0,quota_0.4,coverage,04,0
selection,S1,S0,quota_0.4,coverage,05,0
selection,S1,S0,quota_0.4,coverage,06,0
selection,S1,S0,quota_0.4,coverage,07,0
selection,S1,S0,quota_0.4,coverage,08,0
selection,S1,S0,quota_0.4,coverage,09,0
selection,S1,S0,quota_0.4,coverage,10,0
selection,S1,S0,quota_0.4,coverage,11,0
selection,S1,S0,quota_0.4,coverage,12,0
selection,S1,S0,quota_0.4,coverage,13,0
selection,S1,S0,quota_0.4,coverage,14,0
selection,S1,S0,quota_0.4,coverage,15,0
selection,S1,S0,quota_0.4,coverage,16,0
selection,S1,S0,quota_0.4,coverage,17,0
selection,S1,S0,quota_0.4,coverage,18,0
selection,S1,S0,quota_0.4,coverage,19,0
selection,S1,S0,quota_0.4,R_SE,00,7.8191419374165627e-05
selection,S1,S0,quota_0.4,R_SE,01,0.00010738193303656135
selection,S1,S0,quota_0.4,R_SE,02,8.9404885299307346e-05
selection,S1,S0,quota_0.4,R_SE,03,7.9721849707586889e-05
selection,S1,S0,quota_0.4,R_SE,04,0.00016688270765591318
selection,S1,S0,quota_0.4,R_SE,05,8.8568335183329683e-05
selection,S1,S0,quota_0.4,R_SE,06,8.438976645479962e-05
selection,S1,S0,quota_0.4,R_SE,07,0.00010693230763082068
selection,S1,S0,quota_0.4,R_SE,08,0.00015990398747477499
selection,S1,S0,quota_0.4,R_SE,09,9.0195634315198836e-05
selection,S1,S0,quota_0.4,R_SE,10,9.8279527019573543e-05
selection,S1,S0,quota_0.4,R_SE,11,9.6936220977502513e-05
selection,S1,S0,quota_0.4,R_SE,12,4.7662110399568358e-05
selection,S1,S0,quota_0.4,R_SE,13,9.412795953827463e-05
selection,S1,S0,quota_0.4,R_SE,14,9.0655636106974635e-05
selection,S1,S0,quota_0.4,R_SE,15,9.1148300796144166e-05
selection,S1,S0,quota_0.4,R_SE,16,1.5681696402577994e-05
selection,S1,S0,quota_0.4,R_SE,17,0.00010920761607389681
selection,S1,S0,quota_0.4,R_SE,18,0.00014694402976784746
selection,S1,S0,quota_0.4,R_SE,19,0.00012001208079048808
selection,A1,A0,quota_0.5,coverage,00,0
selection,A1,A0,quota_0.5,coverage,01,0
selection,A1,A0,quota_0.5,coverage,02,0
selection,A1,A0,quota_0.5,coverage,03,0
selection,A1,A0,quota_0.5,coverage,04,0
selection,A1,A0,quota_0.5,coverage,05,0
selection,A1,A0,quota_0.5,coverage,06,0
selection,A1,A0,quota_0.5,coverage,07,0
selection,A1,A0,quota_0.5,coverage,08,0
selection,A1,A0,quota_0.5,coverage,09,0
selection,A1,A0,quota_0.5,coverage,10,0
selection,A1,A0,quota_0.5,coverage,11,0
selection,A1,A0,quota_0.5,coverage,12,0
selection,A1,A0,quota_0.5,coverage,13,0
selection,A1,A0,quota_0.5,coverage,14,0
selection,A1,A0,quota_0.5,coverage,15,0
selection,A1,A0,quota_0.5,coverage,16,0
selection,A1,A0,quota_0.5,coverage,17,0
selection,A1,A0,quota_0.5,coverage,18,0
selection,A1,A0,quota_0.5,coverage,19,0
selection,A1,A0,quota_0.5,R_SE,00,-0.0013188415634827685
selection,A1,A0,quota_0.5,R_SE,01,-0.0011698014365435286
selection,A1,A0,quota_0.5,R_SE,02,-0.001185412792246765
selection,A1,A0,quota_0.5,R_SE,03,-0.001229325678437157
selection,A1,A0,quota_0.5,R_SE,04,-0.0011959837651803751
selection,A1,A0,quota_0.5,R_SE,05,-0.001287255991995695
selection,A1,A0,quota_0.5,R_SE,06,-0.0011915200866152442
selection,A1,A0,quota_0.5,R_SE,07,-0.0012256041418004515
selection,A1,A0,quota_0.5,R_SE,08,-0.0012717809373909358
selection,A1,A0,quota_0.5,R_SE,09,-0.0012127158184903619
selection,A1,A0,quota_0.5,R_SE,10,-0.0012639528850936776
selection,A1,A0,quota_0.5,R_SE,11,-0.00037963794569712689
selection,A1,A0,quota_0.5,R_SE,12,-0.0012889985187748351
selection,A1,A0,quota_0.5,R_SE,13,-0.0012373350760379112
selection,A1,A0,quota_0.5,R_SE,14,-0.0013024305153992929
selection,A1,A0,quota_0.5,R_SE,15,-0.0012446925903755526
selection,A1,A0,quota_0.5,R_SE,16,-0.0011923892130243571
selection,A1,A0,quota_0.5,R_SE,17,-0.0012732845561395575
selection,A1,A0,quota_0.5,R_SE,18,-0.0010668462616473112
selection,A1,A0,quota_0.5,R_SE,19,-0.001249265816250851
selection,A1,A2,quota_0.5,coverage,00,0
selection,A1,A2,quota_0.5,coverage,01,0
selection,A1,A2,quota_0.5,coverage,02,0
selection,A1,A2,quota_0.5,coverage,03,0
selection,A1,A2,quota_0.5,coverage,04,0
selection,A1,A2,quota_0.5,coverage,05,0
selection,A1,A2,quota_0.5,coverage,06,0
selection,A1,A2,quota_0.5,coverage,07,0
selection,A1,A2,quota_0.5,coverage,08,0
selection,A1,A2,quota_0.5,coverage,09,0
selection,A1,A2,quota_0.5,coverage,10,0
selection,A1,A2,quota_0.5,coverage,11,0
selection,A1,A2,quota_0.5,coverage,12,0
selection,A1,A2,quota_0.5,coverage,13,0
selection,A1,A2,quota_0.5,coverage,14,0
selection,A1,A2,quota_0.5,coverage,15,0
selection,A1,A2,quota_0.5,coverage,16,0
selection,A1,A2,quota_0.5,coverage,17,0
selection,A1,A2,quota_0.5,coverage,18,0
selection,A1,A2,quota_0.5,coverage,19,0
selection,A1,A2,quota_0.5,R_SE,00,-0.00014365780170278591
selection,A1,A2,quota_0.5,R_SE,01,-4.0932145273592235e-05
selection,A1,A2,quota_0.5,R_SE,02,-5.6527230277769736e-05
selection,A1,A2,quota_0.5,R_SE,03,-7.4660987718765115e-05
selection,A1,A2,quota_0.5,R_SE,04,-0.00011384704575799487
selection,A1,A2,quota_0.5,R_SE,05,-0.00012094888557228484
selection,A1,A2,quota_0.5,R_SE,06,-7.4620449763404539e-05
selection,A1,A2,quota_0.5,R_SE,07,-0.00012861014167651202
selection,A1,A2,quota_0.5,R_SE,08,-0.00022654104426473448
selection,A1,A2,quota_0.5,R_SE,09,-9.8728837225794952e-05
selection,A1,A2,quota_0.5,R_SE,10,-0.00015343324875277675
selection,A1,A2,quota_0.5,R_SE,11,0.0005607449116364488
selection,A1,A2,quota_0.5,R_SE,12,-0.00014168290634142267
selection,A1,A2,quota_0.5,R_SE,13,-7.1554336240592376e-05
selection,A1,A2,quota_0.5,R_SE,14,-0.00016415109799699373
selection,A1,A2,quota_0.5,R_SE,15,-0.0001322959475555871
selection,A1,A2,quota_0.5,R_SE,16,-0.00012852667417842523
selection,A1,A2,quota_0.5,R_SE,17,-0.00022155034607600904
selection,A1,A2,quota_0.5,R_SE,18,-0.00013541556186080772
selection,A1,A2,quota_0.5,R_SE,19,-0.00010956336399524369
selection,A1,S1,quota_0.5,coverage,00,0
selection,A1,S1,quota_0.5,coverage,01,0
selection,A1,S1,quota_0.5,coverage,02,0
selection,A1,S1,quota_0.5,coverage,03,0
selection,A1,S1,quota_0.5,coverage,04,0
selection,A1,S1,quota_0.5,coverage,05,0
selection,A1,S1,quota_0.5,coverage,06,0
selection,A1,S1,quota_0.5,coverage,07,0
selection,A1,S1,quota_0.5,coverage,08,0
selection,A1,S1,quota_0.5,coverage,09,0
selection,A1,S1,quota_0.5,coverage,10,0
selection,A1,S1,quota_0.5,coverage,11,0
selection,A1,S1,quota_0.5,coverage,12,0
selection,A1,S1,quota_0.5,coverage,13,0
selection,A1,S1,quota_0.5,coverage,14,0
selection,A1,S1,quota_0.5,coverage,15,0
selection,A1,S1,quota_0.5,coverage,16,0
selection,A1,S1,quota_0.5,coverage,17,0
selection,A1,S1,quota_0.5,coverage,18,0
selection,A1,S1,quota_0.5,coverage,19,0
selection,A1,S1,quota_0.5,R_SE,00,-0.0014116293299793956
selection,A1,S1,quota_0.5,R_SE,01,-0.001344723382154224
selection,A1,S1,quota_0.5,R_SE,02,-0.0012227391001634821
selection,A1,S1,quota_0.5,R_SE,03,-0.0013409487292620967
selection,A1,S1,quota_0.5,R_SE,04,-0.0013294645880619835
selection,A1,S1,quota_0.5,R_SE,05,-0.0013761227085530917
selection,A1,S1,quota_0.5,R_SE,06,-0.001337164853351093
selection,A1,S1,quota_0.5,R_SE,07,-0.001397389023542743
selection,A1,S1,quota_0.5,R_SE,08,-0.0014919469564836502
selection,A1,S1,quota_0.5,R_SE,09,-0.0012976571490694658
selection,A1,S1,quota_0.5,R_SE,10,-0.0014446404969643833
selection,A1,S1,quota_0.5,R_SE,11,0.00046076301931543412
selection,A1,S1,quota_0.5,R_SE,12,-0.0013002420688391081
selection,A1,S1,quota_0.5,R_SE,13,-0.0013008599095250539
selection,A1,S1,quota_0.5,R_SE,14,-0.0014187681358956775
selection,A1,S1,quota_0.5,R_SE,15,-0.0014150691799879461
selection,A1,S1,quota_0.5,R_SE,16,-0.0013517268228901078
selection,A1,S1,quota_0.5,R_SE,17,-0.0015700029737188009
selection,A1,S1,quota_0.5,R_SE,18,-0.0013203044606191344
selection,A1,S1,quota_0.5,R_SE,19,-0.0013393745804439194
selection,A2,S0,quota_0.5,coverage,00,0
selection,A2,S0,quota_0.5,coverage,01,0
selection,A2,S0,quota_0.5,coverage,02,0
selection,A2,S0,quota_0.5,coverage,03,0
selection,A2,S0,quota_0.5,coverage,04,0
selection,A2,S0,quota_0.5,coverage,05,0
selection,A2,S0,quota_0.5,coverage,06,0
selection,A2,S0,quota_0.5,coverage,07,0
selection,A2,S0,quota_0.5,coverage,08,0
selection,A2,S0,quota_0.5,coverage,09,0
selection,A2,S0,quota_0.5,coverage,10,0
selection,A2,S0,quota_0.5,coverage,11,0
selection,A2,S0,quota_0.5,coverage,12,0
selection,A2,S0,quota_0.5,coverage,13,0
selection,A2,S0,quota_0.5,coverage,14,0
selection,A2,S0,quota_0.5,coverage,15,0
selection,A2,S0,quota_0.5,coverage,16,0
selection,A2,S0,quota_0.5,coverage,17,0
selection,A2,S0,quota_0.5,coverage,18,0
selection,A2,S0,quota_0.5,coverage,19,0
selection,A2,S0,quota_0.5,R_SE,00,-0.0012332512752285946
selection,A2,S0,quota_0.5,R_SE,01,-0.0012758755738772401
selection,A2,S0,quota_0.5,R_SE,02,-0.0012114203713216171
selection,A2,S0,quota_0.5,R_SE,03,-0.0012449430958330412
selection,A2,S0,quota_0.5,R_SE,04,-0.0011535776925252275
selection,A2,S0,quota_0.5,R_SE,05,-0.0012220654243031426
selection,A2,S0,quota_0.5,R_SE,06,-0.0012563025099669931
selection,A2,S0,quota_0.5,R_SE,07,-0.0012620636302585198
selection,A2,S0,quota_0.5,R_SE,08,-0.0012695363138781543
selection,A2,S0,quota_0.5,R_SE,09,-0.0011854278176617952
selection,A2,S0,quota_0.5,R_SE,10,-0.0012738574468686356
selection,A2,S0,quota_0.5,R_SE,11,-0.00019528523489967947
selection,A2,S0,quota_0.5,R_SE,12,-0.0010593791042658243
selection,A2,S0,quota_0.5,R_SE,13,-0.0012372232574339517
selection,A2,S0,quota_0.5,R_SE,14,-0.0012500931133242466
selection,A2,S0,quota_0.5,R_SE,15,-0.0012711265864618418
selection,A2,S0,quota_0.5,R_SE,16,-0.0012123636524492692
selection,A2,S0,quota_0.5,R_SE,17,-0.0012109137354079993
selection,A2,S0,quota_0.5,R_SE,18,-0.0011321081305010264
selection,A2,S0,quota_0.5,R_SE,19,-0.0012111436309992021
selection,S1,S0,quota_0.5,coverage,00,0
selection,S1,S0,quota_0.5,coverage,01,0
selection,S1,S0,quota_0.5,coverage,02,0
selection,S1,S0,quota_0.5,coverage,03,0
selection,S1,S0,quota_0.5,coverage,04,0
selection,S1,S0,quota_0.5,coverage,05,0
selection,S1,S0,quota_0.5,coverage,06,0
selection,S1,S0,quota_0.5,coverage,07,0
selection,S1,S0,quota_0.5,coverage,08,0
selection,S1,S0,quota_0.5,coverage,09,0
selection,S1,S0,quota_0.5,coverage,10,0
selection,S1,S0,quota_0.5,coverage,11,0
selection,S1,S0,quota_0.5,coverage,12,0
selection,S1,S0,quota_0.5,coverage,13,0
selection,S1,S0,quota_0.5,coverage,14,0
selection,S1,S0,quota_0.5,coverage,15,0
selection,S1,S0,quota_0.5,coverage,16,0
selection,S1,S0,quota_0.5,coverage,17,0
selection,S1,S0,quota_0.5,coverage,18,0
selection,S1,S0,quota_0.5,coverage,19,0
selection,S1,S0,quota_0.5,R_SE,00,3.4720253048015071e-05
selection,S1,S0,quota_0.5,R_SE,01,2.7915663003391655e-05
selection,S1,S0,quota_0.5,R_SE,02,-4.5208501435904658e-05
selection,S1,S0,quota_0.5,R_SE,03,2.1344645710290322e-05
selection,S1,S0,quota_0.5,R_SE,04,6.2039849778761091e-05
selection,S1,S0,quota_0.5,R_SE,05,3.3108398677664241e-05
selection,S1,S0,quota_0.5,R_SE,06,6.2418936206953823e-06
selection,S1,S0,quota_0.5,R_SE,07,6.7152516077112478e-06
selection,S1,S0,quota_0.5,R_SE,08,-4.1304016592386139e-06
selection,S1,S0,quota_0.5,R_SE,09,1.35004941818756e-05
selection,S1,S0,quota_0.5,R_SE,10,1.7349801342970983e-05
selection,S1,S0,quota_0.5,R_SE,11,-9.5303342578664796e-05
selection,S1,S0,quota_0.5,R_SE,12,9.9180058231861101e-05
selection,S1,S0,quota_0.5,R_SE,13,-7.9176841494901784e-06
selection,S1,S0,quota_0.5,R_SE,14,4.523924574437177e-06
selection,S1,S0,quota_0.5,R_SE,15,1.1646645970517233e-05
selection,S1,S0,quota_0.5,R_SE,16,1.0836496262413287e-05
selection,S1,S0,quota_0.5,R_SE,17,0.00013753889223479254
selection,S1,S0,quota_0.5,R_SE,18,5.2780768257300326e-05
selection,S1,S0,quota_0.5,R_SE,19,1.8667585449473612e-05
selection,A1,A0,quota_0.6,coverage,00,0
selection,A1,A0,quota_0.6,coverage,01,0
selection,A1,A0,quota_0.6,coverage,02,0
selection,A1,A0,quota_0.6,coverage,03,0
selection,A1,A0,quota_0.6,coverage,04,0
selection,A1,A0,quota_0.6,coverage,05,0
selection,A1,A0,quota_0.6,coverage,06,0
selection,A1,A0,quota_0.6,coverage,07,0
selection,A1,A0,quota_0.6,coverage,08,0
selection,A1,A0,quota_0.6,coverage,09,0
selection,A1,A0,quota_0.6,coverage,10,0
selection,A1,A0,quota_0.6,coverage,11,0
selection,A1,A0,quota_0.6,coverage,12,0
selection,A1,A0,quota_0.6,coverage,13,0
selection,A1,A0,quota_0.6,coverage,14,0
selection,A1,A0,quota_0.6,coverage,15,0
selection,A1,A0,quota_0.6,coverage,16,0
selection,A1,A0,quota_0.6,coverage,17,0
selection,A1,A0,quota_0.6,coverage,18,0
selection,A1,A0,quota_0.6,coverage,19,0
selection,A1,A0,quota_0.6,R_SE,00,-0.001276032525924134
selection,A1,A0,quota_0.6,R_SE,01,-0.0012075994338335838
selection,A1,A0,quota_0.6,R_SE,02,-0.0011866878623481431
selection,A1,A0,quota_0.6,R_SE,03,-0.0013011511854505303
selection,A1,A0,quota_0.6,R_SE,04,-0.00126123847065579
selection,A1,A0,quota_0.6,R_SE,05,-0.0012825672899970664
selection,A1,A0,quota_0.6,R_SE,06,-0.0012697600129399911
selection,A1,A0,quota_0.6,R_SE,07,-0.0012028976832457877
selection,A1,A0,quota_0.6,R_SE,08,-0.001184029071410686
selection,A1,A0,quota_0.6,R_SE,09,-0.0012085078064635602
selection,A1,A0,quota_0.6,R_SE,10,-0.0012360871669387097
selection,A1,A0,quota_0.6,R_SE,11,-0.00059128558522207608
selection,A1,A0,quota_0.6,R_SE,12,-0.0012636989509560992
selection,A1,A0,quota_0.6,R_SE,13,-0.0012333114831084846
selection,A1,A0,quota_0.6,R_SE,14,-0.0012900634627226043
selection,A1,A0,quota_0.6,R_SE,15,-0.0012437278085807718
selection,A1,A0,quota_0.6,R_SE,16,-0.0012994235707576435
selection,A1,A0,quota_0.6,R_SE,17,-0.0013195601960180187
selection,A1,A0,quota_0.6,R_SE,18,-0.0011246752553174394
selection,A1,A0,quota_0.6,R_SE,19,-0.0012626734320828614
selection,A1,A2,quota_0.6,coverage,00,0
selection,A1,A2,quota_0.6,coverage,01,0
selection,A1,A2,quota_0.6,coverage,02,0
selection,A1,A2,quota_0.6,coverage,03,0
selection,A1,A2,quota_0.6,coverage,04,0
selection,A1,A2,quota_0.6,coverage,05,0
selection,A1,A2,quota_0.6,coverage,06,0
selection,A1,A2,quota_0.6,coverage,07,0
selection,A1,A2,quota_0.6,coverage,08,0
selection,A1,A2,quota_0.6,coverage,09,0
selection,A1,A2,quota_0.6,coverage,10,0
selection,A1,A2,quota_0.6,coverage,11,0
selection,A1,A2,quota_0.6,coverage,12,0
selection,A1,A2,quota_0.6,coverage,13,0
selection,A1,A2,quota_0.6,coverage,14,0
selection,A1,A2,quota_0.6,coverage,15,0
selection,A1,A2,quota_0.6,coverage,16,0
selection,A1,A2,quota_0.6,coverage,17,0
selection,A1,A2,quota_0.6,coverage,18,0
selection,A1,A2,quota_0.6,coverage,19,0
selection,A1,A2,quota_0.6,R_SE,00,-0.00039244332702947915
selection,A1,A2,quota_0.6,R_SE,01,-0.00035954244093840126
selection,A1,A2,quota_0.6,R_SE,02,-0.00033111211675543317
selection,A1,A2,quota_0.6,R_SE,03,-0.00040221632445124056
selection,A1,A2,quota_0.6,R_SE,04,-0.00040450997029235769
selection,A1,A2,quota_0.6,R_SE,05,-0.00042233588637598241
selection,A1,A2,quota_0.6,R_SE,06,-0.00035504637953748253
selection,A1,A2,quota_0.6,R_SE,07,-0.00035552277231665208
selection,A1,A2,quota_0.6,R_SE,08,-0.00039201707324834634
selection,A1,A2,quota_0.6,R_SE,09,-0.00032428647312930658
selection,A1,A2,quota_0.6,R_SE,10,-0.0004529315008658108
selection,A1,A2,quota_0.6,R_SE,11,8.3766367166226985e-05
selection,A1,A2,quota_0.6,R_SE,12,-0.00038966365424583649
selection,A1,A2,quota_0.6,R_SE,13,-0.00033477024252046017
selection,A1,A2,quota_0.6,R_SE,14,-0.00042050339299426476
selection,A1,A2,quota_0.6,R_SE,15,-0.00045029110457321664
selection,A1,A2,quota_0.6,R_SE,16,-0.00042470114512260793
selection,A1,A2,quota_0.6,R_SE,17,-0.00052406976989002874
selection,A1,A2,quota_0.6,R_SE,18,-0.00037510746088481595
selection,A1,A2,quota_0.6,R_SE,19,-0.0003762768587158849
selection,A1,S1,quota_0.6,coverage,00,0
selection,A1,S1,quota_0.6,coverage,01,0
selection,A1,S1,quota_0.6,coverage,02,0
selection,A1,S1,quota_0.6,coverage,03,0
selection,A1,S1,quota_0.6,coverage,04,0
selection,A1,S1,quota_0.6,coverage,05,0
selection,A1,S1,quota_0.6,coverage,06,0
selection,A1,S1,quota_0.6,coverage,07,0
selection,A1,S1,quota_0.6,coverage,08,0
selection,A1,S1,quota_0.6,coverage,09,0
selection,A1,S1,quota_0.6,coverage,10,0
selection,A1,S1,quota_0.6,coverage,11,0
selection,A1,S1,quota_0.6,coverage,12,0
selection,A1,S1,quota_0.6,coverage,13,0
selection,A1,S1,quota_0.6,coverage,14,0
selection,A1,S1,quota_0.6,coverage,15,0
selection,A1,S1,quota_0.6,coverage,16,0
selection,A1,S1,quota_0.6,coverage,17,0
selection,A1,S1,quota_0.6,coverage,18,0
selection,A1,S1,quota_0.6,coverage,19,0
selection,A1,S1,quota_0.6,R_SE,00,-0.00093940231251986306
selection,A1,S1,quota_0.6,R_SE,01,-0.00092001025232976708
selection,A1,S1,quota_0.6,R_SE,02,-0.00082070873137109202
selection,A1,S1,quota_0.6,R_SE,03,-0.00092546629360064359
selection,A1,S1,quota_0.6,R_SE,04,-0.00085766311188129052
selection,A1,S1,quota_0.6,R_SE,05,-0.00088951956492963613
selection,A1,S1,quota_0.6,R_SE,06,-0.00089716097265450656
selection,A1,S1,quota_0.6,R_SE,07,-0.0008572036406596234
selection,A1,S1,quota_0.6,R_SE,08,-0.00088772458898692119
selection,A1,S1,quota_0.6,R_SE,09,-0.00080998771195291142
selection,A1,S1,quota_0.6,R_SE,10,-0.0010187196387076991
selection,A1,S1,quota_0.6,R_SE,11,-0.00030411541721742097
selection,A1,S1,quota_0.6,R_SE,12,-0.00069070180400415682
selection,A1,S1,quota_0.6,R_SE,13,-0.00082788500218801409
selection,A1,S1,quota_0.6,R_SE,14,-0.0010095948555365331
selection,A1,S1,quota_0.6,R_SE,15,-0.00099824009689823689
selection,A1,S1,quota_0.6,R_SE,16,-0.0010014004618516398
selection,A1,S1,quota_0.6,R_SE,17,-0.0012377820675592149
selection,A1,S1,quota_0.6,R_SE,18,-0.00083232760787767257
selection,A1,S1,quota_0.6,R_SE,19,-0.00085854626602045736
selection,A2,S0,quota_0.6,coverage,00,0
selection,A2,S0,quota_0.6,coverage,01,0
selection,A2,S0,quota_0.6,coverage,02,0
selection,A2,S0,quota_0.6,coverage,03,0
selection,A2,S0,quota_0.6,coverage,04,0
selection,A2,S0,quota_0.6,coverage,05,0
selection,A2,S0,quota_0.6,coverage,06,0
selection,A2,S0,quota_0.6,coverage,07,0
selection,A2,S0,quota_0.6,coverage,08,0
selection,A2,S0,quota_0.6,coverage,09,0
selection,A2,S0,quota_0.6,coverage,10,0
selection,A2,S0,quota_0.6,coverage,11,0
selection,A2,S0,quota_0.6,coverage,12,0
selection,A2,S0,quota_0.6,coverage,13,0
selection,A2,S0,quota_0.6,coverage,14,0
selection,A2,S0,quota_0.6,coverage,15,0
selection,A2,S0,quota_0.6,coverage,16,0
selection,A2,S0,quota_0.6,coverage,17,0
selection,A2,S0,quota_0.6,coverage,18,0
selection,A2,S0,quota_0.6,coverage,19,0
selection,A2,S0,quota_0.6,R_SE,00,-0.00064336213555062083
selection,A2,S0,quota_0.6,R_SE,01,-0.00070674575244325522
selection,A2,S0,quota_0.6,R_SE,02,-0.0006779956897271372
selection,A2,S0,quota_0.6,R_SE,03,-0.00065623499119606132
selection,A2,S0,quota_0.6,R_SE,04,-0.00052152466496983851
selection,A2,S0,quota_0.6,R_SE,05,-0.00058722476178107996
selection,A2,S0,quota_0.6,R_SE,06,-0.00069713765468223943
selection,A2,S0,quota_0.6,R_SE,07,-0.0006217738775098347
selection,A2,S0,quota_0.6,R_SE,08,-0.00059016540709357079
selection,A2,S0,quota_0.6,R_SE,09,-0.0006155499819671395
selection,A2,S0,quota_0.6,R_SE,10,-0.00067232462132432724
selection,A2,S0,quota_0.6,R_SE,11,-0.00057268402766807308
selection,A2,S0,quota_0.6,R_SE,12,-0.00044324268387434251
selection,A2,S0,quota_0.6,R_SE,13,-0.00064734389607032372
selection,A2,S0,quota_0.6,R_SE,14,-0.00074417330914314239
selection,A2,S0,quota_0.6,R_SE,15,-0.00068790136630313137
selection,A2,S0,quota_0.6,R_SE,16,-0.00065983610378020363
selection,A2,S0,quota_0.6,R_SE,17,-0.00078031529514531461
selection,A2,S0,quota_0.6,R_SE,18,-0.00050555571221401474
selection,A2,S0,quota_0.6,R_SE,19,-0.00061658043573124821
selection,S1,S0,quota_0.6,coverage,00,0
selection,S1,S0,quota_0.6,coverage,01,0
selection,S1,S0,quota_0.6,coverage,02,0
selection,S1,S0,quota_0.6,coverage,03,0
selection,S1,S0,quota_0.6,coverage,04,0
selection,S1,S0,quota_0.6,coverage,05,0
selection,S1,S0,quota_0.6,coverage,06,0
selection,S1,S0,quota_0.6,coverage,07,0
selection,S1,S0,quota_0.6,coverage,08,0
selection,S1,S0,quota_0.6,coverage,09,0
selection,S1,S0,quota_0.6,coverage,10,0
selection,S1,S0,quota_0.6,coverage,11,0
selection,S1,S0,quota_0.6,coverage,12,0
selection,S1,S0,quota_0.6,coverage,13,0
selection,S1,S0,quota_0.6,coverage,14,0
selection,S1,S0,quota_0.6,coverage,15,0
selection,S1,S0,quota_0.6,coverage,16,0
selection,S1,S0,quota_0.6,coverage,17,0
selection,S1,S0,quota_0.6,coverage,18,0
selection,S1,S0,quota_0.6,coverage,19,0
selection,S1,S0,quota_0.6,R_SE,00,-9.640315006023692e-05
selection,S1,S0,quota_0.6,R_SE,01,-0.0001462779410518894
selection,S1,S0,quota_0.6,R_SE,02,-0.00018839907511147835
selection,S1,S0,quota_0.6,R_SE,03,-0.0001329850220466583
selection,S1,S0,quota_0.6,R_SE,04,-6.8371523380905685e-05
selection,S1,S0,quota_0.6,R_SE,05,-0.00012004108322742624
selection,S1,S0,quota_0.6,R_SE,06,-0.00015502306156521539
selection,S1,S0,quota_0.6,R_SE,07,-0.00012009300916686338
selection,S1,S0,quota_0.6,R_SE,08,-9.4457891354995938e-05
selection,S1,S0,quota_0.6,R_SE,09,-0.00012984874314353467
selection,S1,S0,quota_0.6,R_SE,10,-0.00010653648348243894
selection,S1,S0,quota_0.6,R_SE,11,-0.00018480224328442513
selection,S1,S0,quota_0.6,R_SE,12,-0.00014220453411602219
selection,S1,S0,quota_0.6,R_SE,13,-0.00015422913640276981
selection,S1,S0,quota_0.6,R_SE,14,-0.0001550818466008741
selection,S1,S0,quota_0.6,R_SE,15,-0.00013995237397811111
selection,S1,S0,quota_0.6,R_SE,16,-8.3136787051171779e-05
selection,S1,S0,quota_0.6,R_SE,17,-6.6602997476128412e-05
selection,S1,S0,quota_0.6,R_SE,18,-4.8335565221158117e-05
selection,S1,S0,quota_0.6,R_SE,19,-0.00013431102842667575
selection,A1,A0,selected_fit_rule,coverage,00,4.6140861179611613e-05
selection,A1,A0,selected_fit_rule,coverage,01,-0.00038268136520596947
selection,A1,A0,selected_fit_rule,coverage,02,4.9709222059502488e-05
selection,A1,A0,selected_fit_rule,coverage,03,-0.00032870035624477101
selection,A1,A0,selected_fit_rule,coverage,04,-6.5119618121045028e-05
selection,A1,A0,selected_fit_rule,coverage,05,-7.1211364185302649e-05
selection,A1,A0,selected_fit_rule,coverage,06,-0.00015563839828578919
selection,A1,A0,selected_fit_rule,coverage,07,-0.00014671187201822483
selection,A1,A0,selected_fit_rule,coverage,08,0.00012504142886479572
selection,A1,A0,selected_fit_rule,coverage,09,-4.1805764395748477e-05
selection,A1,A0,selected_fit_rule,coverage,10,-0.00018531504573637836
selection,A1,A0,selected_fit_rule,coverage,11,0.00052054375036365624
selection,A1,A0,selected_fit_rule,coverage,12,-4.2668266379699093e-05
selection,A1,A0,selected_fit_rule,coverage,13,-6.8461939002012763e-05
selection,A1,A0,selected_fit_rule,coverage,14,-0.00029629730347488357
selection,A1,A0,selected_fit_rule,coverage,15,-0.00016172628059055901
selection,A1,A0,selected_fit_rule,coverage,16,7.733612194389745e-05
selection,A1,A0,selected_fit_rule,coverage,17,1.1262031772535083e-05
selection,A1,A0,selected_fit_rule,coverage,18,0.00025678999352577624
selection,A1,A0,selected_fit_rule,coverage,19,-0.00023281353869751773
selection,A1,A0,selected_fit_rule,R_SE,00,-0.0019173365224202585
selection,A1,A0,selected_fit_rule,R_SE,01,-0.0019668210117235116
selection,A1,A0,selected_fit_rule,R_SE,02,-0.0018308457592529845
selection,A1,A0,selected_fit_rule,R_SE,03,-0.0018696134172406509
selection,A1,A0,selected_fit_rule,R_SE,04,-0.0018312910834600155
selection,A1,A0,selected_fit_rule,R_SE,05,-0.0018633399632701497
selection,A1,A0,selected_fit_rule,R_SE,06,-0.0018597666608975369
selection,A1,A0,selected_fit_rule,R_SE,07,-0.0018805432419929866
selection,A1,A0,selected_fit_rule,R_SE,08,-0.0017353667690225213
selection,A1,A0,selected_fit_rule,R_SE,09,-0.001842633939373492
selection,A1,A0,selected_fit_rule,R_SE,10,-0.0019441112531888155
selection,A1,A0,selected_fit_rule,R_SE,11,-0.00076074223804693808
selection,A1,A0,selected_fit_rule,R_SE,12,-0.0018809814708023731
selection,A1,A0,selected_fit_rule,R_SE,13,-0.0019109669692650641
selection,A1,A0,selected_fit_rule,R_SE,14,-0.0019116507462189625
selection,A1,A0,selected_fit_rule,R_SE,15,-0.0019277659183522047
selection,A1,A0,selected_fit_rule,R_SE,16,-0.0018292961241668584
selection,A1,A0,selected_fit_rule,R_SE,17,-0.0018622231792074437
selection,A1,A0,selected_fit_rule,R_SE,18,-0.0016257972995920855
selection,A1,A0,selected_fit_rule,R_SE,19,-0.0019477266911567745
selection,A1,A2,selected_fit_rule,coverage,00,0.0027880979000917917
selection,A1,A2,selected_fit_rule,coverage,01,0.0025036592322373202
selection,A1,A2,selected_fit_rule,coverage,02,0.0023508116861848363
selection,A1,A2,selected_fit_rule,coverage,03,0.002423733267828848
selection,A1,A2,selected_fit_rule,coverage,04,0.0027676529413872201
selection,A1,A2,selected_fit_rule,coverage,05,0.0024507015997099917
selection,A1,A2,selected_fit_rule,coverage,06,0.0021910337255398389
selection,A1,A2,selected_fit_rule,coverage,07,0.0026000515095312864
selection,A1,A2,selected_fit_rule,coverage,08,0.0027001633567116669
selection,A1,A2,selected_fit_rule,coverage,09,0.0026656519263275904
selection,A1,A2,selected_fit_rule,coverage,10,0.0023525539159310648
selection,A1,A2,selected_fit_rule,coverage,11,0.0029448441269128945
selection,A1,A2,selected_fit_rule,coverage,12,0.0026149652100244726
selection,A1,A2,selected_fit_rule,coverage,13,0.0025919976486921971
selection,A1,A2,selected_fit_rule,coverage,14,0.0021177726804325878
selection,A1,A2,selected_fit_rule,coverage,15,0.0024203684881202669
selection,A1,A2,selected_fit_rule,coverage,16,0.0026095706780598069
selection,A1,A2,selected_fit_rule,coverage,17,0.00271759756182027
selection,A1,A2,selected_fit_rule,coverage,18,0.0025835704321092666
selection,A1,A2,selected_fit_rule,coverage,19,0.0024512674986436056
selection,A1,A2,selected_fit_rule,R_SE,00,-0.00055144635552226845
selection,A1,A2,selected_fit_rule,R_SE,01,-0.00057778304748550696
selection,A1,A2,selected_fit_rule,R_SE,02,-0.00055019061439692124
selection,A1,A2,selected_fit_rule,R_SE,03,-0.00056301585297827833
selection,A1,A2,selected_fit_rule,R_SE,04,-0.00052671727290223153
selection,A1,A2,selected_fit_rule,R_SE,05,-0.00063366945563260446
selection,A1,A2,selected_fit_rule,R_SE,06,-0.00056308271863191733
selection,A1,A2,selected_fit_rule,R_SE,07,-0.00057524862282620076
selection,A1,A2,selected_fit_rule,R_SE,08,-0.000544613731176459
selection,A1,A2,selected_fit_rule,R_SE,09,-0.00052528740170079691
selection,A1,A2,selected_fit_rule,R_SE,10,-0.00057544089545791266
selection,A1,A2,selected_fit_rule,R_SE,11,0.00014833800333732827
selection,A1,A2,selected_fit_rule,R_SE,12,-0.00060989433392325682
selection,A1,A2,selected_fit_rule,R_SE,13,-0.00055283122897416964
selection,A1,A2,selected_fit_rule,R_SE,14,-0.0006022359046701925
selection,A1,A2,selected_fit_rule,R_SE,15,-0.00059659865307610388
selection,A1,A2,selected_fit_rule,R_SE,16,-0.00059093392961523383
selection,A1,A2,selected_fit_rule,R_SE,17,-0.0005549656890196028
selection,A1,A2,selected_fit_rule,R_SE,18,-0.00062657236826662438
selection,A1,A2,selected_fit_rule,R_SE,19,-0.00063870182164970507
selection,A1,S1,selected_fit_rule,coverage,00,0.022834517531747235
selection,A1,S1,selected_fit_rule,coverage,01,0.0217229776587053
selection,A1,S1,selected_fit_rule,coverage,02,0.022936698313311188
selection,A1,S1,selected_fit_rule,coverage,03,0.023675944240202383
selection,A1,S1,selected_fit_rule,coverage,04,0.022674736591208756
selection,A1,S1,selected_fit_rule,coverage,05,0.024129963496317859
selection,A1,S1,selected_fit_rule,coverage,06,0.023354003610412986
selection,A1,S1,selected_fit_rule,coverage,07,0.022583694375522993
selection,A1,S1,selected_fit_rule,coverage,08,0.023147769771682848
selection,A1,S1,selected_fit_rule,coverage,09,0.022717631453659456
selection,A1,S1,selected_fit_rule,coverage,10,0.021440807228344225
selection,A1,S1,selected_fit_rule,coverage,11,0.021850229989792108
selection,A1,S1,selected_fit_rule,coverage,12,0.02450299638787793
selection,A1,S1,selected_fit_rule,coverage,13,0.021479834127664285
selection,A1,S1,selected_fit_rule,coverage,14,0.02337790252141728
selection,A1,S1,selected_fit_rule,coverage,15,0.023108450649743619
selection,A1,S1,selected_fit_rule,coverage,16,0.02337833960019553
selection,A1,S1,selected_fit_rule,coverage,17,0.023748302385278558
selection,A1,S1,selected_fit_rule,coverage,18,0.023326486419128024
selection,A1,S1,selected_fit_rule,coverage,19,0.023334567076188095
selection,A1,S1,selected_fit_rule,R_SE,00,-0.0013981367553427479
selection,A1,S1,selected_fit_rule,R_SE,01,-0.0015729739598298043
selection,A1,S1,selected_fit_rule,R_SE,02,-0.0016253266005970199
selection,A1,S1,selected_fit_rule,R_SE,03,-0.0015069220658670487
selection,A1,S1,selected_fit_rule,R_SE,04,-0.0014613074934024181
selection,A1,S1,selected_fit_rule,R_SE,05,-0.0016824557629939313
selection,A1,S1,selected_fit_rule,R_SE,06,-0.0015986809264772056
selection,A1,S1,selected_fit_rule,R_SE,07,-0.0014748536737258719
selection,A1,S1,selected_fit_rule,R_SE,08,-0.0014677548487416203
selection,A1,S1,selected_fit_rule,R_SE,09,-0.0013297750412857995
selection,A1,S1,selected_fit_rule,R_SE,10,-0.001404126465315049
selection,A1,S1,selected_fit_rule,R_SE,11,-0.0020593664269580592
selection,A1,S1,selected_fit_rule,R_SE,12,-0.0016238323529406337
selection,A1,S1,selected_fit_rule,R_SE,13,-0.0012850335091002391
selection,A1,S1,selected_fit_rule,R_SE,14,-0.001558832412737951
selection,A1,S1,selected_fit_rule,R_SE,15,-0.0015430377085597566
selection,A1,S1,selected_fit_rule,R_SE,16,-0.0016241878881447513
selection,A1,S1,selected_fit_rule,R_SE,17,-0.0015414105010891355
selection,A1,S1,selected_fit_rule,R_SE,18,-0.0015547285468591812
selection,A1,S1,selected_fit_rule,R_SE,19,-0.0014044704899769458
selection,A2,S0,selected_fit_rule,coverage,00,0.019926411373045301
selection,A2,S0,selected_fit_rule,coverage,01,0.018966685182248654
selection,A2,S0,selected_fit_rule,coverage,02,0.020518851552158816
selection,A2,S0,selected_fit_rule,coverage,03,0.021170670631443247
selection,A2,S0,selected_fit_rule,coverage,04,0.019896934564549155
selection,A2,S0,selected_fit_rule,coverage,05,0.021612055292143263
selection,A2,S0,selected_fit_rule,coverage,06,0.020960665082002158
selection,A2,S0,selected_fit_rule,coverage,07,0.019838768268745446
selection,A2,S0,selected_fit_rule,coverage,08,0.020216575827546757
selection,A2,S0,selected_fit_rule,coverage,09,0.019952757801596461
selection,A2,S0,selected_fit_rule,coverage,10,0.019115475391687359
selection,A2,S0,selected_fit_rule,coverage,11,0.019062302315066219
selection,A2,S0,selected_fit_rule,coverage,12,0.021793276479838839
selection,A2,S0,selected_fit_rule,coverage,13,0.018915567030350758
selection,A2,S0,selected_fit_rule,coverage,14,0.02141073735662238
selection,A2,S0,selected_fit_rule,coverage,15,0.020584202396799214
selection,A2,S0,selected_fit_rule,coverage,16,0.020647647381197332
selection,A2,S0,selected_fit_rule,coverage,17,0.02065197306278382
selection,A2,S0,selected_fit_rule,coverage,18,0.020665514512379576
selection,A2,S0,selected_fit_rule,coverage,19,0.020737173447444589
selection,A2,S0,selected_fit_rule,R_SE,00,-0.0013868026568058731
selection,A2,S0,selected_fit_rule,R_SE,01,-0.0015257595645676303
selection,A2,S0,selected_fit_rule,R_SE,02,-0.0016044570165260341
selection,A2,S0,selected_fit_rule,R_SE,03,-0.0014968746332003138
selection,A2,S0,selected_fit_rule,R_SE,04,-0.0014029298238133828
selection,A2,S0,selected_fit_rule,R_SE,05,-0.0015571347405483535
selection,A2,S0,selected_fit_rule,R_SE,06,-0.0015919786939443403
selection,A2,S0,selected_fit_rule,R_SE,07,-0.0014353001497684689
selection,A2,S0,selected_fit_rule,R_SE,08,-0.0014268489263147138
selection,A2,S0,selected_fit_rule,R_SE,09,-0.0013479183953749099
selection,A2,S0,selected_fit_rule,R_SE,10,-0.0013098170084572744
selection,A2,S0,selected_fit_rule,R_SE,11,-0.0024898694782389333
selection,A2,S0,selected_fit_rule,R_SE,12,-0.0015636624691806392
selection,A2,S0,selected_fit_rule,R_SE,13,-0.0012752333926176196
selection,A2,S0,selected_fit_rule,R_SE,14,-0.0014770047772322617
selection,A2,S0,selected_fit_rule,R_SE,15,-0.0014802360116795213
selection,A2,S0,selected_fit_rule,R_SE,16,-0.0015631088813322161
selection,A2,S0,selected_fit_rule,R_SE,17,-0.0015346062242565378
selection,A2,S0,selected_fit_rule,R_SE,18,-0.0013212385862203177
selection,A2,S0,selected_fit_rule,R_SE,19,-0.0013089542059282547
selection,S1,S0,selected_fit_rule,coverage,00,-0.00012000825861014393
selection,S1,S0,selected_fit_rule,coverage,01,-0.00025263324421932526
selection,S1,S0,selected_fit_rule,coverage,02,-6.7035074967534023e-05
selection,S1,S0,selected_fit_rule,coverage,03,-8.154034093028675e-05
selection,S1,S0,selected_fit_rule,coverage,04,-1.0149085272380032e-05
selection,S1,S0,selected_fit_rule,coverage,05,-6.7206604464605045e-05
selection,S1,S0,selected_fit_rule,coverage,06,-0.00020230480287099009
selection,S1,S0,selected_fit_rule,coverage,07,-0.00014487459724626074
selection,S1,S0,selected_fit_rule,coverage,08,-0.00023103058742442246
selection,S1,S0,selected_fit_rule,coverage,09,-9.9221725735404732e-05
selection,S1,S0,selected_fit_rule,coverage,10,2.72220792742005e-05
selection,S1,S0,selected_fit_rule,coverage,11,0.00015691645218700824
selection,S1,S0,selected_fit_rule,coverage,12,-9.4754698014617848e-05
selection,S1,S0,selected_fit_rule,coverage,13,2.7730551378671454e-05
selection,S1,S0,selected_fit_rule,coverage,14,0.00015060751563768604
selection,S1,S0,selected_fit_rule,coverage,15,-0.00010387976482413648
selection,S1,S0,selected_fit_rule,coverage,16,-0.00012112154093839238
selection,S1,S0,selected_fit_rule,coverage,17,-0.00037873176067446552
selection,S1,S0,selected_fit_rule,coverage,18,-7.7401474639182097e-05
selection,S1,S0,selected_fit_rule,coverage,19,-0.00014612613009990243
selection,S1,S0,selected_fit_rule,R_SE,00,-0.00054011225698539361
selection,S1,S0,selected_fit_rule,R_SE,01,-0.00053056865222333299
selection,S1,S0,selected_fit_rule,R_SE,02,-0.00052932103032593547
selection,S1,S0,selected_fit_rule,R_SE,03,-0.00055296842031154342
selection,S1,S0,selected_fit_rule,R_SE,04,-0.00046833960331319618
selection,S1,S0,selected_fit_rule,R_SE,05,-0.00050834843318702666
selection,S1,S0,selected_fit_rule,R_SE,06,-0.00055638048609905205
selection,S1,S0,selected_fit_rule,R_SE,07,-0.00053569509886879779
selection,S1,S0,selected_fit_rule,R_SE,08,-0.00050370780874955251
selection,S1,S0,selected_fit_rule,R_SE,09,-0.00054343075578990735
selection,S1,S0,selected_fit_rule,R_SE,10,-0.00048113143860013807
selection,S1,S0,selected_fit_rule,R_SE,11,-0.00028216504794354585
selection,S1,S0,selected_fit_rule,R_SE,12,-0.00054972445016326227
selection,S1,S0,selected_fit_rule,R_SE,13,-0.00054303111249155017
selection,S1,S0,selected_fit_rule,R_SE,14,-0.00052040826916450317
selection,S1,S0,selected_fit_rule,R_SE,15,-0.00053379695619586859
selection,S1,S0,selected_fit_rule,R_SE,16,-0.00052985492280269858
selection,S1,S0,selected_fit_rule,R_SE,17,-0.00054816141218700515
selection,S1,S0,selected_fit_rule,R_SE,18,-0.00039308240762776087
selection,S1,S0,selected_fit_rule,R_SE,19,-0.0005431855376010139
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,coverage,00,-0.00019460912689509441
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,coverage,01,-0.00023366437578033853
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,coverage,02,-0.0002589128776743017
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,coverage,03,-0.00024743688364541267
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,coverage,04,-0.00028849743398465683
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,coverage,05,-0.00025051371421093497
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,coverage,06,-0.00023418014719831106
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,coverage,07,-0.00029155648409068843
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,coverage,08,-0.00026249435208368003
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,coverage,09,-0.00027468975662523078
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,coverage,10,-0.00023819549351803882
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,coverage,11,-0.00018449135572954823
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,coverage,12,-0.00024962593856930014
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,coverage,13,-0.00026449726781300667
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,coverage,14,-0.00027151774026601698
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,coverage,15,-0.00025724591977777686
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,coverage,16,-0.00027165627163505386
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,coverage,17,-0.00029897456421945049
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,coverage,18,-0.00028212231136317368
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,coverage,19,-0.00024004911950396469
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,R_SE,00,-2.3769179915505978e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,R_SE,01,-2.0456070571224505e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,R_SE,02,-1.3432213908204371e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,R_SE,03,-1.074125957784694e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,R_SE,04,-2.2868848593385338e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,R_SE,05,-3.7667960847219406e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,R_SE,06,-3.8747391452396973e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,R_SE,07,-3.2240795150226265e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,R_SE,08,-2.0297357675981564e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,R_SE,09,-3.6089342261035051e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,R_SE,10,-1.3718182323915751e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,R_SE,11,-1.1597602837809529e-06
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,R_SE,12,-4.3552459682349998e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,R_SE,13,-4.9045810424072633e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,R_SE,14,-2.6062281119162978e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,R_SE,15,-3.0204731808522456e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,R_SE,16,-2.9236924587838775e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,R_SE,17,-4.1002567646025723e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,R_SE,18,-4.1074133947813229e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,R_SE,19,-2.4637008786382308e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,coverage,00,-0.00014374700900865163
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,coverage,01,-0.00015602946480050122
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,coverage,02,-0.00017593903374096245
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,coverage,03,-0.00017757659064606806
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,coverage,04,-0.00021049159481206781
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,coverage,05,-0.00017907667442897197
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,coverage,06,-0.00016622756797274318
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,coverage,07,-0.00020350336699060127
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,coverage,08,-0.00018463204471652324
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,coverage,09,-0.00019018408061149961
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,coverage,10,-0.00015492370304839124
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,coverage,11,-0.00013310170699356699
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,coverage,12,-0.0001703486516627486
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,coverage,13,-0.00018887698333471055
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,coverage,14,-0.00019392218837184285
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,coverage,15,-0.00018402882757316479
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,coverage,16,-0.00018887698333471055
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,coverage,17,-0.00022088267323513842
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,coverage,18,-0.00020284502445662214
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,coverage,19,-0.00016344851362001372
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,R_SE,00,-2.7052484096339036e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,R_SE,01,-2.3079056791941444e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,R_SE,02,-1.3248803229705397e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,R_SE,03,-1.2726054491637995e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,R_SE,04,-2.3214571959528918e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,R_SE,05,-4.3295077039678942e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,R_SE,06,-4.0634463359605355e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,R_SE,07,-3.3300776456995917e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,R_SE,08,-2.0160644636744995e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,R_SE,09,-3.6787076382167883e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,R_SE,10,-1.6962804400479092e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,R_SE,11,-1.0114865479297908e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,R_SE,12,-4.621243098441169e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,R_SE,13,-5.1618995530848533e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,R_SE,14,-3.1683094610726603e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,R_SE,15,-3.4778648624632369e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,R_SE,16,-3.2122611786769562e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,R_SE,17,-4.5543636210572391e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,R_SE,18,-4.0457390195217102e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,R_SE,19,-2.4758472171260149e-05
averaging,BCEAnchor-average,SELE-full-S1,oracle,coverage,00,0.004988410278857605
averaging,BCEAnchor-average,SELE-full-S1,oracle,coverage,01,0.0060637915934825988
averaging,BCEAnchor-average,SELE-full-S1,oracle,coverage,02,0.0061969378955646741
averaging,BCEAnchor-average,SELE-full-S1,oracle,coverage,03,0.0064270595827694912
averaging,BCEAnchor-average,SELE-full-S1,oracle,coverage,04,0.0063666834459662073
averaging,BCEAnchor-average,SELE-full-S1,oracle,coverage,05,0.006430946530120581
averaging,BCEAnchor-average,SELE-full-S1,oracle,coverage,06,0.0050000410499988429
averaging,BCEAnchor-average,SELE-full-S1,oracle,coverage,07,0.0064789532278181419
averaging,BCEAnchor-average,SELE-full-S1,oracle,coverage,08,0.0062567061224805993
averaging,BCEAnchor-average,SELE-full-S1,oracle,coverage,09,0.0063427040288540218
averaging,BCEAnchor-average,SELE-full-S1,oracle,coverage,10,0.0065199674902810239
averaging,BCEAnchor-average,SELE-full-S1,oracle,coverage,11,0.004691219108170424
averaging,BCEAnchor-average,SELE-full-S1,oracle,coverage,12,0.0063796806263927697
averaging,BCEAnchor-average,SELE-full-S1,oracle,coverage,13,0.0063736318830959733
averaging,BCEAnchor-average,SELE-full-S1,oracle,coverage,14,0.0065197530614087814
averaging,BCEAnchor-average,SELE-full-S1,oracle,coverage,15,0.006274829486982705
averaging,BCEAnchor-average,SELE-full-S1,oracle,coverage,16,0.0065723329894163667
averaging,BCEAnchor-average,SELE-full-S1,oracle,coverage,17,0.0062365779747948795
averaging,BCEAnchor-average,SELE-full-S1,oracle,coverage,18,0.0065004720230503101
averaging,BCEAnchor-average,SELE-full-S1,oracle,coverage,19,0.0064238326711462766
averaging,BCEAnchor-average,SELE-full-S1,oracle,R_SE,00,0.00019175315040977775
averaging,BCEAnchor-average,SELE-full-S1,oracle,R_SE,01,1.8499235032026773e-07
averaging,BCEAnchor-average,SELE-full-S1,oracle,R_SE,02,2.3261737486728051e-05
averaging,BCEAnchor-average,SELE-full-S1,oracle,R_SE,03,4.2181047421395446e-05
averaging,BCEAnchor-average,SELE-full-S1,oracle,R_SE,04,6.2758995011874541e-05
averaging,BCEAnchor-average,SELE-full-S1,oracle,R_SE,05,2.8816318913389705e-05
averaging,BCEAnchor-average,SELE-full-S1,oracle,R_SE,06,0.0001331619169583631
averaging,BCEAnchor-average,SELE-full-S1,oracle,R_SE,07,7.9537775806423627e-05
averaging,BCEAnchor-average,SELE-full-S1,oracle,R_SE,08,-6.2125352940992085e-06
averaging,BCEAnchor-average,SELE-full-S1,oracle,R_SE,09,2.3687152466908556e-05
averaging,BCEAnchor-average,SELE-full-S1,oracle,R_SE,10,-2.7310586332290887e-06
averaging,BCEAnchor-average,SELE-full-S1,oracle,R_SE,11,-0.00019561817902805784
averaging,BCEAnchor-average,SELE-full-S1,oracle,R_SE,12,1.0883539083850202e-08
averaging,BCEAnchor-average,SELE-full-S1,oracle,R_SE,13,4.2770615877089913e-05
averaging,BCEAnchor-average,SELE-full-S1,oracle,R_SE,14,-1.6064927322728684e-05
averaging,BCEAnchor-average,SELE-full-S1,oracle,R_SE,15,2.4295451608681573e-05
averaging,BCEAnchor-average,SELE-full-S1,oracle,R_SE,16,5.6012021595892858e-05
averaging,BCEAnchor-average,SELE-full-S1,oracle,R_SE,17,3.8189715097960986e-05
averaging,BCEAnchor-average,SELE-full-S1,oracle,R_SE,18,2.5278772151478279e-05
averaging,BCEAnchor-average,SELE-full-S1,oracle,R_SE,19,6.2725594876217317e-05
averaging,BCEAnchor-average,SELE-average,oracle,coverage,00,0.0037555118324472114
averaging,BCEAnchor-average,SELE-average,oracle,coverage,01,0.004887981358161886
averaging,BCEAnchor-average,SELE-average,oracle,coverage,02,0.004952387687276019
averaging,BCEAnchor-average,SELE-average,oracle,coverage,03,0.0050941080882504312
averaging,BCEAnchor-average,SELE-average,oracle,coverage,04,0.0050561962421670067
averaging,BCEAnchor-average,SELE-average,oracle,coverage,05,0.0051770874738447598
averaging,BCEAnchor-average,SELE-average,oracle,coverage,06,0.0037067625048517287
averaging,BCEAnchor-average,SELE-average,oracle,coverage,07,0.0052636138739003352
averaging,BCEAnchor-average,SELE-average,oracle,coverage,08,0.0051034861949045942
averaging,BCEAnchor-average,SELE-average,oracle,coverage,09,0.0051065194083830283
averaging,BCEAnchor-average,SELE-average,oracle,coverage,10,0.0052859060100588114
averaging,BCEAnchor-average,SELE-average,oracle,coverage,11,0.0033362465449510159
averaging,BCEAnchor-average,SELE-average,oracle,coverage,12,0.0050427483750111078
averaging,BCEAnchor-average,SELE-average,oracle,coverage,13,0.0050932128456806884
averaging,BCEAnchor-average,SELE-average,oracle,coverage,14,0.0051580788327701063
averaging,BCEAnchor-average,SELE-average,oracle,coverage,15,0.0049612885716422859
averaging,BCEAnchor-average,SELE-average,oracle,coverage,16,0.0052399409128333222
averaging,BCEAnchor-average,SELE-average,oracle,coverage,17,0.0049352771240546069
averaging,BCEAnchor-average,SELE-average,oracle,coverage,18,0.005154061949778758
averaging,BCEAnchor-average,SELE-average,oracle,coverage,19,0.0050859756521959435
averaging,BCEAnchor-average,SELE-average,oracle,R_SE,00,0.00023467206163355764
averaging,BCEAnchor-average,SELE-average,oracle,R_SE,01,5.1496057750947954e-05
averaging,BCEAnchor-average,SELE-average,oracle,R_SE,02,6.2463260118023056e-05
averaging,BCEAnchor-average,SELE-average,oracle,R_SE,03,7.3974342388566372e-05
averaging,BCEAnchor-average,SELE-average,oracle,R_SE,04,7.9266466394965762e-05
averaging,BCEAnchor-average,SELE-average,oracle,R_SE,05,3.2583751970460817e-05
averaging,BCEAnchor-average,SELE-average,oracle,R_SE,06,0.00016920695134053226
averaging,BCEAnchor-average,SELE-average,oracle,R_SE,07,0.00010782824874825542
averaging,BCEAnchor-average,SELE-average,oracle,R_SE,08,7.9293805169827758e-06
averaging,BCEAnchor-average,SELE-average,oracle,R_SE,09,5.2342502709377958e-05
averaging,BCEAnchor-average,SELE-average,oracle,R_SE,10,1.4420684018780217e-05
averaging,BCEAnchor-average,SELE-average,oracle,R_SE,11,-0.0001922486165234355
averaging,BCEAnchor-average,SELE-average,oracle,R_SE,12,1.9662293251600238e-05
averaging,BCEAnchor-average,SELE-average,oracle,R_SE,13,6.4064216658728246e-05
averaging,BCEAnchor-average,SELE-average,oracle,R_SE,14,7.4879700854499354e-06
averaging,BCEAnchor-average,SELE-average,oracle,R_SE,15,4.6890992390552499e-05
averaging,BCEAnchor-average,SELE-average,oracle,R_SE,16,9.5727258215258515e-05
averaging,BCEAnchor-average,SELE-average,oracle,R_SE,17,5.4472460708963888e-05
averaging,BCEAnchor-average,SELE-average,oracle,R_SE,18,3.9256527837615296e-05
averaging,BCEAnchor-average,SELE-average,oracle,R_SE,19,6.4992946453984457e-05
averaging,FixedScale-average,FixedScale-full-1,oracle,coverage,00,0.00075455445022493421
averaging,FixedScale-average,FixedScale-full-1,oracle,coverage,01,0.00070304618631002549
averaging,FixedScale-average,FixedScale-full-1,oracle,coverage,02,0.00074818972284420703
averaging,FixedScale-average,FixedScale-full-1,oracle,coverage,03,0.00081661114810778555
averaging,FixedScale-average,FixedScale-full-1,oracle,coverage,04,0.00081345630159238155
averaging,FixedScale-average,FixedScale-full-1,oracle,coverage,05,0.00082844818179438279
averaging,FixedScale-average,FixedScale-full-1,oracle,coverage,06,0.00080906539548585227
averaging,FixedScale-average,FixedScale-full-1,oracle,coverage,07,0.00073574527758451787
averaging,FixedScale-average,FixedScale-full-1,oracle,coverage,08,0.00069586946801709101
averaging,FixedScale-average,FixedScale-full-1,oracle,coverage,09,0.00073238062088834684
averaging,FixedScale-average,FixedScale-full-1,oracle,coverage,10,0.00086066454030196324
averaging,FixedScale-average,FixedScale-full-1,oracle,coverage,11,0.00086036206633273514
averaging,FixedScale-average,FixedScale-full-1,oracle,coverage,12,0.00077396541964803198
averaging,FixedScale-average,FixedScale-full-1,oracle,coverage,13,0.00070136067405061236
averaging,FixedScale-average,FixedScale-full-1,oracle,coverage,14,0.00080968254428920598
averaging,FixedScale-average,FixedScale-full-1,oracle,coverage,15,0.00075776191912815382
averaging,FixedScale-average,FixedScale-full-1,oracle,coverage,16,0.00078846273887287367
averaging,FixedScale-average,FixedScale-full-1,oracle,coverage,17,0.00078864903903710785
averaging,FixedScale-average,FixedScale-full-1,oracle,coverage,18,0.0007885376722227555
averaging,FixedScale-average,FixedScale-full-1,oracle,coverage,19,0.0007130138704675744
averaging,FixedScale-average,FixedScale-full-1,oracle,R_SE,00,-4.3351095377688886e-05
averaging,FixedScale-average,FixedScale-full-1,oracle,R_SE,01,-4.3228506382886334e-05
averaging,FixedScale-average,FixedScale-full-1,oracle,R_SE,02,-1.2389605732403275e-05
averaging,FixedScale-average,FixedScale-full-1,oracle,R_SE,03,-1.233167925036166e-05
averaging,FixedScale-average,FixedScale-full-1,oracle,R_SE,04,-5.4824253272814372e-06
averaging,FixedScale-average,FixedScale-full-1,oracle,R_SE,05,-9.8831794428377862e-06
averaging,FixedScale-average,FixedScale-full-1,oracle,R_SE,06,-2.6160696456264954e-05
averaging,FixedScale-average,FixedScale-full-1,oracle,R_SE,07,-1.9786078355024661e-05
averaging,FixedScale-average,FixedScale-full-1,oracle,R_SE,08,1.0221178892932947e-05
averaging,FixedScale-average,FixedScale-full-1,oracle,R_SE,09,-3.6046758059044004e-05
averaging,FixedScale-average,FixedScale-full-1,oracle,R_SE,10,1.1508044015152985e-05
averaging,FixedScale-average,FixedScale-full-1,oracle,R_SE,11,2.7777936591789898e-05
averaging,FixedScale-average,FixedScale-full-1,oracle,R_SE,12,-1.708051139200778e-05
averaging,FixedScale-average,FixedScale-full-1,oracle,R_SE,13,-1.2442913594916394e-05
averaging,FixedScale-average,FixedScale-full-1,oracle,R_SE,14,-5.6378287584882281e-06
averaging,FixedScale-average,FixedScale-full-1,oracle,R_SE,15,-2.2414836256708093e-05
averaging,FixedScale-average,FixedScale-full-1,oracle,R_SE,16,-7.9741672858249513e-06
averaging,FixedScale-average,FixedScale-full-1,oracle,R_SE,17,9.7902048502504502e-06
averaging,FixedScale-average,FixedScale-full-1,oracle,R_SE,18,-2.2599687199593987e-05
averaging,FixedScale-average,FixedScale-full-1,oracle,R_SE,19,-4.4027185029979488e-05
averaging,SELE-average,SELE-full-S1,oracle,coverage,00,0.0012328984464103937
averaging,SELE-average,SELE-full-S1,oracle,coverage,01,0.0011758102353207126
averaging,SELE-average,SELE-full-S1,oracle,coverage,02,0.0012445502082886546
averaging,SELE-average,SELE-full-S1,oracle,coverage,03,0.0013329514945190607
averaging,SELE-average,SELE-full-S1,oracle,coverage,04,0.0013104872037992003
averaging,SELE-average,SELE-full-S1,oracle,coverage,05,0.0012538590562758208
averaging,SELE-average,SELE-full-S1,oracle,coverage,06,0.0012932785451471147
averaging,SELE-average,SELE-full-S1,oracle,coverage,07,0.0012153393539178069
averaging,SELE-average,SELE-full-S1,oracle,coverage,08,0.001153219927576005
averaging,SELE-average,SELE-full-S1,oracle,coverage,09,0.0012361846204709931
averaging,SELE-average,SELE-full-S1,oracle,coverage,10,0.0012340614802222125
averaging,SELE-average,SELE-full-S1,oracle,coverage,11,0.0013549725632194078
averaging,SELE-average,SELE-full-S1,oracle,coverage,12,0.0013369322513816623
averaging,SELE-average,SELE-full-S1,oracle,coverage,13,0.0012804190374152847
averaging,SELE-average,SELE-full-S1,oracle,coverage,14,0.0013616742286386751
averaging,SELE-average,SELE-full-S1,oracle,coverage,15,0.0013135409153404193
averaging,SELE-average,SELE-full-S1,oracle,coverage,16,0.001332392076583045
averaging,SELE-average,SELE-full-S1,oracle,coverage,17,0.001301300850740273
averaging,SELE-average,SELE-full-S1,oracle,coverage,18,0.0013464100732715522
averaging,SELE-average,SELE-full-S1,oracle,coverage,19,0.0013378570189503333
averaging,SELE-average,SELE-full-S1,oracle,R_SE,00,-4.2918911223779888e-05
averaging,SELE-average,SELE-full-S1,oracle,R_SE,01,-5.1311065400627687e-05
averaging,SELE-average,SELE-full-S1,oracle,R_SE,02,-3.9201522631295005e-05
averaging,SELE-average,SELE-full-S1,oracle,R_SE,03,-3.1793294967170926e-05
averaging,SELE-average,SELE-full-S1,oracle,R_SE,04,-1.6507471383091221e-05
averaging,SELE-average,SELE-full-S1,oracle,R_SE,05,-3.7674330570711123e-06
averaging,SELE-average,SELE-full-S1,oracle,R_SE,06,-3.6045034382169161e-05
averaging,SELE-average,SELE-full-S1,oracle,R_SE,07,-2.829047294183179e-05
averaging,SELE-average,SELE-full-S1,oracle,R_SE,08,-1.4141915811081984e-05
averaging,SELE-average,SELE-full-S1,oracle,R_SE,09,-2.8655350242469402e-05
averaging,SELE-average,SELE-full-S1,oracle,R_SE,10,-1.7151742652009305e-05
averaging,SELE-average,SELE-full-S1,oracle,R_SE,11,-3.3695625046223365e-06
averaging,SELE-average,SELE-full-S1,oracle,R_SE,12,-1.9651409712516388e-05
averaging,SELE-average,SELE-full-S1,oracle,R_SE,13,-2.1293600781638333e-05
averaging,SELE-average,SELE-full-S1,oracle,R_SE,14,-2.3552897408178619e-05
averaging,SELE-average,SELE-full-S1,oracle,R_SE,15,-2.2595540781870926e-05
averaging,SELE-average,SELE-full-S1,oracle,R_SE,16,-3.9715236619365657e-05
averaging,SELE-average,SELE-full-S1,oracle,R_SE,17,-1.6282745611002902e-05
averaging,SELE-average,SELE-full-S1,oracle,R_SE,18,-1.3977755686137017e-05
averaging,SELE-average,SELE-full-S1,oracle,R_SE,19,-2.2673515777671405e-06
averaging,BCEAnchor-average,FixedScale-average,oracle,coverage,00,-3.1354297111751389e-06
averaging,BCEAnchor-average,FixedScale-average,oracle,coverage,01,-0.00058878984831930851
averaging,BCEAnchor-average,FixedScale-average,oracle,coverage,02,-0.00081864253940749628
averaging,BCEAnchor-average,FixedScale-average,oracle,coverage,03,-0.00049820104692277489
averaging,BCEAnchor-average,FixedScale-average,oracle,coverage,04,-0.00042969164846540816
averaging,BCEAnchor-average,FixedScale-average,oracle,coverage,05,-0.00050661111125652333
averaging,BCEAnchor-average,FixedScale-average,oracle,coverage,06,-0.00024730375911883787
averaging,BCEAnchor-average,FixedScale-average,oracle,coverage,07,-0.00045360054752229201
averaging,BCEAnchor-average,FixedScale-average,oracle,coverage,08,-0.0018595183037674573
averaging,BCEAnchor-average,FixedScale-average,oracle,coverage,09,-0.00066217671602049994
averaging,BCEAnchor-average,FixedScale-average,oracle,coverage,10,-0.00035216431231018631
averaging,BCEAnchor-average,FixedScale-average,oracle,coverage,11,0.00085185294837842056
averaging,BCEAnchor-average,FixedScale-average,oracle,coverage,12,-0.0010993631609913746
averaging,BCEAnchor-average,FixedScale-average,oracle,coverage,13,-0.00058232898426520483
averaging,BCEAnchor-average,FixedScale-average,oracle,coverage,14,-0.00077744109464786412
averaging,BCEAnchor-average,FixedScale-average,oracle,coverage,15,2.816202703302903e-05
averaging,BCEAnchor-average,FixedScale-average,oracle,coverage,16,-0.00016639477981288632
averaging,BCEAnchor-average,FixedScale-average,oracle,coverage,17,-5.6722192019052985e-05
averaging,BCEAnchor-average,FixedScale-average,oracle,coverage,18,0.00049631785775248061
averaging,BCEAnchor-average,FixedScale-average,oracle,coverage,19,-0.00055917621417478358
averaging,BCEAnchor-average,FixedScale-average,oracle,R_SE,00,0.00017177830328089783
averaging,BCEAnchor-average,FixedScale-average,oracle,R_SE,01,8.3408073118039494e-05
averaging,BCEAnchor-average,FixedScale-average,oracle,R_SE,02,0.00020234805809117573
averaging,BCEAnchor-average,FixedScale-average,oracle,R_SE,03,0.00026762776843367031
averaging,BCEAnchor-average,FixedScale-average,oracle,R_SE,04,9.1469708229860447e-05
averaging,BCEAnchor-average,FixedScale-average,oracle,R_SE,05,0.00015988370184813472
averaging,BCEAnchor-average,FixedScale-average,oracle,R_SE,06,0.00012564711717556742
averaging,BCEAnchor-average,FixedScale-average,oracle,R_SE,07,-1.7069994265123123e-05
averaging,BCEAnchor-average,FixedScale-average,oracle,R_SE,08,0.00013090908755800795
averaging,BCEAnchor-average,FixedScale-average,oracle,R_SE,09,0.00017270088698061181
averaging,BCEAnchor-average,FixedScale-average,oracle,R_SE,10,0.00010410191574410088
averaging,BCEAnchor-average,FixedScale-average,oracle,R_SE,11,-0.00041199978612634081
averaging,BCEAnchor-average,FixedScale-average,oracle,R_SE,12,0.00016922437998163203
averaging,BCEAnchor-average,FixedScale-average,oracle,R_SE,13,0.00030921437147753139
averaging,BCEAnchor-average,FixedScale-average,oracle,R_SE,14,6.6576650393161685e-05
averaging,BCEAnchor-average,FixedScale-average,oracle,R_SE,15,0.00013672174487618094
averaging,BCEAnchor-average,FixedScale-average,oracle,R_SE,16,0.00012334017818178139
averaging,BCEAnchor-average,FixedScale-average,oracle,R_SE,17,0.00025603868090667142
averaging,BCEAnchor-average,FixedScale-average,oracle,R_SE,18,-0.00012421078956405263
averaging,BCEAnchor-average,FixedScale-average,oracle,R_SE,19,9.0783518780029882e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,coverage,00,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,coverage,01,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,coverage,02,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,coverage,03,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,coverage,04,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,coverage,05,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,coverage,06,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,coverage,07,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,coverage,08,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,coverage,09,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,coverage,10,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,coverage,11,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,coverage,12,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,coverage,13,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,coverage,14,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,coverage,15,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,coverage,16,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,coverage,17,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,coverage,18,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,coverage,19,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,R_SE,00,0.00012421327480317823
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,R_SE,01,0.00012428344686699067
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,R_SE,02,0.00013301370004550894
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,R_SE,03,0.00013310483022151154
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,R_SE,04,0.00014429707058991742
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,R_SE,05,0.00012839402723852783
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,R_SE,06,0.00014255290693452466
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,R_SE,07,0.00013204963087729699
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,R_SE,08,0.00012131578899668427
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,R_SE,09,0.00011531265721440379
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,R_SE,10,0.0001283927109918051
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,R_SE,11,-3.0138294927758297e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,R_SE,12,0.00013302507937155636
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,R_SE,13,0.00013753948108164576
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,R_SE,14,0.00013259872254934441
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,R_SE,15,0.00013445519199335731
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,R_SE,16,0.00012400995073788557
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,R_SE,17,0.00011653572635008172
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,R_SE,18,0.00013275748442995866
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,R_SE,19,0.00013173965952158195
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,coverage,00,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,coverage,01,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,coverage,02,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,coverage,03,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,coverage,04,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,coverage,05,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,coverage,06,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,coverage,07,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,coverage,08,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,coverage,09,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,coverage,10,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,coverage,11,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,coverage,12,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,coverage,13,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,coverage,14,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,coverage,15,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,coverage,16,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,coverage,17,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,coverage,18,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,coverage,19,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,R_SE,00,0.00012388457558290544
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,R_SE,01,0.0001239547545915376
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,R_SE,02,0.00012806211300632475
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,R_SE,03,0.0001327761312490891
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,R_SE,04,0.00014396836697206511
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,R_SE,05,0.00012806532813289251
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,R_SE,06,0.00014222421728254248
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,R_SE,07,0.00012806258841237955
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,R_SE,08,0.00012452631720220875
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,R_SE,09,0.00011171469707163539
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,R_SE,10,0.00012806401525587013
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,R_SE,11,-1.1442908382206657e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,R_SE,12,0.00012342781295378996
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,R_SE,13,0.00013721078588239954
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,R_SE,14,0.00013227002778049002
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,R_SE,15,0.00013412649794179027
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,R_SE,16,0.00011930172213780663
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,R_SE,17,0.00011917203858652012
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,R_SE,18,0.00013242879459265944
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,R_SE,19,0.00013141096514648204
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,coverage,00,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,coverage,01,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,coverage,02,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,coverage,03,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,coverage,04,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,coverage,05,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,coverage,06,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,coverage,07,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,coverage,08,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,coverage,09,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,coverage,10,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,coverage,11,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,coverage,12,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,coverage,13,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,coverage,14,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,coverage,15,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,coverage,16,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,coverage,17,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,coverage,18,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,coverage,19,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,R_SE,00,-0.0013131219729326862
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,R_SE,01,-0.0013213828503317246
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,R_SE,02,-0.0012941547584394697
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,R_SE,03,-0.0013267234869013891
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,R_SE,04,-0.0013077796254917298
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,R_SE,05,-0.0013271075316931696
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,R_SE,06,-0.0012889392792263671
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,R_SE,07,-0.0013575159837805606
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,R_SE,08,-0.0013703929601947447
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,R_SE,09,-0.0013237969218113099
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,R_SE,10,-0.0013372711297362297
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,R_SE,11,0.00028704454312818498
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,R_SE,12,-0.0012894633865269088
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,R_SE,13,-0.0013081396756483843
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,R_SE,14,-0.0012920465946784573
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,R_SE,15,-0.0013779134452953506
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,R_SE,16,-0.0013654307304461974
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,R_SE,17,-0.0014270259805942744
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,R_SE,18,-0.0013565688644042381
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,R_SE,19,-0.0013306732728496848
averaging,BCEAnchor-average,SELE-average,quota_0.4,coverage,00,0
averaging,BCEAnchor-average,SELE-average,quota_0.4,coverage,01,0
averaging,BCEAnchor-average,SELE-average,quota_0.4,coverage,02,0
averaging,BCEAnchor-average,SELE-average,quota_0.4,coverage,03,0
averaging,BCEAnchor-average,SELE-average,quota_0.4,coverage,04,0
averaging,BCEAnchor-average,SELE-average,quota_0.4,coverage,05,0
averaging,BCEAnchor-average,SELE-average,quota_0.4,coverage,06,0
averaging,BCEAnchor-average,SELE-average,quota_0.4,coverage,07,0
averaging,BCEAnchor-average,SELE-average,quota_0.4,coverage,08,0
averaging,BCEAnchor-average,SELE-average,quota_0.4,coverage,09,0
averaging,BCEAnchor-average,SELE-average,quota_0.4,coverage,10,0
averaging,BCEAnchor-average,SELE-average,quota_0.4,coverage,11,0
averaging,BCEAnchor-average,SELE-average,quota_0.4,coverage,12,0
averaging,BCEAnchor-average,SELE-average,quota_0.4,coverage,13,0
averaging,BCEAnchor-average,SELE-average,quota_0.4,coverage,14,0
averaging,BCEAnchor-average,SELE-average,quota_0.4,coverage,15,0
averaging,BCEAnchor-average,SELE-average,quota_0.4,coverage,16,0
averaging,BCEAnchor-average,SELE-average,quota_0.4,coverage,17,0
averaging,BCEAnchor-average,SELE-average,quota_0.4,coverage,18,0
averaging,BCEAnchor-average,SELE-average,quota_0.4,coverage,19,0
averaging,BCEAnchor-average,SELE-average,quota_0.4,R_SE,00,-0.0015939865845939552
averaging,BCEAnchor-average,SELE-average,quota_0.4,R_SE,01,-0.001606276643779804
averaging,BCEAnchor-average,SELE-average,quota_0.4,R_SE,02,-0.0015800773225152984
averaging,BCEAnchor-average,SELE-average,quota_0.4,R_SE,03,-0.0015939853826897402
averaging,BCEAnchor-average,SELE-average,quota_0.4,R_SE,04,-0.0015812868854520878
averaging,BCEAnchor-average,SELE-average,quota_0.4,R_SE,05,-0.0016234016915877628
averaging,BCEAnchor-average,SELE-average,quota_0.4,R_SE,06,-0.0015703358970007297
averaging,BCEAnchor-average,SELE-average,quota_0.4,R_SE,07,-0.0016268770818121808
averaging,BCEAnchor-average,SELE-average,quota_0.4,R_SE,08,-0.0017497147550058802
averaging,BCEAnchor-average,SELE-average,quota_0.4,R_SE,09,-0.001584125052177629
averaging,BCEAnchor-average,SELE-average,quota_0.4,R_SE,10,-0.0016239431729785855
averaging,BCEAnchor-average,SELE-average,quota_0.4,R_SE,11,0.00046693519092494071
averaging,BCEAnchor-average,SELE-average,quota_0.4,R_SE,12,-0.0015939458585423859
averaging,BCEAnchor-average,SELE-average,quota_0.4,R_SE,13,-0.0015848201053789909
averaging,BCEAnchor-average,SELE-average,quota_0.4,R_SE,14,-0.0015897586086848423
averaging,BCEAnchor-average,SELE-average,quota_0.4,R_SE,15,-0.0016636876173709778
averaging,BCEAnchor-average,SELE-average,quota_0.4,R_SE,16,-0.0016552432981266074
averaging,BCEAnchor-average,SELE-average,quota_0.4,R_SE,17,-0.0016562732430504164
averaging,BCEAnchor-average,SELE-average,quota_0.4,R_SE,18,-0.001663814323341499
averaging,BCEAnchor-average,SELE-average,quota_0.4,R_SE,19,-0.0016107004889386253
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,coverage,00,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,coverage,01,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,coverage,02,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,coverage,03,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,coverage,04,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,coverage,05,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,coverage,06,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,coverage,07,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,coverage,08,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,coverage,09,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,coverage,10,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,coverage,11,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,coverage,12,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,coverage,13,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,coverage,14,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,coverage,15,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,coverage,16,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,coverage,17,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,coverage,18,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,coverage,19,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,R_SE,00,2.1395209658485459e-06
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,R_SE,01,-1.4437766832943455e-05
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,R_SE,02,7.6467734713148161e-06
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,R_SE,03,-1.0932923787555088e-05
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,R_SE,04,3.3186117871057685e-06
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,R_SE,05,-1.3194608068020641e-06
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,R_SE,06,3.2198225996017682e-06
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,R_SE,07,-9.8802885745256919e-06
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,R_SE,08,3.6248652582563518e-05
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,R_SE,09,-2.9525917833207738e-06
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,R_SE,10,-6.2220075067141722e-06
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,R_SE,11,-0.00012036669768689806
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,R_SE,12,-1.5490490085947467e-05
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,R_SE,13,-6.2219973474483825e-06
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,R_SE,14,-1.4634767822933187e-05
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,R_SE,15,-3.1904061539682338e-06
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,R_SE,16,2.8814477338996725e-05
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,R_SE,17,-2.9212499789640911e-07
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,R_SE,18,2.5122591921118709e-06
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,R_SE,19,3.8204585354889575e-06
averaging,SELE-average,SELE-full-S1,quota_0.4,coverage,00,0
averaging,SELE-average,SELE-full-S1,quota_0.4,coverage,01,0
averaging,SELE-average,SELE-full-S1,quota_0.4,coverage,02,0
averaging,SELE-average,SELE-full-S1,quota_0.4,coverage,03,0
averaging,SELE-average,SELE-full-S1,quota_0.4,coverage,04,0
averaging,SELE-average,SELE-full-S1,quota_0.4,coverage,05,0
averaging,SELE-average,SELE-full-S1,quota_0.4,coverage,06,0
averaging,SELE-average,SELE-full-S1,quota_0.4,coverage,07,0
averaging,SELE-average,SELE-full-S1,quota_0.4,coverage,08,0
averaging,SELE-average,SELE-full-S1,quota_0.4,coverage,09,0
averaging,SELE-average,SELE-full-S1,quota_0.4,coverage,10,0
averaging,SELE-average,SELE-full-S1,quota_0.4,coverage,11,0
averaging,SELE-average,SELE-full-S1,quota_0.4,coverage,12,0
averaging,SELE-average,SELE-full-S1,quota_0.4,coverage,13,0
averaging,SELE-average,SELE-full-S1,quota_0.4,coverage,14,0
averaging,SELE-average,SELE-full-S1,quota_0.4,coverage,15,0
averaging,SELE-average,SELE-full-S1,quota_0.4,coverage,16,0
averaging,SELE-average,SELE-full-S1,quota_0.4,coverage,17,0
averaging,SELE-average,SELE-full-S1,quota_0.4,coverage,18,0
averaging,SELE-average,SELE-full-S1,quota_0.4,coverage,19,0
averaging,SELE-average,SELE-full-S1,quota_0.4,R_SE,00,0.00028086461166126897
averaging,SELE-average,SELE-full-S1,quota_0.4,R_SE,01,0.00028489379344807941
averaging,SELE-average,SELE-full-S1,quota_0.4,R_SE,02,0.00028592256407582867
averaging,SELE-average,SELE-full-S1,quota_0.4,R_SE,03,0.00026726189578835102
averaging,SELE-average,SELE-full-S1,quota_0.4,R_SE,04,0.00027350725996035802
averaging,SELE-average,SELE-full-S1,quota_0.4,R_SE,05,0.00029629415989459312
averaging,SELE-average,SELE-full-S1,quota_0.4,R_SE,06,0.00028139661777436265
averaging,SELE-average,SELE-full-S1,quota_0.4,R_SE,07,0.00026936109803162023
averaging,SELE-average,SELE-full-S1,quota_0.4,R_SE,08,0.00037932179481113548
averaging,SELE-average,SELE-full-S1,quota_0.4,R_SE,09,0.00026032813036631908
averaging,SELE-average,SELE-full-S1,quota_0.4,R_SE,10,0.00028667204324235585
averaging,SELE-average,SELE-full-S1,quota_0.4,R_SE,11,-0.00017989064779675573
averaging,SELE-average,SELE-full-S1,quota_0.4,R_SE,12,0.00030448247201547707
averaging,SELE-average,SELE-full-S1,quota_0.4,R_SE,13,0.00027668042973060664
averaging,SELE-average,SELE-full-S1,quota_0.4,R_SE,14,0.00029771201400638492
averaging,SELE-average,SELE-full-S1,quota_0.4,R_SE,15,0.00028577417207562711
averaging,SELE-average,SELE-full-S1,quota_0.4,R_SE,16,0.00028981256768041003
averaging,SELE-average,SELE-full-S1,quota_0.4,R_SE,17,0.00022924726245614202
averaging,SELE-average,SELE-full-S1,quota_0.4,R_SE,18,0.00030724545893726085
averaging,SELE-average,SELE-full-S1,quota_0.4,R_SE,19,0.00028002721608894054
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,coverage,00,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,coverage,01,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,coverage,02,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,coverage,03,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,coverage,04,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,coverage,05,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,coverage,06,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,coverage,07,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,coverage,08,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,coverage,09,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,coverage,10,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,coverage,11,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,coverage,12,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,coverage,13,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,coverage,14,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,coverage,15,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,coverage,16,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,coverage,17,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,coverage,18,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,coverage,19,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,R_SE,00,0.001925286506958987
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,R_SE,01,0.0019947891543279569
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,R_SE,02,0.0020333329343191278
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,R_SE,03,0.0019274052990629724
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,R_SE,04,0.0018831468029384055
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,R_SE,05,0.0019330757048960784
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,R_SE,06,0.0019557163353754285
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,R_SE,07,0.0019743721293432187
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,R_SE,08,0.0023757439640603763
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,R_SE,09,0.0019640766246219604
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,R_SE,10,0.001973485637974063
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,R_SE,11,-0.0011162414837261742
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,R_SE,12,0.0022190118371299208
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,R_SE,13,0.0019359809095348401
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,R_SE,14,0.0019169502499635192
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,R_SE,15,0.0019691646958391769
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,R_SE,16,0.0019741883509105974
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,R_SE,17,0.0019649241534862721
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,R_SE,18,0.0015023706272641497
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,R_SE,19,0.0019553999062807137
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,coverage,00,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,coverage,01,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,coverage,02,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,coverage,03,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,coverage,04,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,coverage,05,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,coverage,06,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,coverage,07,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,coverage,08,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,coverage,09,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,coverage,10,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,coverage,11,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,coverage,12,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,coverage,13,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,coverage,14,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,coverage,15,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,coverage,16,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,coverage,17,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,coverage,18,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,coverage,19,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,R_SE,00,0.00014399008972700023
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,R_SE,01,0.00019039066490432466
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,R_SE,02,0.00016739634705602996
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,R_SE,03,0.00015985645447333385
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,R_SE,04,0.00016484928667304111
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,R_SE,05,0.0001673963470560369
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,R_SE,06,0.00016739160678357068
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,R_SE,07,0.00016739242877689825
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,R_SE,08,0.00017588823056244318
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,R_SE,09,0.00015954815539291622
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,R_SE,10,0.00017938268960704384
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,R_SE,11,3.0461044062839171e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,R_SE,12,0.00016739200393753317
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,R_SE,13,0.00016739634705602996
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,R_SE,14,0.00016066781734180857
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,R_SE,15,0.0001722456485007684
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,R_SE,16,0.00015688401340214347
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,R_SE,17,0.00014368010038840612
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,R_SE,18,0.00017088918254462571
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,R_SE,19,0.00016739320990725309
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,coverage,00,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,coverage,01,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,coverage,02,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,coverage,03,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,coverage,04,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,coverage,05,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,coverage,06,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,coverage,07,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,coverage,08,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,coverage,09,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,coverage,10,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,coverage,11,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,coverage,12,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,coverage,13,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,coverage,14,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,coverage,15,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,coverage,16,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,coverage,17,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,coverage,18,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,coverage,19,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,R_SE,00,0.00012168836725621329
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,R_SE,01,0.0001747185820016664
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,R_SE,02,0.00014843837563226214
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,R_SE,03,0.00014089901874228539
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,R_SE,04,0.00014589172510642845
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,R_SE,05,0.00014451732569303183
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,R_SE,06,0.00014843417220514882
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,R_SE,07,0.00014843490110608842
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,R_SE,08,0.00015976088697413487
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,R_SE,09,0.00013797587931396738
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,R_SE,10,0.00015642927066626677
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,R_SE,11,3.1789784193610171e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,R_SE,12,0.00015584741611176373
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,R_SE,13,0.00014843837563226214
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,R_SE,14,0.00013834558106091965
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,R_SE,15,0.00015328767707699364
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,R_SE,16,0.00014142924988905931
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,R_SE,17,0.0001270937957142601
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,R_SE,18,0.0001484383756322552
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,R_SE,19,0.00014843559377186039
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,coverage,00,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,coverage,01,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,coverage,02,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,coverage,03,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,coverage,04,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,coverage,05,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,coverage,06,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,coverage,07,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,coverage,08,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,coverage,09,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,coverage,10,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,coverage,11,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,coverage,12,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,coverage,13,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,coverage,14,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,coverage,15,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,coverage,16,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,coverage,17,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,coverage,18,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,coverage,19,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,R_SE,00,-0.0011239814385496094
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,R_SE,01,-0.0011134005719763071
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,R_SE,02,-0.00099881552282968245
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,R_SE,03,-0.0011064312870699977
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,R_SE,04,-0.0010507682556309475
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,R_SE,05,-0.0010877774759247699
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,R_SE,06,-0.0010951527968041178
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,R_SE,07,-0.0011013864530893328
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,R_SE,08,-0.0010895176816564725
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,R_SE,09,-0.0010393801564507546
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,R_SE,10,-0.0011118245586045628
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,R_SE,11,-6.9520848258175505e-05
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,R_SE,12,-0.00099116715856015225
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,R_SE,13,-0.0010619092262284316
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,R_SE,14,-0.0010939492205568752
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,R_SE,15,-0.0011105275839315906
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,R_SE,16,-0.0010663161353095391
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,R_SE,17,-0.0012047725272543858
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,R_SE,18,-0.001013999716213701
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,R_SE,19,-0.0010624180065414227
averaging,BCEAnchor-average,SELE-average,quota_0.5,coverage,00,0
averaging,BCEAnchor-average,SELE-average,quota_0.5,coverage,01,0
averaging,BCEAnchor-average,SELE-average,quota_0.5,coverage,02,0
averaging,BCEAnchor-average,SELE-average,quota_0.5,coverage,03,0
averaging,BCEAnchor-average,SELE-average,quota_0.5,coverage,04,0
averaging,BCEAnchor-average,SELE-average,quota_0.5,coverage,05,0
averaging,BCEAnchor-average,SELE-average,quota_0.5,coverage,06,0
averaging,BCEAnchor-average,SELE-average,quota_0.5,coverage,07,0
averaging,BCEAnchor-average,SELE-average,quota_0.5,coverage,08,0
averaging,BCEAnchor-average,SELE-average,quota_0.5,coverage,09,0
averaging,BCEAnchor-average,SELE-average,quota_0.5,coverage,10,0
averaging,BCEAnchor-average,SELE-average,quota_0.5,coverage,11,0
averaging,BCEAnchor-average,SELE-average,quota_0.5,coverage,12,0
averaging,BCEAnchor-average,SELE-average,quota_0.5,coverage,13,0
averaging,BCEAnchor-average,SELE-average,quota_0.5,coverage,14,0
averaging,BCEAnchor-average,SELE-average,quota_0.5,coverage,15,0
averaging,BCEAnchor-average,SELE-average,quota_0.5,coverage,16,0
averaging,BCEAnchor-average,SELE-average,quota_0.5,coverage,17,0
averaging,BCEAnchor-average,SELE-average,quota_0.5,coverage,18,0
averaging,BCEAnchor-average,SELE-average,quota_0.5,coverage,19,0
averaging,BCEAnchor-average,SELE-average,quota_0.5,R_SE,00,-0.0008232001520421528
averaging,BCEAnchor-average,SELE-average,quota_0.5,R_SE,01,-0.00087205545641419469
averaging,BCEAnchor-average,SELE-average,quota_0.5,R_SE,02,-0.00074063500556122847
averaging,BCEAnchor-average,SELE-average,quota_0.5,R_SE,03,-0.00079977129504955197
averaging,BCEAnchor-average,SELE-average,quota_0.5,R_SE,04,-0.00079977660376745474
averaging,BCEAnchor-average,SELE-average,quota_0.5,R_SE,05,-0.00082332019434848414
averaging,BCEAnchor-average,SELE-average,quota_0.5,R_SE,06,-0.00081109830951724138
averaging,BCEAnchor-average,SELE-average,quota_0.5,R_SE,07,-0.00083781186759209619
averaging,BCEAnchor-average,SELE-average,quota_0.5,R_SE,08,-0.00090735775246093137
averaging,BCEAnchor-average,SELE-average,quota_0.5,R_SE,09,-0.00077101281468398147
averaging,BCEAnchor-average,SELE-average,quota_0.5,R_SE,10,-0.0008157756847811462
averaging,BCEAnchor-average,SELE-average,quota_0.5,R_SE,11,0.00028554517345515118
averaging,BCEAnchor-average,SELE-average,quota_0.5,R_SE,12,-0.00073305711838347887
averaging,BCEAnchor-average,SELE-average,quota_0.5,R_SE,13,-0.00077784669495601505
averaging,BCEAnchor-average,SELE-average,quota_0.5,R_SE,14,-0.00081997948385578723
averaging,BCEAnchor-average,SELE-average,quota_0.5,R_SE,15,-0.00083858830627101671
averaging,BCEAnchor-average,SELE-average,quota_0.5,R_SE,16,-0.00079977428440543286
averaging,BCEAnchor-average,SELE-average,quota_0.5,R_SE,17,-0.00095865629850986483
averaging,BCEAnchor-average,SELE-average,quota_0.5,R_SE,18,-0.0007439085268956605
averaging,BCEAnchor-average,SELE-average,quota_0.5,R_SE,19,-0.00080781069604837774
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,coverage,00,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,coverage,01,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,coverage,02,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,coverage,03,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,coverage,04,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,coverage,05,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,coverage,06,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,coverage,07,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,coverage,08,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,coverage,09,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,coverage,10,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,coverage,11,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,coverage,12,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,coverage,13,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,coverage,14,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,coverage,15,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,coverage,16,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,coverage,17,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,coverage,18,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,coverage,19,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,R_SE,00,0.00012940906557906695
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,R_SE,01,0.0001328662068032227
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,R_SE,02,0.00014313774929207435
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,R_SE,03,0.00015450670354995311
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,R_SE,04,0.00013943730412470379
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,R_SE,05,0.00013551926878084541
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,R_SE,06,0.000135660682398904
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,R_SE,07,0.00013358525576523395
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,R_SE,08,0.00014793220222647507
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,R_SE,09,0.00013420753572789684
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,R_SE,10,0.00014743121375409424
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,R_SE,11,-4.3140085270843009e-05
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,R_SE,12,0.00016538182198311963
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,R_SE,13,0.00013212458546772027
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,R_SE,14,0.00012934752414874712
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,R_SE,15,0.00015398822305429799
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,R_SE,16,0.00013593415667843139
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,R_SE,17,0.00014892290190651053
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,R_SE,18,0.00014293315420866454
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,R_SE,19,0.00015014675902099567
averaging,SELE-average,SELE-full-S1,quota_0.5,coverage,00,0
averaging,SELE-average,SELE-full-S1,quota_0.5,coverage,01,0
averaging,SELE-average,SELE-full-S1,quota_0.5,coverage,02,0
averaging,SELE-average,SELE-full-S1,quota_0.5,coverage,03,0
averaging,SELE-average,SELE-full-S1,quota_0.5,coverage,04,0
averaging,SELE-average,SELE-full-S1,quota_0.5,coverage,05,0
averaging,SELE-average,SELE-full-S1,quota_0.5,coverage,06,0
averaging,SELE-average,SELE-full-S1,quota_0.5,coverage,07,0
averaging,SELE-average,SELE-full-S1,quota_0.5,coverage,08,0
averaging,SELE-average,SELE-full-S1,quota_0.5,coverage,09,0
averaging,SELE-average,SELE-full-S1,quota_0.5,coverage,10,0
averaging,SELE-average,SELE-full-S1,quota_0.5,coverage,11,0
averaging,SELE-average,SELE-full-S1,quota_0.5,coverage,12,0
averaging,SELE-average,SELE-full-S1,quota_0.5,coverage,13,0
averaging,SELE-average,SELE-full-S1,quota_0.5,coverage,14,0
averaging,SELE-average,SELE-full-S1,quota_0.5,coverage,15,0
averaging,SELE-average,SELE-full-S1,quota_0.5,coverage,16,0
averaging,SELE-average,SELE-full-S1,quota_0.5,coverage,17,0
averaging,SELE-average,SELE-full-S1,quota_0.5,coverage,18,0
averaging,SELE-average,SELE-full-S1,quota_0.5,coverage,19,0
averaging,SELE-average,SELE-full-S1,quota_0.5,R_SE,00,-0.00030078128650745661
averaging,SELE-average,SELE-full-S1,quota_0.5,R_SE,01,-0.00024134511556211241
averaging,SELE-average,SELE-full-S1,quota_0.5,R_SE,02,-0.00025818051726845398
averaging,SELE-average,SELE-full-S1,quota_0.5,R_SE,03,-0.00030665999202044575
averaging,SELE-average,SELE-full-S1,quota_0.5,R_SE,04,-0.00025099165186349276
averaging,SELE-average,SELE-full-S1,quota_0.5,R_SE,05,-0.00026445728157628579
averaging,SELE-average,SELE-full-S1,quota_0.5,R_SE,06,-0.00028405448728687638
averaging,SELE-average,SELE-full-S1,quota_0.5,R_SE,07,-0.00026357458549723656
averaging,SELE-average,SELE-full-S1,quota_0.5,R_SE,08,-0.00018215992919554114
averaging,SELE-average,SELE-full-S1,quota_0.5,R_SE,09,-0.00026836734176677313
averaging,SELE-average,SELE-full-S1,quota_0.5,R_SE,10,-0.00029604887382341655
averaging,SELE-average,SELE-full-S1,quota_0.5,R_SE,11,-0.00035506602171332668
averaging,SELE-average,SELE-full-S1,quota_0.5,R_SE,12,-0.00025811004017667338
averaging,SELE-average,SELE-full-S1,quota_0.5,R_SE,13,-0.00028406253127241654
averaging,SELE-average,SELE-full-S1,quota_0.5,R_SE,14,-0.00027396973670108793
averaging,SELE-average,SELE-full-S1,quota_0.5,R_SE,15,-0.00027193927766057391
averaging,SELE-average,SELE-full-S1,quota_0.5,R_SE,16,-0.0002665418509041062
averaging,SELE-average,SELE-full-S1,quota_0.5,R_SE,17,-0.00024611622874452094
averaging,SELE-average,SELE-full-S1,quota_0.5,R_SE,18,-0.00027009118931804049
averaging,SELE-average,SELE-full-S1,quota_0.5,R_SE,19,-0.00025460731049304491
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,coverage,00,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,coverage,01,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,coverage,02,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,coverage,03,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,coverage,04,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,coverage,05,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,coverage,06,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,coverage,07,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,coverage,08,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,coverage,09,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,coverage,10,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,coverage,11,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,coverage,12,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,coverage,13,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,coverage,14,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,coverage,15,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,coverage,16,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,coverage,17,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,coverage,18,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,coverage,19,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,R_SE,00,0.0018935631918464771
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,R_SE,01,0.0019267234983339071
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,R_SE,02,0.0023462250750518054
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,R_SE,03,0.0020642748748297343
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,R_SE,04,0.0018525417333918812
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,R_SE,05,0.0019449940976423233
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,R_SE,06,0.0019702068242003559
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,R_SE,07,0.0019545434988519142
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,R_SE,08,0.0026552501910213633
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,R_SE,09,0.0019972526904723092
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,R_SE,10,0.0019455892782645409
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,R_SE,11,-0.0013170331169331459
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,R_SE,12,0.0021248434632155019
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,R_SE,13,0.0019063099648761392
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,R_SE,14,0.0019943680546991374
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,R_SE,15,0.0019596940618534925
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,R_SE,16,0.0019065732914016059
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,R_SE,17,0.0018377075683109409
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,R_SE,18,0.0014490785781458571
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,R_SE,19,0.0019457169957588574
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,coverage,00,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,coverage,01,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,coverage,02,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,coverage,03,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,coverage,04,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,coverage,05,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,coverage,06,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,coverage,07,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,coverage,08,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,coverage,09,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,coverage,10,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,coverage,11,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,coverage,12,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,coverage,13,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,coverage,14,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,coverage,15,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,coverage,16,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,coverage,17,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,coverage,18,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,coverage,19,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,R_SE,00,-3.6990812874920787e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,R_SE,01,-3.7088618386610372e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,R_SE,02,-3.0238617050606931e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,R_SE,03,-3.6284084384233251e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,R_SE,04,-4.256599458503374e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,R_SE,05,-3.6028485942807276e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,R_SE,06,-3.6271252997391312e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,R_SE,07,-3.524928565769303e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,R_SE,08,-2.6050366835658756e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,R_SE,09,-4.6924384965382759e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,R_SE,10,-2.2584832480729289e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,R_SE,11,-9.329136201097904e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,R_SE,12,-1.4761966377757618e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,R_SE,13,-4.8660148267001824e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,R_SE,14,-4.5368802127229713e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,R_SE,15,-4.0544585761512208e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,R_SE,16,-5.4243624972513671e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,R_SE,17,-2.2801380700612772e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,R_SE,18,-5.1298606250360645e-05
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,R_SE,19,-5.1491240945791827e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,coverage,00,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,coverage,01,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,coverage,02,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,coverage,03,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,coverage,04,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,coverage,05,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,coverage,06,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,coverage,07,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,coverage,08,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,coverage,09,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,coverage,10,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,coverage,11,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,coverage,12,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,coverage,13,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,coverage,14,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,coverage,15,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,coverage,16,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,coverage,17,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,coverage,18,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,coverage,19,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,R_SE,00,-5.775107626999898e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,R_SE,01,-5.5110942262168172e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,R_SE,02,-5.7162584221975843e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,R_SE,03,-5.3904152923597848e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,R_SE,04,-6.544693781464217e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,R_SE,05,-5.6788730032675261e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,R_SE,06,-5.703186496208712e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,R_SE,07,-5.6009965599138067e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,R_SE,08,-4.4451524402619458e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,R_SE,09,-6.3326501710286864e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,R_SE,10,-4.6675362270598431e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,R_SE,11,-9.2916796220261777e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,R_SE,12,-3.2433356539088298e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,R_SE,13,-7.551679491810126e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,R_SE,14,-6.3325293922028569e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,R_SE,15,-5.9284462922734593e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,R_SE,16,-7.7923953816727565e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,R_SE,17,-4.1585923282266846e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,R_SE,18,-7.2059223416728879e-05
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,R_SE,19,-7.4483430051841548e-05
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,coverage,00,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,coverage,01,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,coverage,02,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,coverage,03,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,coverage,04,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,coverage,05,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,coverage,06,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,coverage,07,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,coverage,08,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,coverage,09,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,coverage,10,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,coverage,11,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,coverage,12,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,coverage,13,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,coverage,14,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,coverage,15,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,coverage,16,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,coverage,17,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,coverage,18,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,coverage,19,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,R_SE,00,-0.0005839497983653047
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,R_SE,01,-0.00059755642977797618
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,R_SE,02,-0.00051983523166626577
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,R_SE,03,-0.00055953405353363628
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,R_SE,04,-0.00049571913617396657
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,R_SE,05,-0.000503212164496461
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,R_SE,06,-0.00057838584611441535
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,R_SE,07,-0.00053693015400066435
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,R_SE,08,-0.00052175788257423361
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,R_SE,09,-0.00053262562378898759
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,R_SE,10,-0.00058837297032261759
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,R_SE,11,-0.00048117314639462699
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,R_SE,12,-0.00031580011613607795
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,R_SE,13,-0.00054177490793455574
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,R_SE,14,-0.00063446026466949801
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,R_SE,15,-0.00058849357808653247
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,R_SE,16,-0.00063094294170154552
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,R_SE,17,-0.00073651367836979897
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,R_SE,18,-0.00050851875324321727
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,R_SE,19,-0.00053376064825036429
averaging,BCEAnchor-average,SELE-average,quota_0.6,coverage,00,0
averaging,BCEAnchor-average,SELE-average,quota_0.6,coverage,01,0
averaging,BCEAnchor-average,SELE-average,quota_0.6,coverage,02,0
averaging,BCEAnchor-average,SELE-average,quota_0.6,coverage,03,0
averaging,BCEAnchor-average,SELE-average,quota_0.6,coverage,04,0
averaging,BCEAnchor-average,SELE-average,quota_0.6,coverage,05,0
averaging,BCEAnchor-average,SELE-average,quota_0.6,coverage,06,0
averaging,BCEAnchor-average,SELE-average,quota_0.6,coverage,07,0
averaging,BCEAnchor-average,SELE-average,quota_0.6,coverage,08,0
averaging,BCEAnchor-average,SELE-average,quota_0.6,coverage,09,0
averaging,BCEAnchor-average,SELE-average,quota_0.6,coverage,10,0
averaging,BCEAnchor-average,SELE-average,quota_0.6,coverage,11,0
averaging,BCEAnchor-average,SELE-average,quota_0.6,coverage,12,0
averaging,BCEAnchor-average,SELE-average,quota_0.6,coverage,13,0
averaging,BCEAnchor-average,SELE-average,quota_0.6,coverage,14,0
averaging,BCEAnchor-average,SELE-average,quota_0.6,coverage,15,0
averaging,BCEAnchor-average,SELE-average,quota_0.6,coverage,16,0
averaging,BCEAnchor-average,SELE-average,quota_0.6,coverage,17,0
averaging,BCEAnchor-average,SELE-average,quota_0.6,coverage,18,0
averaging,BCEAnchor-average,SELE-average,quota_0.6,coverage,19,0
averaging,BCEAnchor-average,SELE-average,quota_0.6,R_SE,00,-0.00017539809601753442
averaging,BCEAnchor-average,SELE-average,quota_0.6,R_SE,01,-0.00019711445054106103
averaging,BCEAnchor-average,SELE-average,quota_0.6,R_SE,02,-0.00013651884736309849
averaging,BCEAnchor-average,SELE-average,quota_0.6,R_SE,03,-0.00014226936733242879
averaging,BCEAnchor-average,SELE-average,quota_0.6,R_SE,04,-0.00010489832938381793
averaging,BCEAnchor-average,SELE-average,quota_0.6,R_SE,05,-0.00013810681395777513
averaging,BCEAnchor-average,SELE-average,quota_0.6,R_SE,06,-0.00017998837184789174
averaging,BCEAnchor-average,SELE-average,quota_0.6,R_SE,07,-0.00017157010958022967
averaging,BCEAnchor-average,SELE-average,quota_0.6,R_SE,08,-0.00022559004602444588
averaging,BCEAnchor-average,SELE-average,quota_0.6,R_SE,09,-0.00014899980474901431
averaging,BCEAnchor-average,SELE-average,quota_0.6,R_SE,10,-0.00019422290270711129
averaging,BCEAnchor-average,SELE-average,quota_0.6,R_SE,11,-6.7033007750030849e-05
averaging,BCEAnchor-average,SELE-average,quota_0.6,R_SE,12,0.00010760062189717201
averaging,BCEAnchor-average,SELE-average,quota_0.6,R_SE,13,-0.00013985717048775603
averaging,BCEAnchor-average,SELE-average,quota_0.6,R_SE,14,-0.00020911546050295104
averaging,BCEAnchor-average,SELE-average,quota_0.6,R_SE,15,-0.00018042137061022312
averaging,BCEAnchor-average,SELE-average,quota_0.6,R_SE,16,-0.0002168061884806477
averaging,BCEAnchor-average,SELE-average,quota_0.6,R_SE,17,-0.00038562030415538462
averaging,BCEAnchor-average,SELE-average,quota_0.6,R_SE,18,-8.8564060736914807e-05
averaging,BCEAnchor-average,SELE-average,quota_0.6,R_SE,19,-0.0001263200184399571
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,coverage,00,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,coverage,01,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,coverage,02,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,coverage,03,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,coverage,04,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,coverage,05,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,coverage,06,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,coverage,07,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,coverage,08,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,coverage,09,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,coverage,10,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,coverage,11,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,coverage,12,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,coverage,13,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,coverage,14,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,coverage,15,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,coverage,16,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,coverage,17,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,coverage,18,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,coverage,19,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,R_SE,00,-0.00012877972954210282
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,R_SE,01,-0.000112449231427586
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,R_SE,02,-0.00013127420621271424
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,R_SE,03,-0.00012493266339512477
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,R_SE,04,-0.00012799836783382312
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,R_SE,05,-0.0001310852925896222
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,R_SE,06,-0.00013120867975385808
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,R_SE,07,-0.0001124079548807666
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,R_SE,08,-9.6606990119513236e-05
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,R_SE,09,-0.00010166669892376634
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,R_SE,10,-0.0001177048462719793
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,R_SE,11,-0.0002273546925598835
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,R_SE,12,-0.00010346331476909776
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,R_SE,13,-0.00012825195029536607
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,R_SE,14,-0.00013996247562828024
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,R_SE,15,-0.00013435644789165646
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,R_SE,16,-0.000125598603529814
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,R_SE,17,-0.00011854649450476762
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,R_SE,18,-0.00013144454744169753
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,R_SE,19,-0.0001276621729584676
averaging,SELE-average,SELE-full-S1,quota_0.6,coverage,00,0
averaging,SELE-average,SELE-full-S1,quota_0.6,coverage,01,0
averaging,SELE-average,SELE-full-S1,quota_0.6,coverage,02,0
averaging,SELE-average,SELE-full-S1,quota_0.6,coverage,03,0
averaging,SELE-average,SELE-full-S1,quota_0.6,coverage,04,0
averaging,SELE-average,SELE-full-S1,quota_0.6,coverage,05,0
averaging,SELE-average,SELE-full-S1,quota_0.6,coverage,06,0
averaging,SELE-average,SELE-full-S1,quota_0.6,coverage,07,0
averaging,SELE-average,SELE-full-S1,quota_0.6,coverage,08,0
averaging,SELE-average,SELE-full-S1,quota_0.6,coverage,09,0
averaging,SELE-average,SELE-full-S1,quota_0.6,coverage,10,0
averaging,SELE-average,SELE-full-S1,quota_0.6,coverage,11,0
averaging,SELE-average,SELE-full-S1,quota_0.6,coverage,12,0
averaging,SELE-average,SELE-full-S1,quota_0.6,coverage,13,0
averaging,SELE-average,SELE-full-S1,quota_0.6,coverage,14,0
averaging,SELE-average,SELE-full-S1,quota_0.6,coverage,15,0
averaging,SELE-average,SELE-full-S1,quota_0.6,coverage,16,0
averaging,SELE-average,SELE-full-S1,quota_0.6,coverage,17,0
averaging,SELE-average,SELE-full-S1,quota_0.6,coverage,18,0
averaging,SELE-average,SELE-full-S1,quota_0.6,coverage,19,0
averaging,SELE-average,SELE-full-S1,quota_0.6,R_SE,00,-0.00040855170234777027
averaging,SELE-average,SELE-full-S1,quota_0.6,R_SE,01,-0.00040044197923691516
averaging,SELE-average,SELE-full-S1,quota_0.6,R_SE,02,-0.00038331638430316728
averaging,SELE-average,SELE-full-S1,quota_0.6,R_SE,03,-0.00041726468620120749
averaging,SELE-average,SELE-full-S1,quota_0.6,R_SE,04,-0.00039082080679014863
averaging,SELE-average,SELE-full-S1,quota_0.6,R_SE,05,-0.00036510535053868587
averaging,SELE-average,SELE-full-S1,quota_0.6,R_SE,06,-0.00039839747426652361
averaging,SELE-average,SELE-full-S1,quota_0.6,R_SE,07,-0.00036536004442043468
averaging,SELE-average,SELE-full-S1,quota_0.6,R_SE,08,-0.00029616783654978773
averaging,SELE-average,SELE-full-S1,quota_0.6,R_SE,09,-0.00038362581903997328
averaging,SELE-average,SELE-full-S1,quota_0.6,R_SE,10,-0.00039415006761550631
averaging,SELE-average,SELE-full-S1,quota_0.6,R_SE,11,-0.00041414013864459615
averaging,SELE-average,SELE-full-S1,quota_0.6,R_SE,12,-0.00042340073803324996
averaging,SELE-average,SELE-full-S1,quota_0.6,R_SE,13,-0.00040191773744679971
averaging,SELE-average,SELE-full-S1,quota_0.6,R_SE,14,-0.00042534480416654696
averaging,SELE-average,SELE-full-S1,quota_0.6,R_SE,15,-0.00040807220747630935
averaging,SELE-average,SELE-full-S1,quota_0.6,R_SE,16,-0.00041413675322089782
averaging,SELE-average,SELE-full-S1,quota_0.6,R_SE,17,-0.00035089337421441436
averaging,SELE-average,SELE-full-S1,quota_0.6,R_SE,18,-0.00041995469250630246
averaging,SELE-average,SELE-full-S1,quota_0.6,R_SE,19,-0.00040744062981040718
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,coverage,00,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,coverage,01,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,coverage,02,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,coverage,03,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,coverage,04,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,coverage,05,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,coverage,06,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,coverage,07,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,coverage,08,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,coverage,09,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,coverage,10,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,coverage,11,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,coverage,12,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,coverage,13,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,coverage,14,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,coverage,15,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,coverage,16,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,coverage,17,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,coverage,18,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,coverage,19,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,R_SE,00,0.00078010068332258486
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,R_SE,01,0.000754403707561635
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,R_SE,02,0.0012303593060429829
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,R_SE,03,0.00093545950684480184
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,R_SE,04,0.00066369760726697757
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,R_SE,05,0.00073186161973670671
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,R_SE,06,0.00084468121275321773
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,R_SE,07,0.00076270107650409924
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,R_SE,08,0.0012496085300220949
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,R_SE,09,0.00086918637814478727
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,R_SE,10,0.00092526025608498375
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,R_SE,11,-0.0014581476573493277
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,R_SE,12,0.00091651589002954281
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,R_SE,13,0.00088338757267904244
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,R_SE,14,0.00077767969892171551
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,R_SE,15,0.00073093188099110362
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,R_SE,16,0.00038014877993375329
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,R_SE,17,0.00063975757247618226
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,R_SE,18,0.00035199963717297278
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,R_SE,19,0.00068756682168211181
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,coverage,00,0.0027842967893616129
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,coverage,01,0.002892057367624554
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,coverage,02,0.0029400980746725276
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,coverage,03,0.002695326473621292
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,coverage,04,0.0028397714898646077
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,coverage,05,0.0028246779961203449
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,coverage,06,0.0028156046357152532
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,coverage,07,0.0026906782722267257
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,coverage,08,0.0027779238092334063
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,coverage,09,0.0026854388405013869
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,coverage,10,0.0027766213751218515
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,coverage,11,0.0023000563193899858
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,coverage,12,0.0030197790101695586
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,coverage,13,0.0027864644180875006
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,coverage,14,0.0029246293725590919
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,coverage,15,0.0024588581751332291
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,coverage,16,0.0028523534841946234
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,coverage,17,0.0028178619254219353
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,coverage,18,0.0030289397900784116
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,coverage,19,0.0028801912161711598
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,R_SE,00,0.00093042288502459547
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,R_SE,01,0.0009770365049106694
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,R_SE,02,0.00097273221505151525
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,R_SE,03,0.00093383385581731482
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,R_SE,04,0.00089153111079563752
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,R_SE,05,0.00090266764104125763
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,R_SE,06,0.00094180994134507312
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,R_SE,07,0.00093327647239044992
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,R_SE,08,0.00092716417174648624
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,R_SE,09,0.00084349339460706302
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,R_SE,10,0.00095531020811406159
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,R_SE,11,0.00037428691687318993
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,R_SE,12,0.00090396078079030273
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,R_SE,13,0.00093714746381588776
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,R_SE,14,0.00095073507974074295
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,R_SE,15,0.00088856278107184161
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,R_SE,16,0.00087564138492132737
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,R_SE,17,0.00095180877578043832
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,R_SE,18,0.00086491672463630959
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,R_SE,19,0.00094958420166267599
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,coverage,00,0.0023715555474675262
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,coverage,01,0.0015972813889989208
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,coverage,02,0.0021437516988197193
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,coverage,03,0.0012888160374245311
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,coverage,04,0.0018941461840534977
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,coverage,05,0.00214600278255657
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,coverage,06,0.00251739586523376
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,coverage,07,0.001871968671457593
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,coverage,08,0.0029040359670841971
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,coverage,09,0.0021002275077028256
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,coverage,10,0.0022261793655816067
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,coverage,11,0.002596169680873082
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,coverage,12,0.0027382834127994546
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,coverage,13,0.0023531897021933368
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,coverage,14,0.0015432907993897867
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,coverage,15,0.0013283484581394266
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,coverage,16,0.0025338357429620594
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,coverage,17,0.0028822064021090722
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,coverage,18,0.0021471193623371528
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,coverage,19,0.001303342288113524
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,R_SE,00,-0.0024604528389555042
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,R_SE,01,-0.0022939203296876015
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,R_SE,02,-0.0023187787949170494
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,R_SE,03,-0.0023483920658583513
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,R_SE,04,-0.0020872570779333147
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,R_SE,05,-0.002425000245491693
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,R_SE,06,-0.0024888105383999368
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,R_SE,07,-0.0023814139549457949
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,R_SE,08,-0.0022050111881159809
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,R_SE,09,-0.0024719385252172724
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,R_SE,10,-0.0024908038878011796
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,R_SE,11,-0.0018062942040256991
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,R_SE,12,-0.0024240205205131246
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,R_SE,13,-0.0024052992982649263
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,R_SE,14,-0.0024228634852442588
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,R_SE,15,-0.0023529320589911334
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,R_SE,16,-0.0022948985710434175
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,R_SE,17,-0.0021723482197961164
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,R_SE,18,-0.0023113706559497182
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,R_SE,19,-0.0021717001558383062
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,coverage,00,-0.0046591263931432215
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,coverage,01,-0.0041789001161018011
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,coverage,02,-0.0030447135747727382
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,coverage,03,-0.003454917710318832
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,coverage,04,-0.0043710409596211469
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,coverage,05,-0.0034304622134125038
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,coverage,06,-0.003946249747349008
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,coverage,07,-0.0035320973867175088
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,coverage,08,-0.0038547948270042931
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,coverage,09,-0.0036296082093638105
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,coverage,10,-0.0027335412422133374
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,coverage,11,-0.0075061833352482385
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,coverage,12,-0.0039945784270810402
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,coverage,13,-0.0038801858050425248
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,coverage,14,-0.0037866443196180981
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,coverage,15,-0.0040763265835850881
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,coverage,16,-0.003414855666533738
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,coverage,17,-0.0032247593801096493
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,coverage,18,-0.0032543055622287413
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,coverage,19,-0.0030854250509062863
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,R_SE,00,0.0028305128665909937
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,R_SE,01,0.0027944025781899071
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,R_SE,02,0.0031418034874853978
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,R_SE,03,0.0030976473625106068
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,R_SE,04,0.0026944794302599315
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,R_SE,05,0.0030595120958505084
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,R_SE,06,0.0030649143257192105
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,R_SE,07,0.0029934587045585964
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,R_SE,08,0.0035651862426733447
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,R_SE,09,0.0029245236467803845
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,R_SE,10,0.0027832422481044172
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,R_SE,11,-0.00080176128898828969
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,R_SE,12,0.0030020230531822983
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,R_SE,13,0.0031098491265820066
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,R_SE,14,0.0029367927729601756
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,R_SE,15,0.003017877633728086
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,R_SE,16,0.0028724646717283656
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,R_SE,17,0.0031791436711404442
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,R_SE,18,0.0024561863828282821
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,R_SE,19,0.0031907382844296728
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,coverage,00,-0.00041274124189408674
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,coverage,01,-0.0012947759786256332
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,coverage,02,-0.00079634637585280837
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,coverage,03,-0.0014065104361967611
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,coverage,04,-0.00094562530581111001
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,coverage,05,-0.00067867521356377474
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,coverage,06,-0.00029820877048149301
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,coverage,07,-0.00081870960076913261
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,coverage,08,0.00012611215785079079
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,coverage,09,-0.00058521133279856136
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,coverage,10,-0.00055044200954024473
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,coverage,11,0.00029611336148309625
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,coverage,12,-0.00028149559737010373
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,coverage,13,-0.00043327471589416371
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,coverage,14,-0.0013813385731693054
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,coverage,15,-0.0011305097169938022
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,coverage,16,-0.00031851774123256425
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,coverage,17,6.434447668713694e-05
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,coverage,18,-0.0008818204277412586
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,coverage,19,-0.0015768489280576358
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,R_SE,00,-0.0033908757239800996
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,R_SE,01,-0.0032709568345982709
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,R_SE,02,-0.0032915110099685646
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,R_SE,03,-0.0032822259216756661
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,R_SE,04,-0.0029787881887289522
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,R_SE,05,-0.0033276678865329506
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,R_SE,06,-0.0034306204797450099
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,R_SE,07,-0.0033146904273362449
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,R_SE,08,-0.0031321753598624671
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,R_SE,09,-0.0033154319198243354
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,R_SE,10,-0.0034461140959152411
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,R_SE,11,-0.002180581120898889
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,R_SE,12,-0.0033279813013034273
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,R_SE,13,-0.003342446762080814
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,R_SE,14,-0.0033735985649850017
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,R_SE,15,-0.0032414948400629751
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,R_SE,16,-0.0031705399559647449
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,R_SE,17,-0.0031241569955765547
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,R_SE,18,-0.0031762873805860278
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,R_SE,19,-0.0031212843575009822
nested,Nested-BCE,Nested-SELE,locked_rule,coverage,00,-0.010635059931945787
nested,Nested-BCE,Nested-SELE,locked_rule,coverage,01,-0.0102065700613594
nested,Nested-BCE,Nested-SELE,locked_rule,coverage,02,-0.010829963155181225
nested,Nested-BCE,Nested-SELE,locked_rule,coverage,03,-0.010600395058642251
nested,Nested-BCE,Nested-SELE,locked_rule,coverage,04,-0.0099874007369985824
nested,Nested-BCE,Nested-SELE,locked_rule,coverage,05,-0.010836157490053011
nested,Nested-BCE,Nested-SELE,locked_rule,coverage,06,-0.010461500730540229
nested,Nested-BCE,Nested-SELE,locked_rule,coverage,07,-0.011199816711595678
nested,Nested-BCE,Nested-SELE,locked_rule,coverage,08,-0.01013303554487696
nested,Nested-BCE,Nested-SELE,locked_rule,coverage,09,-0.010483811242789012
nested,Nested-BCE,Nested-SELE,locked_rule,coverage,10,-0.010565204833049674
nested,Nested-BCE,Nested-SELE,locked_rule,coverage,11,-0.011091093926420202
nested,Nested-BCE,Nested-SELE,locked_rule,coverage,12,-0.010612475703279781
nested,Nested-BCE,Nested-SELE,locked_rule,coverage,13,-0.010399673848820156
nested,Nested-BCE,Nested-SELE,locked_rule,coverage,14,-0.010860822602875695
nested,Nested-BCE,Nested-SELE,locked_rule,coverage,15,-0.010183176340659031
nested,Nested-BCE,Nested-SELE,locked_rule,coverage,16,-0.01044756405854194
nested,Nested-BCE,Nested-SELE,locked_rule,coverage,17,-0.0099855786149420037
nested,Nested-BCE,Nested-SELE,locked_rule,coverage,18,-0.011051844134568235
nested,Nested-BCE,Nested-SELE,locked_rule,coverage,19,-0.010641335443245725
nested,Nested-BCE,Nested-SELE,locked_rule,R_SE,00,-0.0012430472137885049
nested,Nested-BCE,Nested-SELE,locked_rule,R_SE,01,-0.0011169618538002871
nested,Nested-BCE,Nested-SELE,locked_rule,R_SE,02,-0.001134710903758239
nested,Nested-BCE,Nested-SELE,locked_rule,R_SE,03,-0.0011736109612414947
nested,Nested-BCE,Nested-SELE,locked_rule,R_SE,04,-0.00091924629741250291
nested,Nested-BCE,Nested-SELE,locked_rule,R_SE,05,-0.0011994963401664518
nested,Nested-BCE,Nested-SELE,locked_rule,R_SE,06,-0.0011703161701478379
nested,Nested-BCE,Nested-SELE,locked_rule,R_SE,07,-0.0011431669233422231
nested,Nested-BCE,Nested-SELE,locked_rule,R_SE,08,-0.0010451964402666269
nested,Nested-BCE,Nested-SELE,locked_rule,R_SE,09,-0.0011504254229776911
nested,Nested-BCE,Nested-SELE,locked_rule,R_SE,10,-0.0013284856756206054
nested,Nested-BCE,Nested-SELE,locked_rule,R_SE,11,-0.0017836134206420315
nested,Nested-BCE,Nested-SELE,locked_rule,R_SE,12,-0.0012386008145094038
nested,Nested-BCE,Nested-SELE,locked_rule,R_SE,13,-0.001091708327307532
nested,Nested-BCE,Nested-SELE,locked_rule,R_SE,14,-0.001217856254532107
nested,Nested-BCE,Nested-SELE,locked_rule,R_SE,15,-0.0011452648928857098
nested,Nested-BCE,Nested-SELE,locked_rule,R_SE,16,-0.0010781614780885629
nested,Nested-BCE,Nested-SELE,locked_rule,R_SE,17,-0.0010197128926112756
nested,Nested-BCE,Nested-SELE,locked_rule,R_SE,18,-0.0011673231216352831
nested,Nested-BCE,Nested-SELE,locked_rule,R_SE,19,-0.001069778346095826
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,coverage,00,-0.0029977879122684101
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,coverage,01,-0.0032532459055197686
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,coverage,02,-0.0030175237795194562
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,coverage,03,-0.0033503805843886638
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,coverage,04,-0.0030186048405018589
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,coverage,05,-0.0029824816523760819
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,coverage,06,-0.0028072403905609992
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,coverage,07,-0.0030671495234195125
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,coverage,08,-0.0030950974140906973
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,coverage,09,-0.0031510493020909217
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,coverage,10,-0.0031491984737748052
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,coverage,11,-0.0023978462073258075
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,coverage,12,-0.0031265312199253961
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,coverage,13,-0.0030627526650086668
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,coverage,14,-0.0032642916393213453
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,coverage,15,-0.0021881200334051424
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,coverage,16,-0.0031256967114611759
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,coverage,17,-0.0026441550351679463
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,coverage,18,-0.0028638458959918968
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,coverage,19,-0.0031579284640544528
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,R_SE,00,-8.4148484841020665e-05
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,R_SE,01,-3.9067318091924597e-05
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,R_SE,02,-4.2968781675402357e-05
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,R_SE,03,-7.5488945165930188e-05
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,R_SE,04,-3.3202768094042767e-05
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,R_SE,05,-9.3217677964219092e-05
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,R_SE,06,-5.4481761292662911e-05
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,R_SE,07,-4.7815680824354889e-05
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,R_SE,08,-5.3845807487191977e-05
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,R_SE,09,-5.9105954939429883e-05
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,R_SE,10,-4.6961866055225676e-05
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,R_SE,11,0.00014662829611486461
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,R_SE,12,-7.5476809047528293e-05
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,R_SE,13,-2.2633165162787294e-05
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,R_SE,14,-3.3342166335742496e-05
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,R_SE,15,-0.00016903092953848148
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,R_SE,16,-6.0107196165337662e-05
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,R_SE,17,-4.5688005254965192e-05
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,R_SE,18,-6.5190703263141858e-05
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,R_SE,19,-6.9014558523920744e-05
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,coverage,00,0.0053984384866254615
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,coverage,01,0.0062342200616832119
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,coverage,02,0.0069836134266375556
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,coverage,03,0.0063749506089379781
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,coverage,04,0.0066282937927722467
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,coverage,05,0.0069004852213824415
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,coverage,06,0.005475603882369901
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,coverage,07,0.0068756140506045444
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,coverage,08,0.006778427480155347
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,coverage,09,0.0065972678598684954
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,coverage,10,0.0066466964933642866
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,coverage,11,0.0053523249474553905
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,coverage,12,0.0066616668116181868
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,coverage,13,0.0066635160400515944
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,coverage,14,0.006604037400864524
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,coverage,15,0.0060691985733908969
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,coverage,16,0.0068672691581103118
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,coverage,17,0.0066946111034014181
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,coverage,18,0.0067762920552214903
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,coverage,19,0.0066646330596612218
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,R_SE,00,0.00016743140905525755
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,R_SE,01,1.4199927461280848e-05
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,R_SE,02,3.2001224630900937e-05
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,R_SE,03,-1.1459823128542879e-05
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,R_SE,04,5.7935816975503152e-05
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,R_SE,05,-2.6181671940191109e-05
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,R_SE,06,9.9655849144876518e-05
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,R_SE,07,9.45098697386626e-05
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,R_SE,08,3.1347654544044978e-05
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,R_SE,09,1.920967139941443e-05
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,R_SE,10,2.5795722730613535e-05
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,R_SE,11,-0.00011383687863778663
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,R_SE,12,-1.8434248383485119e-05
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,R_SE,13,3.2441863777939173e-05
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,R_SE,14,-9.5178708902632359e-06
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,R_SE,15,3.5042765206411142e-06
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,R_SE,16,5.705201230366691e-05
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,R_SE,17,6.1340789445772648e-05
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,R_SE,18,4.9952275507712807e-05
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,R_SE,19,5.6649663419672258e-05
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,coverage,00,-0.0036617242492619365
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,coverage,01,-0.0045333889843342757
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,coverage,02,-0.0044244180683120464
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,coverage,03,-0.0045906970607927453
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,coverage,04,-0.0041926281367030485
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,coverage,05,-0.0042263246267666447
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,coverage,06,-0.0039042969846138816
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,coverage,07,-0.0042866483823288306
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,coverage,08,-0.0056439473723928152
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,coverage,09,-0.0045857553490593296
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,coverage,10,-0.0042429610527861426
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,coverage,11,-0.0015486868711698681
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,coverage,12,-0.0050750767811102585
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,coverage,13,-0.0044724229674439342
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,coverage,14,-0.0047627274493165445
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,coverage,15,-0.0026351814636172712
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,coverage,16,-0.0040885177679570598
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,coverage,17,-0.0030439233610823581
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,coverage,18,-0.0031061113452448639
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,coverage,19,-0.0046154118925772593
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,R_SE,00,7.1173652019300426e-05
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,R_SE,01,7.0391436921904416e-06
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,R_SE,02,0.00016446480022015708
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,R_SE,03,0.00016479809174154564
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,R_SE,04,4.433269048870897e-05
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,R_SE,05,4.7887536469233549e-05
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,R_SE,06,3.6933125940281919e-05
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,R_SE,07,-4.4050254390547161e-05
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,R_SE,08,0.00011711183161127597
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,R_SE,09,0.0001027146301254625
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,R_SE,10,9.9483737311424625e-05
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,R_SE,11,-0.00021318658701522525
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,R_SE,12,7.52758601170328e-05
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,R_SE,13,0.00028460025567701025
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,R_SE,14,2.7248076735285343e-05
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,R_SE,15,-4.0256189376343399e-05
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,R_SE,16,6.5377646997058503e-05
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,R_SE,17,0.00024150613416802635
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,R_SE,18,-0.00018132676440217599
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,R_SE,19,6.4216366221711563e-06
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,coverage,00,0.0083962263988938725
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,coverage,01,0.0094874659672029796
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,coverage,02,0.010001137206157012
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,coverage,03,0.0097253311933266414
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,coverage,04,0.009646898633274106
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,coverage,05,0.0098829668737585238
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,coverage,06,0.0082828442729308994
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,coverage,07,0.0099427635740240577
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,coverage,08,0.0098735248942460451
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,coverage,09,0.0097483171619594175
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,coverage,10,0.0097958949671390922
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,coverage,11,0.0077501711547811984
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,coverage,12,0.0097881980315435834
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,coverage,13,0.0097262687050602616
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,coverage,14,0.0098683290401858689
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,coverage,15,0.0082573186067960384
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,coverage,16,0.0099929658695714872
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,coverage,17,0.0093387661385693644
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,coverage,18,0.0096401379512133876
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,coverage,19,0.0098225615237156755
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,R_SE,00,0.00025157989389627822
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,R_SE,01,5.3267245553205445e-05
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,R_SE,02,7.4970006306303294e-05
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,R_SE,03,6.4029122037387309e-05
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,R_SE,04,9.1138585069545919e-05
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,R_SE,05,6.7036006024027983e-05
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,R_SE,06,0.00015413761043753943
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,R_SE,07,0.00014232555056301749
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,R_SE,08,8.5193462031236955e-05
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,R_SE,09,7.8315626338844313e-05
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,R_SE,10,7.2757588785839211e-05
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,R_SE,11,-0.00026046517475265124
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,R_SE,12,5.7042560664043174e-05
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,R_SE,13,5.5075028940726467e-05
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,R_SE,14,2.382429544547926e-05
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,R_SE,15,0.00017253520605912259
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,R_SE,16,0.00011715920846900457
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,R_SE,17,0.00010702879470073784
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,R_SE,18,0.00011514297877085466
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,R_SE,19,0.000125664221943593
nested,Nested-BCE,Nested-SELE,oracle,coverage,00,-0.0015635631230714962
nested,Nested-BCE,Nested-SELE,oracle,coverage,01,-0.0017649973383646979
nested,Nested-BCE,Nested-SELE,oracle,coverage,02,-0.0014251345287873769
nested,Nested-BCE,Nested-SELE,oracle,coverage,03,-0.0018131807514888555
nested,Nested-BCE,Nested-SELE,oracle,coverage,04,-0.0017800403036469879
nested,Nested-BCE,Nested-SELE,oracle,coverage,05,-0.0017503718009151637
nested,Nested-BCE,Nested-SELE,oracle,coverage,06,-0.0017982837661836837
nested,Nested-BCE,Nested-SELE,oracle,coverage,07,-0.0015493447620084351
nested,Nested-BCE,Nested-SELE,oracle,coverage,08,-0.0014671444544043408
nested,Nested-BCE,Nested-SELE,oracle,coverage,09,-0.0015817655983534789
nested,Nested-BCE,Nested-SELE,oracle,coverage,10,-0.0016391207411548653
nested,Nested-BCE,Nested-SELE,oracle,coverage,11,-0.0016657707759093505
nested,Nested-BCE,Nested-SELE,oracle,coverage,12,-0.0016282219872242
nested,Nested-BCE,Nested-SELE,oracle,coverage,13,-0.0019750009823942759
nested,Nested-BCE,Nested-SELE,oracle,coverage,14,-0.0017223742824415587
nested,Nested-BCE,Nested-SELE,oracle,coverage,15,-0.0016438643981128008
nested,Nested-BCE,Nested-SELE,oracle,coverage,16,-0.0016209547733904998
nested,Nested-BCE,Nested-SELE,oracle,coverage,17,-0.0014108078726349168
nested,Nested-BCE,Nested-SELE,oracle,coverage,18,-0.0011690191932414776
nested,Nested-BCE,Nested-SELE,oracle,coverage,19,-0.0016922440021908097
nested,Nested-BCE,Nested-SELE,oracle,R_SE,00,7.8106398306299063e-06
nested,Nested-BCE,Nested-SELE,oracle,R_SE,01,-1.7111954159883258e-05
nested,Nested-BCE,Nested-SELE,oracle,R_SE,02,-4.7660217032959029e-05
nested,Nested-BCE,Nested-SELE,oracle,R_SE,03,-2.550535061439374e-05
nested,Nested-BCE,Nested-SELE,oracle,R_SE,04,-4.7050394773144599e-05
nested,Nested-BCE,Nested-SELE,oracle,R_SE,05,-5.3514558747351504e-05
nested,Nested-BCE,Nested-SELE,oracle,R_SE,06,-5.668269427076128e-05
nested,Nested-BCE,Nested-SELE,oracle,R_SE,07,-3.254128966012626e-06
nested,Nested-BCE,Nested-SELE,oracle,R_SE,08,-1.0718344659266243e-05
nested,Nested-BCE,Nested-SELE,oracle,R_SE,09,-9.3813907607043223e-06
nested,Nested-BCE,Nested-SELE,oracle,R_SE,10,-4.4576059007941926e-06
nested,Nested-BCE,Nested-SELE,oracle,R_SE,11,9.0893945610653892e-05
nested,Nested-BCE,Nested-SELE,oracle,R_SE,12,-4.7426277826591312e-05
nested,Nested-BCE,Nested-SELE,oracle,R_SE,13,-2.2401965573272398e-05
nested,Nested-BCE,Nested-SELE,oracle,R_SE,14,-3.1692956221282542e-06
nested,Nested-BCE,Nested-SELE,oracle,R_SE,15,-5.7661216818917505e-05
nested,Nested-BCE,Nested-SELE,oracle,R_SE,16,-3.7043714336798539e-05
nested,Nested-BCE,Nested-SELE,oracle,R_SE,17,-3.2198925409149259e-05
nested,Nested-BCE,Nested-SELE,oracle,R_SE,18,-4.6759349854437471e-05
nested,Nested-BCE,Nested-SELE,oracle,R_SE,19,-4.3406147215430124e-07
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,coverage,00,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,coverage,01,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,coverage,02,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,coverage,03,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,coverage,04,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,coverage,05,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,coverage,06,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,coverage,07,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,coverage,08,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,coverage,09,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,coverage,10,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,coverage,11,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,coverage,12,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,coverage,13,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,coverage,14,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,coverage,15,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,coverage,16,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,coverage,17,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,coverage,18,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,coverage,19,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,R_SE,00,0.0011474701026203543
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,R_SE,01,0.0011642414906404691
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,R_SE,02,0.0011544756602044001
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,R_SE,03,0.0011542406426621188
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,R_SE,04,0.0011588489515605704
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,R_SE,05,0.0011683736812070217
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,R_SE,06,0.0011447357904899869
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,R_SE,07,0.0011756653867982594
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,R_SE,08,0.0011223656980993459
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,R_SE,09,0.0011454498111711856
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,R_SE,10,0.0011633661226101363
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,R_SE,11,0.00037571929657911202
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,R_SE,12,0.0011405385101716341
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,R_SE,13,0.0011683597957903233
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,R_SE,14,0.0011347071514713689
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,R_SE,15,0.0011622925773926082
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,R_SE,16,0.0011464347040060566
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,R_SE,17,0.0012128649578686118
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,R_SE,18,0.00099365763572381235
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,R_SE,19,0.0011650093862049377
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,coverage,00,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,coverage,01,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,coverage,02,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,coverage,03,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,coverage,04,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,coverage,05,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,coverage,06,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,coverage,07,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,coverage,08,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,coverage,09,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,coverage,10,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,coverage,11,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,coverage,12,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,coverage,13,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,coverage,14,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,coverage,15,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,coverage,16,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,coverage,17,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,coverage,18,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,coverage,19,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,R_SE,00,-0.00054025458795790848
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,R_SE,01,-0.00052755545377550228
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,R_SE,02,-0.0004962229013461758
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,R_SE,03,-0.00056174790542778963
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,R_SE,04,-0.00048755498849187284
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,R_SE,05,-0.00054876608367266516
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,R_SE,06,-0.00053821891370214175
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,R_SE,07,-0.00057787291647417444
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,R_SE,08,-0.00058659663000436291
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,R_SE,09,-0.00054875654806864349
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,R_SE,10,-0.00052434067744688145
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,R_SE,11,0.00079330467113752912
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,R_SE,12,-0.00052397162037521455
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,R_SE,13,-0.00053763820804622608
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,R_SE,14,-0.00053196273650255033
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,R_SE,15,-0.00060119481089397631
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,R_SE,16,-0.00069013417831377544
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,R_SE,17,-0.00052232256599146765
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,R_SE,18,-0.00075952504025450507
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,R_SE,19,-0.00055616522744374175
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,coverage,00,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,coverage,01,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,coverage,02,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,coverage,03,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,coverage,04,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,coverage,05,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,coverage,06,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,coverage,07,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,coverage,08,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,coverage,09,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,coverage,10,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,coverage,11,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,coverage,12,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,coverage,13,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,coverage,14,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,coverage,15,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,coverage,16,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,coverage,17,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,coverage,18,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,coverage,19,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,R_SE,00,0.0036493915231838557
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,R_SE,01,0.0037396884912668724
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,R_SE,02,0.0037833626205275792
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,R_SE,03,0.003644677916438778
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,R_SE,04,0.0036049167611045506
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,R_SE,05,0.0036640980818699737
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,R_SE,06,0.0036587270059592822
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,R_SE,07,0.0036932123831597587
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,R_SE,08,0.0041201137387632432
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,R_SE,09,0.0036852305328129685
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,R_SE,10,0.0037043042278693053
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,R_SE,11,-0.00069439357323532874
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,R_SE,12,0.0039041841108116634
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,R_SE,13,0.0036584938593374264
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,R_SE,14,0.0036241037653526667
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,R_SE,15,0.0036948076795315782
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,R_SE,16,0.0036580204214298785
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,R_SE,17,0.0038184462511028534
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,R_SE,18,0.0030466306506284971
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,R_SE,19,0.0036794650502516429
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,coverage,00,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,coverage,01,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,coverage,02,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,coverage,03,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,coverage,04,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,coverage,05,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,coverage,06,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,coverage,07,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,coverage,08,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,coverage,09,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,coverage,10,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,coverage,11,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,coverage,12,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,coverage,13,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,coverage,14,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,coverage,15,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,coverage,16,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,coverage,17,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,coverage,18,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,coverage,19,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,R_SE,00,-0.0016877246905782628
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,R_SE,01,-0.0016917969444159714
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,R_SE,02,-0.0016506985615505759
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,R_SE,03,-0.0017159885480899084
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,R_SE,04,-0.0016464039400524433
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,R_SE,05,-0.0017171397648796868
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,R_SE,06,-0.0016829547041921286
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,R_SE,07,-0.0017535383032724339
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,R_SE,08,-0.0017089623281037088
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,R_SE,09,-0.001694206359239829
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,R_SE,10,-0.0016877068000570178
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,R_SE,11,0.0004175853745584171
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,R_SE,12,-0.0016645101305468486
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,R_SE,13,-0.0017059980038365494
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,R_SE,14,-0.0016666698879739192
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,R_SE,15,-0.0017634873882865845
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,R_SE,16,-0.001836568882319832
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,R_SE,17,-0.0017351875238600795
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,R_SE,18,-0.0017531826759783174
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,R_SE,19,-0.0017211746136486794
nested,Nested-BCE,Nested-SELE,quota_0.4,coverage,00,0
nested,Nested-BCE,Nested-SELE,quota_0.4,coverage,01,0
nested,Nested-BCE,Nested-SELE,quota_0.4,coverage,02,0
nested,Nested-BCE,Nested-SELE,quota_0.4,coverage,03,0
nested,Nested-BCE,Nested-SELE,quota_0.4,coverage,04,0
nested,Nested-BCE,Nested-SELE,quota_0.4,coverage,05,0
nested,Nested-BCE,Nested-SELE,quota_0.4,coverage,06,0
nested,Nested-BCE,Nested-SELE,quota_0.4,coverage,07,0
nested,Nested-BCE,Nested-SELE,quota_0.4,coverage,08,0
nested,Nested-BCE,Nested-SELE,quota_0.4,coverage,09,0
nested,Nested-BCE,Nested-SELE,quota_0.4,coverage,10,0
nested,Nested-BCE,Nested-SELE,quota_0.4,coverage,11,0
nested,Nested-BCE,Nested-SELE,quota_0.4,coverage,12,0
nested,Nested-BCE,Nested-SELE,quota_0.4,coverage,13,0
nested,Nested-BCE,Nested-SELE,quota_0.4,coverage,14,0
nested,Nested-BCE,Nested-SELE,quota_0.4,coverage,15,0
nested,Nested-BCE,Nested-SELE,quota_0.4,coverage,16,0
nested,Nested-BCE,Nested-SELE,quota_0.4,coverage,17,0
nested,Nested-BCE,Nested-SELE,quota_0.4,coverage,18,0
nested,Nested-BCE,Nested-SELE,quota_0.4,coverage,19,0
nested,Nested-BCE,Nested-SELE,quota_0.4,R_SE,00,1.5245163625506042e-05
nested,Nested-BCE,Nested-SELE,quota_0.4,R_SE,01,1.5536027387526297e-05
nested,Nested-BCE,Nested-SELE,quota_0.4,R_SE,02,5.045912349974091e-05
nested,Nested-BCE,Nested-SELE,quota_0.4,R_SE,03,2.7257473362289619e-05
nested,Nested-BCE,Nested-SELE,quota_0.4,R_SE,04,3.5149036343794238e-05
nested,Nested-BCE,Nested-SELE,quota_0.4,R_SE,05,2.5526784166729488e-06
nested,Nested-BCE,Nested-SELE,quota_0.4,R_SE,06,3.6688279369201382e-05
nested,Nested-BCE,Nested-SELE,quota_0.4,R_SE,07,-9.5749609033829453e-07
nested,Nested-BCE,Nested-SELE,quota_0.4,R_SE,08,-6.3590756947951022e-05
nested,Nested-BCE,Nested-SELE,quota_0.4,R_SE,09,3.8505819167422572e-05
nested,Nested-BCE,Nested-SELE,quota_0.4,R_SE,10,1.1985690109038438e-05
nested,Nested-BCE,Nested-SELE,quota_0.4,R_SE,11,0.00053927785120330349
nested,Nested-BCE,Nested-SELE,quota_0.4,R_SE,12,8.7960967088129838e-06
nested,Nested-BCE,Nested-SELE,quota_0.4,R_SE,13,2.282098168077118e-05
nested,Nested-BCE,Nested-SELE,quota_0.4,R_SE,14,3.6174308862428617e-05
nested,Nested-BCE,Nested-SELE,quota_0.4,R_SE,15,5.0157266601791317e-05
nested,Nested-BCE,Nested-SELE,quota_0.4,R_SE,16,-6.438269223609655e-05
nested,Nested-BCE,Nested-SELE,quota_0.4,R_SE,17,1.121366919918515e-05
nested,Nested-BCE,Nested-SELE,quota_0.4,R_SE,18,-0.00019075351362988352
nested,Nested-BCE,Nested-SELE,quota_0.4,R_SE,19,2.5272921066354925e-05
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,coverage,00,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,coverage,01,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,coverage,02,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,coverage,03,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,coverage,04,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,coverage,05,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,coverage,06,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,coverage,07,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,coverage,08,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,coverage,09,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,coverage,10,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,coverage,11,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,coverage,12,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,coverage,13,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,coverage,14,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,coverage,15,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,coverage,16,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,coverage,17,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,coverage,18,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,coverage,19,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,R_SE,00,0.0004253521848487582
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,R_SE,01,0.00047474063361420404
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,R_SE,02,0.00043943454808675203
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,R_SE,03,0.00042449231637044921
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,R_SE,04,0.00042440002237036784
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,R_SE,05,0.00043203968694276174
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,R_SE,06,0.00042825176489282718
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,R_SE,07,0.00042325187553315241
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,R_SE,08,0.00044053157044916802
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,R_SE,09,0.0004137262643381448
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,R_SE,10,0.00040806700184074091
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,R_SE,11,0.00013788236940182746
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,R_SE,12,0.00038755112723396629
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,R_SE,13,0.00044667115344750735
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,R_SE,14,0.00044549674637119757
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,R_SE,15,0.00043203968694277561
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,R_SE,16,0.00040400714906362739
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,R_SE,17,0.00046760109757618129
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,R_SE,18,0.0003237617867964393
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,R_SE,19,0.00042935432677200513
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,coverage,00,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,coverage,01,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,coverage,02,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,coverage,03,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,coverage,04,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,coverage,05,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,coverage,06,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,coverage,07,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,coverage,08,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,coverage,09,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,coverage,10,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,coverage,11,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,coverage,12,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,coverage,13,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,coverage,14,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,coverage,15,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,coverage,16,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,coverage,17,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,coverage,18,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,coverage,19,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,R_SE,00,-0.0015397590197251884
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,R_SE,01,-0.0014931450565304899
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,R_SE,02,-0.0015100189398271346
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,R_SE,03,-0.001551489920266165
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,R_SE,04,-0.0014172684947392419
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,R_SE,05,-0.001506321509255143
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,R_SE,06,-0.00153270866764392
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,R_SE,07,-0.001535545245731712
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,R_SE,08,-0.0015459502989517079
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,R_SE,09,-0.0014801385534717881
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,R_SE,10,-0.0015702486695272147
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,R_SE,11,-6.0893310993653804e-05
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,R_SE,12,-0.0013987954974597344
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,R_SE,13,-0.0014916900427504112
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,R_SE,14,-0.0015197785686835788
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,R_SE,15,-0.0015523898729801339
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,R_SE,16,-0.0015343065200654621
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,R_SE,17,-0.001409069342209926
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,R_SE,18,-0.0014853644963235962
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,R_SE,19,-0.0014848751724589396
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,coverage,00,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,coverage,01,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,coverage,02,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,coverage,03,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,coverage,04,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,coverage,05,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,coverage,06,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,coverage,07,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,coverage,08,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,coverage,09,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,coverage,10,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,coverage,11,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,coverage,12,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,coverage,13,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,coverage,14,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,coverage,15,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,coverage,16,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,coverage,17,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,coverage,18,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,coverage,19,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,R_SE,00,0.00239718055053003
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,R_SE,01,0.0024765002749291484
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,R_SE,02,0.0027822276448645003
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,R_SE,03,0.0025816765538015859
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,R_SE,04,0.0023687226819169224
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,R_SE,05,0.002458642709466885
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,R_SE,06,0.0024687381399075073
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,R_SE,07,0.0024535505899828045
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,R_SE,08,0.0031519150358330986
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,R_SE,09,0.002487356457632213
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,R_SE,10,0.0024352652049870888
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,R_SE,11,-0.0012141904140881565
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,R_SE,12,0.0026384787483646754
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,R_SE,13,0.0024345900432054535
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,R_SE,14,0.0025113809313808133
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,R_SE,15,0.002483041276567545
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,R_SE,16,0.0023746736489795028
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,R_SE,17,0.0024461987203164351
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,R_SE,18,0.0018928704801985871
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,R_SE,19,0.00248880587858296
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,coverage,00,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,coverage,01,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,coverage,02,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,coverage,03,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,coverage,04,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,coverage,05,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,coverage,06,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,coverage,07,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,coverage,08,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,coverage,09,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,coverage,10,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,coverage,11,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,coverage,12,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,coverage,13,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,coverage,14,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,coverage,15,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,coverage,16,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,coverage,17,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,coverage,18,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,coverage,19,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,R_SE,00,-0.0019651112045739466
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,R_SE,01,-0.0019678856901446939
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,R_SE,02,-0.0019494534879138867
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,R_SE,03,-0.0019759822366366142
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,R_SE,04,-0.0018416685171096098
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,R_SE,05,-0.0019383611961979047
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,R_SE,06,-0.0019609604325367472
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,R_SE,07,-0.0019587971212648644
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,R_SE,08,-0.001986481869400876
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,R_SE,09,-0.0018938648178099329
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,R_SE,10,-0.0019783156713679556
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,R_SE,11,-0.00019877568039548127
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,R_SE,12,-0.0017863466246937007
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,R_SE,13,-0.0019383611961979186
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,R_SE,14,-0.0019652753150547764
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,R_SE,15,-0.0019844295599229095
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,R_SE,16,-0.0019383136691290895
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,R_SE,17,-0.0018766704397861073
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,R_SE,18,-0.0018091262831200355
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,R_SE,19,-0.0019142294992309447
nested,Nested-BCE,Nested-SELE,quota_0.5,coverage,00,0
nested,Nested-BCE,Nested-SELE,quota_0.5,coverage,01,0
nested,Nested-BCE,Nested-SELE,quota_0.5,coverage,02,0
nested,Nested-BCE,Nested-SELE,quota_0.5,coverage,03,0
nested,Nested-BCE,Nested-SELE,quota_0.5,coverage,04,0
nested,Nested-BCE,Nested-SELE,quota_0.5,coverage,05,0
nested,Nested-BCE,Nested-SELE,quota_0.5,coverage,06,0
nested,Nested-BCE,Nested-SELE,quota_0.5,coverage,07,0
nested,Nested-BCE,Nested-SELE,quota_0.5,coverage,08,0
nested,Nested-BCE,Nested-SELE,quota_0.5,coverage,09,0
nested,Nested-BCE,Nested-SELE,quota_0.5,coverage,10,0
nested,Nested-BCE,Nested-SELE,quota_0.5,coverage,11,0
nested,Nested-BCE,Nested-SELE,quota_0.5,coverage,12,0
nested,Nested-BCE,Nested-SELE,quota_0.5,coverage,13,0
nested,Nested-BCE,Nested-SELE,quota_0.5,coverage,14,0
nested,Nested-BCE,Nested-SELE,quota_0.5,coverage,15,0
nested,Nested-BCE,Nested-SELE,quota_0.5,coverage,16,0
nested,Nested-BCE,Nested-SELE,quota_0.5,coverage,17,0
nested,Nested-BCE,Nested-SELE,quota_0.5,coverage,18,0
nested,Nested-BCE,Nested-SELE,quota_0.5,coverage,19,0
nested,Nested-BCE,Nested-SELE,quota_0.5,R_SE,00,-0.00035446182019704953
nested,Nested-BCE,Nested-SELE,quota_0.5,R_SE,01,-0.000373817053613619
nested,Nested-BCE,Nested-SELE,quota_0.5,R_SE,02,-0.00033809674448700977
nested,Nested-BCE,Nested-SELE,quota_0.5,R_SE,03,-0.00037583325852284105
nested,Nested-BCE,Nested-SELE,quota_0.5,R_SE,04,-0.00029878390486332007
nested,Nested-BCE,Nested-SELE,quota_0.5,R_SE,05,-0.00037753086324651686
nested,Nested-BCE,Nested-SELE,quota_0.5,R_SE,06,-0.00034949259530155097
nested,Nested-BCE,Nested-SELE,quota_0.5,R_SE,07,-0.00035194688370848021
nested,Nested-BCE,Nested-SELE,quota_0.5,R_SE,08,-0.00039950375413080885
nested,Nested-BCE,Nested-SELE,quota_0.5,R_SE,09,-0.00035007994930830177
nested,Nested-BCE,Nested-SELE,quota_0.5,R_SE,10,-0.00036636289405106437
nested,Nested-BCE,Nested-SELE,quota_0.5,R_SE,11,0.00024884364327820707
nested,Nested-BCE,Nested-SELE,quota_0.5,R_SE,12,-0.00037516154240559846
nested,Nested-BCE,Nested-SELE,quota_0.5,R_SE,13,-0.00036366224692449545
nested,Nested-BCE,Nested-SELE,quota_0.5,R_SE,14,-0.00031757798962946809
nested,Nested-BCE,Nested-SELE,quota_0.5,R_SE,15,-0.00033197466319265928
nested,Nested-BCE,Nested-SELE,quota_0.5,R_SE,16,-0.00035540757316908367
nested,Nested-BCE,Nested-SELE,quota_0.5,R_SE,17,-0.00019448585082088715
nested,Nested-BCE,Nested-SELE,quota_0.5,R_SE,18,-0.00039377751722108334
nested,Nested-BCE,Nested-SELE,quota_0.5,R_SE,19,-0.00033439304698976158
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,coverage,00,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,coverage,01,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,coverage,02,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,coverage,03,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,coverage,04,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,coverage,05,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,coverage,06,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,coverage,07,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,coverage,08,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,coverage,09,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,coverage,10,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,coverage,11,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,coverage,12,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,coverage,13,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,coverage,14,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,coverage,15,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,coverage,16,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,coverage,17,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,coverage,18,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,coverage,19,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,R_SE,00,0.0003715881048740044
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,R_SE,01,0.00042924683810621755
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,R_SE,02,0.00037687393579151351
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,R_SE,03,0.00038622814221633828
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,R_SE,04,0.00038208209291201722
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,R_SE,05,0.00033419659184133477
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,R_SE,06,0.00038624891714243714
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,R_SE,07,0.0003482533635406071
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,R_SE,08,0.0004530845515943599
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,R_SE,09,0.00038867662126305935
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,R_SE,10,0.0002867123831196694
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,R_SE,11,0.00029119276065712324
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,R_SE,12,0.0003150812327863961
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,R_SE,13,0.00041651856948349275
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,R_SE,14,0.00038836378584423958
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,R_SE,15,0.00033347749859383158
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,R_SE,16,0.00032740814505897997
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,R_SE,17,0.00037798569226406287
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,R_SE,18,0.00028388762251821409
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,R_SE,19,0.00034202284796717997
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,coverage,00,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,coverage,01,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,coverage,02,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,coverage,03,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,coverage,04,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,coverage,05,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,coverage,06,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,coverage,07,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,coverage,08,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,coverage,09,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,coverage,10,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,coverage,11,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,coverage,12,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,coverage,13,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,coverage,14,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,coverage,15,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,coverage,16,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,coverage,17,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,coverage,18,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,coverage,19,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,R_SE,00,-0.00098151392169254503
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,R_SE,01,-0.00097331879789530618
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,R_SE,02,-0.0009722870138568207
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,R_SE,03,-0.00095011041721462797
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,R_SE,04,-0.00081407373346138734
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,R_SE,05,-0.00097170908296558001
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,R_SE,06,-0.0010004122151310718
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,R_SE,07,-0.00097909493385069102
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,R_SE,08,-0.00086355842763960466
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,R_SE,09,-0.00091833973108165767
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,R_SE,10,-0.001071436038084253
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,R_SE,11,-0.00037284452585038125
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,R_SE,12,-0.00086414027774993352
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,R_SE,13,-0.00092660836435118354
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,R_SE,14,-0.0010432094869692737
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,R_SE,15,-0.0010623705719675219
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,R_SE,16,-0.001010735857073633
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,R_SE,17,-0.00093213740025058223
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,R_SE,18,-0.00096406383801775353
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,R_SE,19,-0.00097707378030362224
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,coverage,00,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,coverage,01,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,coverage,02,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,coverage,03,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,coverage,04,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,coverage,05,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,coverage,06,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,coverage,07,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,coverage,08,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,coverage,09,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,coverage,10,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,coverage,11,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,coverage,12,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,coverage,13,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,coverage,14,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,coverage,15,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,coverage,16,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,coverage,17,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,coverage,18,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,coverage,19,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,R_SE,00,0.0010122606636556869
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,R_SE,01,0.0010715546762024714
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,R_SE,02,0.0013972191304918447
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,R_SE,03,0.0012014540506042615
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,R_SE,04,0.00092899894189829579
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,R_SE,05,0.00089443160960755996
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,R_SE,06,0.0010761249101441106
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,R_SE,07,0.00098336871950983895
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,R_SE,08,0.0015557592547515708
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,R_SE,09,0.0011592313292347889
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,R_SE,10,0.0010730860432907052
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,R_SE,11,-0.0013049478121347144
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,R_SE,12,0.001021415951569099
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,R_SE,13,0.0011455017037793752
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,R_SE,14,0.001004199610322179
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,R_SE,15,0.00090602432321959525
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,R_SE,16,0.00061788896074843613
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,R_SE,17,0.0010178284553134936
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,R_SE,18,0.00050531441966680801
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,R_SE,19,0.0009074544185546235
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,coverage,00,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,coverage,01,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,coverage,02,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,coverage,03,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,coverage,04,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,coverage,05,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,coverage,06,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,coverage,07,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,coverage,08,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,coverage,09,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,coverage,10,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,coverage,11,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,coverage,12,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,coverage,13,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,coverage,14,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,coverage,15,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,coverage,16,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,coverage,17,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,coverage,18,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,coverage,19,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,R_SE,00,-0.0013531020265665494
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,R_SE,01,-0.0014025656360015237
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,R_SE,02,-0.0013491609496483342
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,R_SE,03,-0.0013363385594309662
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,R_SE,04,-0.0011961558263734046
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,R_SE,05,-0.0013059056748069148
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,R_SE,06,-0.001386661132273509
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,R_SE,07,-0.0013273482973912981
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,R_SE,08,-0.0013166429792339646
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,R_SE,09,-0.001307016352344717
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,R_SE,10,-0.0013581484212039224
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,R_SE,11,-0.00066403728650750449
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,R_SE,12,-0.0011792215105363296
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,R_SE,13,-0.0013431269338346763
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,R_SE,14,-0.0014315732728135133
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,R_SE,15,-0.0013958480705613535
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,R_SE,16,-0.001338144002132613
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,R_SE,17,-0.0013101230925146451
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,R_SE,18,-0.0012479514605359676
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,R_SE,19,-0.0013190966282708022
nested,Nested-BCE,Nested-SELE,quota_0.6,coverage,00,0
nested,Nested-BCE,Nested-SELE,quota_0.6,coverage,01,0
nested,Nested-BCE,Nested-SELE,quota_0.6,coverage,02,0
nested,Nested-BCE,Nested-SELE,quota_0.6,coverage,03,0
nested,Nested-BCE,Nested-SELE,quota_0.6,coverage,04,0
nested,Nested-BCE,Nested-SELE,quota_0.6,coverage,05,0
nested,Nested-BCE,Nested-SELE,quota_0.6,coverage,06,0
nested,Nested-BCE,Nested-SELE,quota_0.6,coverage,07,0
nested,Nested-BCE,Nested-SELE,quota_0.6,coverage,08,0
nested,Nested-BCE,Nested-SELE,quota_0.6,coverage,09,0
nested,Nested-BCE,Nested-SELE,quota_0.6,coverage,10,0
nested,Nested-BCE,Nested-SELE,quota_0.6,coverage,11,0
nested,Nested-BCE,Nested-SELE,quota_0.6,coverage,12,0
nested,Nested-BCE,Nested-SELE,quota_0.6,coverage,13,0
nested,Nested-BCE,Nested-SELE,quota_0.6,coverage,14,0
nested,Nested-BCE,Nested-SELE,quota_0.6,coverage,15,0
nested,Nested-BCE,Nested-SELE,quota_0.6,coverage,16,0
nested,Nested-BCE,Nested-SELE,quota_0.6,coverage,17,0
nested,Nested-BCE,Nested-SELE,quota_0.6,coverage,18,0
nested,Nested-BCE,Nested-SELE,quota_0.6,coverage,19,0
nested,Nested-BCE,Nested-SELE,quota_0.6,R_SE,00,2.9706073881530237e-05
nested,Nested-BCE,Nested-SELE,quota_0.6,R_SE,01,-4.3549716119264947e-05
nested,Nested-BCE,Nested-SELE,quota_0.6,R_SE,02,8.4131286315722309e-05
nested,Nested-BCE,Nested-SELE,quota_0.6,R_SE,03,1.5338975950560108e-05
nested,Nested-BCE,Nested-SELE,quota_0.6,R_SE,04,6.6604229349426225e-05
nested,Nested-BCE,Nested-SELE,quota_0.6,R_SE,05,5.5649751872402509e-05
nested,Nested-BCE,Nested-SELE,quota_0.6,R_SE,06,5.2988026310790692e-05
nested,Nested-BCE,Nested-SELE,quota_0.6,R_SE,07,3.4581554637744261e-05
nested,Nested-BCE,Nested-SELE,quota_0.6,R_SE,08,-2.0534450777265345e-06
nested,Nested-BCE,Nested-SELE,quota_0.6,R_SE,09,7.5261715930238782e-05
nested,Nested-BCE,Nested-SELE,quota_0.6,R_SE,10,3.5422284975245022e-05
nested,Nested-BCE,Nested-SELE,quota_0.6,R_SE,11,0.00040689328478185627
nested,Nested-BCE,Nested-SELE,quota_0.6,R_SE,12,6.9378867527947197e-06
nested,Nested-BCE,Nested-SELE,quota_0.6,R_SE,13,5.652535485785315e-05
nested,Nested-BCE,Nested-SELE,quota_0.6,R_SE,14,6.0310458700307823e-05
nested,Nested-BCE,Nested-SELE,quota_0.6,R_SE,15,6.0639846579127465e-05
nested,Nested-BCE,Nested-SELE,quota_0.6,R_SE,16,0.00011543552020462644
nested,Nested-BCE,Nested-SELE,quota_0.6,R_SE,17,0.00014975908553507833
nested,Nested-BCE,Nested-SELE,quota_0.6,R_SE,18,-3.0255698676373566e-05
nested,Nested-BCE,Nested-SELE,quota_0.6,R_SE,19,7.5417643527475597e-05


==> anc/frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/paired_differences.csv <==
branch,cell,reference,evaluation,metric,difference,ci_low,ci_high,undefined_bootstrap,negative_subjects,positive_subjects,tied_subjects,undefined_subjects
selection,A1,A0,oracle,coverage,0.0040691370871284906,0.0020713018539496044,0.0063022988274268037,0,4,16,0,0
selection,A1,A0,oracle,R_SE,6.7579673150020003e-06,-0.00026165703242982742,0.00029298394176140299,0,11,9,0,0
selection,A1,A2,oracle,coverage,0.00055344875638620725,-0.00063366837196597548,0.0017883597305752403,0,9,11,0,0
selection,A1,A2,oracle,R_SE,-7.6933501519868552e-06,-0.00035170495271071489,0.00033518568597333412,0,11,9,0,0
selection,A1,S1,oracle,coverage,0.0069604218666480203,0.0023587443135628743,0.012646098650141597,0,6,14,0,0
selection,A1,S1,oracle,R_SE,5.0553489086571646e-05,-0.00054785982269199823,0.00070045851360303775,0,9,11,0,0
selection,A2,S0,oracle,coverage,0.0074133297381463572,0.0029535987472319074,0.012778875290035744,0,2,18,0,0
selection,A2,S0,oracle,R_SE,5.6022302693643777e-05,-0.00046045199590485832,0.00067465631044147151,0,9,11,0,0
selection,S1,S0,oracle,coverage,0.0010063566278845442,8.6700829310436966e-05,0.0018856882642065921,0,6,14,0,0
selection,S1,S0,oracle,R_SE,-2.2245365449147236e-06,-0.00019170012827546891,0.00018018492448752878,0,9,11,0,0
selection,A1,A0,quota_0.4,coverage,0,0,0,0,0,0,20,0
selection,A1,A0,quota_0.4,R_SE,-0.00097683422565560812,-0.002398828967447645,7.7184211497994897e-05,0,11,7,2,0
selection,A1,A2,quota_0.4,coverage,0,0,0,0,0,0,20,0
selection,A1,A2,quota_0.4,R_SE,0.00024770153553040769,-0.0011021356267267757,0.0011933828791204464,0,6,14,0,0
selection,A1,S1,quota_0.4,coverage,0,0,0,0,0,0,20,0
selection,A1,S1,quota_0.4,R_SE,-0.0011256934775551244,-0.0059528770801496869,0.0016091965901122529,0,4,15,1,0
selection,A2,S0,quota_0.4,coverage,0,0,0,0,0,0,20,0
selection,A2,S0,quota_0.4,R_SE,-0.0012752838340554656,-0.0048313524897881897,0.00066402969840824986,0,6,12,2,0
selection,S1,S0,quota_0.4,coverage,0,0,0,0,0,0,20,0
selection,S1,S0,quota_0.4,R_SE,9.8111179030066498e-05,-0.00018609789329447415,0.00037989579575445289,0,7,13,0,0
selection,A1,A0,quota_0.5,coverage,0,0,0,0,0,0,20,0
selection,A1,A0,quota_0.5,R_SE,-0.0011893541624113033,-0.0030354294508066946,-2.9644946643492814e-05,0,13,7,0,0
selection,A1,A2,quota_0.5,coverage,0,0,0,0,0,0,20,0
selection,A1,A2,quota_0.5,R_SE,-8.882540966700242e-05,-0.0015907139360308098,0.00086696789519603813,0,6,14,0,0
selection,A1,S1,quota_0.5,coverage,0,0,0,0,0,0,20,0
selection,A1,S1,quota_0.5,R_SE,-0.0012775014990641445,-0.005054402723763507,0.00094609665413594171,0,10,9,1,0
selection,A2,S0,quota_0.5,coverage,0,0,0,0,0,0,20,0
selection,A2,S0,quota_0.5,R_SE,-0.0011683983425751221,-0.0033542021917234723,0.00011402133905602383,0,10,10,0,0
selection,S1,S0,quota_0.5,coverage,0,0,0,0,0,0,20,0
selection,S1,S0,quota_0.5,R_SE,2.0277746822019993e-05,-0.00037084781783224691,0.000400497922113026,0,7,12,1,0
selection,A1,A0,quota_0.6,coverage,0,0,0,0,0,0,20,0
selection,A1,A0,quota_0.6,R_SE,-0.001212249552936237,-0.0026643283883749729,-0.00028925349975825128,0,14,5,1,0
selection,A1,A2,quota_0.6,coverage,0,0,0,0,0,0,20,0
selection,A1,A2,quota_0.6,R_SE,-0.00037017936668075346,-0.0014580676216421455,0.00039777781678361658,0,9,10,1,0
selection,A1,S1,quota_0.6,coverage,0,0,0,0,0,0,20,0
selection,A1,S1,quota_0.6,R_SE,-0.00087920827519545608,-0.0023941490471066562,0.00043184808543860213,0,13,6,1,0
selection,A2,S0,quota_0.6,coverage,0,0,0,0,0,0,20,0
selection,A2,S0,quota_0.6,R_SE,-0.00063238368009653489,-0.0013228299483672384,5.2222493890410371e-06,0,13,7,0,0
selection,S1,S0,quota_0.6,coverage,0,0,0,0,0,0,20,0
selection,S1,S0,quota_0.6,R_SE,-0.00012335477158183228,-0.00043013810085168502,0.0001751119691019917,0,9,10,1,0
selection,A1,A0,selected_fit_rule,coverage,-5.461638513140632e-05,-0.001821986623803951,0.0015466719466113936,0,9,11,0,0
selection,A1,A0,selected_fit_rule,R_SE,-0.0018098307696827534,-0.0042937793222801654,-0.00030103212045907014,0,15,5,0,0
selection,A1,A2,selected_fit_rule,coverage,0.0025423032693148414,0.00092677133785580633,0.004174062556113205,0,5,15,0,0
selection,A1,A2,selected_fit_rule,R_SE,-0.00054045900414324138,-0.0020979391439809119,0.00035537437525107369,0,8,12,0,0
selection,A1,S1,selected_fit_rule,coverage,0.022966292671420033,0.016378294919682578,0.029872582308421724,0,1,19,0,0
selection,A1,S1,selected_fit_rule,R_SE,-0.0015360773308471937,-0.0026976824884876868,-9.1866084157197613e-05,0,15,5,0,0
selection,A2,S0,selected_fit_rule,coverage,0.020332212247482467,0.013427165727425335,0.027513547414717857,0,3,17,0,0
selection,A2,S0,selected_fit_rule,R_SE,-0.0015051953857181805,-0.0030915510861012443,0.00096569564442147444,0,17,3,0,0
selection,S1,S0,selected_fit_rule,coverage,-9.1777154622724183e-05,-0.0011345317869828921,0.00090157964188302482,0,10,10,0,0
selection,S1,S0,selected_fit_rule,R_SE,-0.00050957705901422817,-0.0011212175837225951,-5.2283408309817388e-05,0,13,7,0,0
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,coverage,-0.00025474655672919901,-0.00050725890877279054,-2.7517243643985295e-05,0,13,7,0,0
averaging,BCEAnchor-average,BCEAnchor-full-1,oracle,R_SE,-2.7776306880632207e-05,-0.00013283937157948058,6.893319067141007e-05,0,11,9,0,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,coverage,-0.00017943313416797502,-0.0003664812266993309,-1.7877278433596167e-06,0,12,6,2,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,oracle,R_SE,-3.0364068410851375e-05,-0.00013169283961927402,6.5088793608860347e-05,0,10,9,1,0
averaging,BCEAnchor-average,SELE-full-S1,oracle,coverage,0.0061522265535326141,0.0020747588292998691,0.011239904122846679,0,5,15,0,0
averaging,BCEAnchor-average,SELE-full-S1,oracle,R_SE,3.0470532357926294e-05,-0.00049671654195922285,0.00068064475417261823,0,10,10,0,0
averaging,BCEAnchor-average,SELE-average,oracle,coverage,0.004869819574158182,0.00078131222409153671,0.0099675753218801833,0,6,14,0,0
averaging,BCEAnchor-average,SELE-average,oracle,R_SE,5.4066297282016895e-05,-0.0005258520867046756,0.00077254138891991067,0,9,11,0,0
averaging,FixedScale-average,FixedScale-full-1,oracle,coverage,0.00077399136186002688,0.00035488174649061144,0.0011872740481538827,0,4,16,0,0
averaging,FixedScale-average,FixedScale-full-1,oracle,R_SE,-1.3982115599317502e-05,-0.00018228648130895006,0.00013928276813921449,0,11,9,0,0
averaging,SELE-average,SELE-full-S1,oracle,coverage,0.0012824069793744314,0.00079395202251676201,0.001797496401258063,0,2,18,0,0
averaging,SELE-average,SELE-full-S1,oracle,R_SE,-2.3595764924090601e-05,-0.00013589377191553734,8.8681234051805186e-05,0,12,8,0,0
averaging,BCEAnchor-average,FixedScale-average,oracle,coverage,-0.00041424644277845979,-0.0049306100323356708,0.0042935820698234636,0,9,11,0,0
averaging,BCEAnchor-average,FixedScale-average,oracle,R_SE,0.00010499343760341645,-0.0010147275248851484,0.0015432046460348943,0,12,8,0,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,coverage,0,0,0,0,0,0,20,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.4,R_SE,0.00012197285978345768,-7.6782340692959329e-05,0.00045954847912112526,0,11,7,2,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,coverage,0,0,0,0,0,0,20,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.4,R_SE,0.00012166059938641116,-5.9711860918531307e-05,0.00042382312830856352,0,8,8,4,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,coverage,0,0,0,0,0,0,20,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.4,R_SE,-0.0012514221533020745,-0.0044781494749016578,0.00050728611074531864,0,8,12,0,0
averaging,BCEAnchor-average,SELE-average,quota_0.4,coverage,0,0,0,0,0,0,20,0
averaging,BCEAnchor-average,SELE-average,quota_0.4,R_SE,-0.0015142685259854002,-0.0056531881273928419,0.00073802857291472841,0,7,10,3,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,coverage,0,0,0,0,0,0,20,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.4,R_SE,-5.9108966803875229e-06,-0.00020463052454714088,0.00027726140256505611,0,12,6,2,0
averaging,SELE-average,SELE-full-S1,quota_0.4,coverage,0,0,0,0,0,0,20,0
averaging,SELE-average,SELE-full-S1,quota_0.4,R_SE,0.00026284637268332578,-0.00036341562070177938,0.0012610164177071527,0,13,6,1,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,coverage,0,0,0,0,0,0,20,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.4,R_SE,0.0018131127265334467,-0.0021081222966716894,0.0083269191448783579,0,17,3,0,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,coverage,0,0,0,0,0,0,20,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.5,R_SE,0.00015902465072204636,-3.4138216660025645e-05,0.00046143305774481205,0,5,8,7,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,coverage,0,0,0,0,0,0,20,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.5,R_SE,0.0001410147906678455,-3.6952996610437745e-05,0.0004033957242068925,0,5,9,6,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,coverage,0,0,0,0,0,0,20,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.5,R_SE,-0.0010296514386750957,-0.003138009861610047,0.00022938203423379617,0,9,11,0,0
averaging,BCEAnchor-average,SELE-average,quota_0.5,coverage,0,0,0,0,0,0,20,0
averaging,BCEAnchor-average,SELE-average,quota_0.5,R_SE,-0.00075979522249556425,-0.0030638166740859117,0.00062113063742508419,0,6,11,3,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,coverage,0,0,0,0,0,0,20,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.5,R_SE,0.0001324667376021646,-0.00010614279587969274,0.00052956505055473625,0,9,10,1,0
averaging,SELE-average,SELE-full-S1,quota_0.5,coverage,0,0,0,0,0,0,20,0
averaging,SELE-average,SELE-full-S1,quota_0.5,R_SE,-0.00026985621617953148,-0.00053861601701335753,-2.8353539006242218e-06,0,14,4,2,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,coverage,0,0,0,0,0,0,20,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.5,R_SE,0.0018179229332630775,-0.0027592352017973992,0.009049840794372396,0,13,7,0,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,coverage,0,0,0,0,0,0,20,0
averaging,BCEAnchor-average,BCEAnchor-full-1,quota_0.6,R_SE,-4.0436874601118555e-05,-0.00016305642018835491,0.00010545228204712934,0,12,7,1,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,coverage,0,0,0,0,0,0,20,0
averaging,BCEAnchor-average,BCEAnchor-equalnorm,quota_0.6,R_SE,-6.0159428304285001e-05,-0.00017181617162557311,5.6235160999586539e-05,0,12,6,2,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,coverage,0,0,0,0,0,0,20,0
averaging,BCEAnchor-average,SELE-full-S1,quota_0.6,R_SE,-0.00054946578311582117,-0.0012429978568029103,0.00010575706643140756,0,12,7,1,0
averaging,BCEAnchor-average,SELE-average,quota_0.6,coverage,0,0,0,0,0,0,20,0
averaging,BCEAnchor-average,SELE-average,quota_0.6,R_SE,-0.00015604063196132667,-0.00092534707280162961,0.00056171962774223831,0,10,10,0,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,coverage,0,0,0,0,0,0,20,0
averaging,FixedScale-average,FixedScale-full-1,quota_0.6,R_SE,-0.00012763768722433289,-0.00030281865989474947,0.00011943277488343738,0,17,2,1,0
averaging,SELE-average,SELE-full-S1,quota_0.6,coverage,0,0,0,0,0,0,20,0
averaging,SELE-average,SELE-full-S1,quota_0.6,R_SE,-0.0003934251511544945,-0.00066202535828534627,-0.00016442545032657784,0,14,4,2,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,coverage,0,0,0,0,0,0,20,0
averaging,BCEAnchor-average,FixedScale-average,quota_0.6,R_SE,0.00068286137489399767,-0.0028178751302982488,0.0058315349325565495,0,14,6,0,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,coverage,0.0027895814417634528,0.0015192223038574121,0.0042972341177831587,0,3,17,0,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,locked_rule,R_SE,0.00089563539824470684,0.00013557112570481821,0.0020332416640977628,0,6,14,0,0
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,coverage,0.0021243573432648821,-0.0020089193350345995,0.0063430199437809476,0,8,12,0,0
nested,Nested-BCEAnchor-selected,Nested-SELE,locked_rule,R_SE,-0.00231718104886975,-0.0037608911852584008,-0.0011114941991768625,0,16,4,0,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,coverage,-0.0038529358255185802,-0.010458226965999885,0.0054392627199021546,0,15,5,0,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,locked_rule,R_SE,0.0027975983209164515,-0.0023071487228430456,0.010738640346239649,0,11,9,0,0
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,coverage,-0.0006652240984985708,-0.0050175878558858487,0.003690072970328031,0,11,9,0,0
nested,Nested-BCEAnchor-1,Nested-SELE,locked_rule,R_SE,-0.0032128164471144569,-0.0056617865330690458,-0.0014714698902778222,0,18,2,0,0
nested,Nested-BCE,Nested-SELE,locked_rule,coverage,-0.010560624008519228,-0.013401579684268699,-0.0077815656831359999,0,19,1,0,0
nested,Nested-BCE,Nested-SELE,locked_rule,R_SE,-0.0011712162292157741,-0.0024123203368431952,0.00030280757919508495,0,16,4,0,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,coverage,-0.0029860463825086502,-0.0054807350584674631,-0.00084177629826216824,0,14,6,0,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,oracle,R_SE,-5.101440268255597e-05,-0.00057960033838261814,0.00034078427007794905,0,11,9,0,0
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,coverage,0.0064623580257088253,0.0027586876471219382,0.010864495238548776,0,4,16,0,0
nested,Nested-BCEAnchor-selected,Nested-SELE,oracle,R_SE,3.0955817885952586e-05,-0.00041196579452885994,0.00051937806716911882,0,10,10,0,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,coverage,-0.0040820425083435558,-0.012020683325051811,0.002952040140045185,0,11,9,0,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,oracle,R_SE,5.3606936503913794e-05,-0.00090773739049716199,0.0010880233582562814,0,10,10,0,0
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,coverage,0.009448404408217476,0.0044807064176274501,0.015471017713125161,0,2,18,0,0
nested,Nested-BCEAnchor-1,Nested-SELE,oracle,R_SE,8.1970220568508556e-05,-0.00056918783748769581,0.00098674190641536634,0,10,10,0,0
nested,Nested-BCE,Nested-SELE,oracle,coverage,-0.0016330602717959635,-0.0030666036514895843,-0.00027372108359046034,0,13,7,0,0
nested,Nested-BCE,Nested-SELE,oracle,R_SE,-2.1282483148282738e-05,-0.00034523447710274618,0.0002288846208053809,0,8,12,0,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,coverage,0,0,0,0,0,0,20,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.4,R_SE,0.0011099416558356875,0.00014826768710781373,0.0027499512391705107,0,2,16,2,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,coverage,0,0,0,0,0,0,20,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.4,R_SE,-0.00049337696940991022,-0.0033558179220389778,0.0012110284460955609,0,3,17,0,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,coverage,0,0,0,0,0,0,20,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.4,R_SE,0.0034668790665907286,-0.0018199886877513364,0.012538237381610046,0,14,5,1,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,coverage,0,0,0,0,0,0,20,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.4,R_SE,-0.0016033186252455978,-0.0058500658038211925,0.00069444006755877427,0,6,12,2,0
nested,Nested-BCE,Nested-SELE,quota_0.4,coverage,0,0,0,0,0,0,20,0
nested,Nested-BCE,Nested-SELE,quota_0.4,R_SE,3.0369559230268572e-05,-0.0012185306010939411,0.0009111616419820661,0,7,13,0,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,coverage,0,0,0,0,0,0,20,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.5,R_SE,0.0004104328530606452,-4.3984110558728084e-05,0.0010728951647713534,0,6,12,2,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,coverage,0,0,0,0,0,0,20,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.5,R_SE,-0.0014309885257187266,-0.0043970889417736187,0.00023038946078106557,0,9,10,1,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,coverage,0,0,0,0,0,0,20,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.5,R_SE,0.0023058833489221289,-0.0026460231390117829,0.010295423359276809,0,15,5,0,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,coverage,0,0,0,0,0,0,20,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.5,R_SE,-0.0018414213787793718,-0.0053767417388082966,0.00014823966747767035,0,7,10,3,0
nested,Nested-BCE,Nested-SELE,quota_0.5,coverage,0,0,0,0,0,0,20,0
nested,Nested-BCE,Nested-SELE,quota_0.5,R_SE,-0.00031767559467251599,-0.0016508184982271942,0.00050347041987134971,0,5,14,1,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,coverage,0,0,0,0,0,0,20,0
nested,Nested-BCEAnchor-selected,Nested-BCEAnchor-1,quota_0.6,R_SE,0.00036095672402818024,-2.0711771623951528e-05,0.00074278406017859108,0,8,12,0,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,coverage,0,0,0,0,0,0,20,0
nested,Nested-BCEAnchor-selected,Nested-SELE,quota_0.6,R_SE,-0.00093245257358215428,-0.00230517282459425,2.0978037875677626e-05,0,14,5,1,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,coverage,0,0,0,0,0,0,20,0
nested,Nested-BCEAnchor-selected,Nested-FixedScale-1,quota_0.6,R_SE,0.00090871181160381842,-0.0027353615310973687,0.0062983708491455284,0,13,7,0,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,coverage,0,0,0,0,0,0,20,0
nested,Nested-BCEAnchor-1,Nested-SELE,quota_0.6,R_SE,-0.0012934092976103345,-0.0027982584938014985,-0.00028555096944353009,0,16,4,0,0
nested,Nested-BCE,Nested-SELE,quota_0.6,coverage,0,0,0,0,0,0,20,0
nested,Nested-BCE,Nested-SELE,quota_0.6,R_SE,6.5286635850897445e-05,-0.00080008778721511286,0.00068554662604032818,0,6,14,0,0


==> anc/frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/selected_configs.csv <==
branch,context,risk_fold,cell,parameter,picked_q,BCE_C,SELE_C
selection,00,-1,A0,0.10000000000000001,0.5,,
selection,00,-1,A1,0.10000000000000001,0.5,,
selection,00,-1,S0,0.10000000000000001,0.5,,
selection,00,-1,S1,0.01,0.5,,
selection,00,-1,A2,1,0.5,,
nested,00,0,Nested-BCEAnchor-selected,1,0.45000000000000001,0.01,0.01
nested,00,1,Nested-BCEAnchor-selected,10,0.55000000000000004,0.01,0.01
nested,00,2,Nested-BCEAnchor-selected,0.10000000000000001,0.5,0.01,10
nested,00,3,Nested-BCEAnchor-selected,1,0.5,0.01,0.01
nested,00,4,Nested-BCEAnchor-selected,0.10000000000000001,0.40000000000000002,10,10
selection,01,-1,A0,0.01,0.55000000000000004,,
selection,01,-1,A1,10,0.55000000000000004,,
selection,01,-1,S0,10,0.55000000000000004,,
selection,01,-1,S1,0.01,0.55000000000000004,,
selection,01,-1,A2,1,0.55000000000000004,,
nested,01,0,Nested-BCEAnchor-selected,1,0.5,0.10000000000000001,1
nested,01,1,Nested-BCEAnchor-selected,10,0.5,0.01,1
nested,01,2,Nested-BCEAnchor-selected,1,0.55000000000000004,10,0.01
nested,01,3,Nested-BCEAnchor-selected,10,0.55000000000000004,0.01,0.10000000000000001
nested,01,4,Nested-BCEAnchor-selected,1,0.5,0.10000000000000001,0.10000000000000001
selection,02,-1,A0,10,0.5,,
selection,02,-1,A1,1,0.5,,
selection,02,-1,S0,0.01,0.5,,
selection,02,-1,S1,0.01,0.5,,
selection,02,-1,A2,1,0.5,,
nested,02,0,Nested-BCEAnchor-selected,1,0.5,0.01,0.01
nested,02,1,Nested-BCEAnchor-selected,1,0.5,0.01,0.01
nested,02,2,Nested-BCEAnchor-selected,0.01,0.5,0.01,0.01
nested,02,3,Nested-BCEAnchor-selected,1,0.59999999999999998,10,0.10000000000000001
nested,02,4,Nested-BCEAnchor-selected,10,0.5,0.01,0.01
selection,03,-1,A0,1,0.5,,
selection,03,-1,A1,1,0.5,,
selection,03,-1,S0,10,0.5,,
selection,03,-1,S1,0.01,0.5,,
selection,03,-1,A2,1,0.5,,
nested,03,0,Nested-BCEAnchor-selected,1,0.5,0.01,10
nested,03,1,Nested-BCEAnchor-selected,1,0.5,0.01,0.01
nested,03,2,Nested-BCEAnchor-selected,10,0.5,0.01,0.01
nested,03,3,Nested-BCEAnchor-selected,0.10000000000000001,0.5,0.01,0.10000000000000001
nested,03,4,Nested-BCEAnchor-selected,10,0.5,10,10
selection,04,-1,A0,10,0.5,,
selection,04,-1,A1,0.10000000000000001,0.5,,
selection,04,-1,S0,1,0.55000000000000004,,
selection,04,-1,S1,0.01,0.55000000000000004,,
selection,04,-1,A2,1,0.5,,
nested,04,0,Nested-BCEAnchor-selected,10,0.45000000000000001,1,0.01
nested,04,1,Nested-BCEAnchor-selected,10,0.45000000000000001,0.10000000000000001,0.01
nested,04,2,Nested-BCEAnchor-selected,0.01,0.59999999999999998,0.01,0.01
nested,04,3,Nested-BCEAnchor-selected,0.10000000000000001,0.55000000000000004,0.01,0.01
nested,04,4,Nested-BCEAnchor-selected,10,0.40000000000000002,1,0.01
selection,05,-1,A0,1,0.34999999999999998,,
selection,05,-1,A1,0.10000000000000001,0.34999999999999998,,
selection,05,-1,S0,0.01,,,
selection,05,-1,S1,0.01,,,
selection,05,-1,A2,1,0.34999999999999998,,
nested,05,0,Nested-BCEAnchor-selected,10,,0.01,0.01
nested,05,1,Nested-BCEAnchor-selected,10,,0.01,0.01
nested,05,2,Nested-BCEAnchor-selected,10,0.55000000000000004,0.01,0.01
nested,05,3,Nested-BCEAnchor-selected,0.10000000000000001,0.20000000000000001,0.01,0.01
nested,05,4,Nested-BCEAnchor-selected,1,0.29999999999999999,0.01,0.01
selection,06,-1,A0,1,0.34999999999999998,,
selection,06,-1,A1,0.10000000000000001,0.34999999999999998,,
selection,06,-1,S0,0.01,0.10000000000000001,,
selection,06,-1,S1,0.01,0.10000000000000001,,
selection,06,-1,A2,1,0.34999999999999998,,
nested,06,0,Nested-BCEAnchor-selected,0.10000000000000001,0.34999999999999998,0.01,0.01
nested,06,1,Nested-BCEAnchor-selected,10,0.55000000000000004,1,0.10000000000000001
nested,06,2,Nested-BCEAnchor-selected,10,0.29999999999999999,0.01,0.01
nested,06,3,Nested-BCEAnchor-selected,0.10000000000000001,0.40000000000000002,0.01,0.01
nested,06,4,Nested-BCEAnchor-selected,0.10000000000000001,0.45000000000000001,0.01,0.01
selection,07,-1,A0,0.01,0.55000000000000004,,
selection,07,-1,A1,10,0.55000000000000004,,
selection,07,-1,S0,10,0.55000000000000004,,
selection,07,-1,S1,10,0.55000000000000004,,
selection,07,-1,A2,1,0.55000000000000004,,
nested,07,0,Nested-BCEAnchor-selected,0.10000000000000001,0.5,1,10
nested,07,1,Nested-BCEAnchor-selected,10,0.5,10,10
nested,07,2,Nested-BCEAnchor-selected,10,0.5,0.10000000000000001,0.10000000000000001
nested,07,3,Nested-BCEAnchor-selected,10,0.55000000000000004,10,0.01
nested,07,4,Nested-BCEAnchor-selected,10,0.55000000000000004,10,1
selection,08,-1,A0,0.10000000000000001,0.5,,
selection,08,-1,A1,1,0.5,,
selection,08,-1,S0,1,0.55000000000000004,,
selection,08,-1,S1,1,0.55000000000000004,,
selection,08,-1,A2,1,0.5,,
nested,08,0,Nested-BCEAnchor-selected,1,0.45000000000000001,0.10000000000000001,10
nested,08,1,Nested-BCEAnchor-selected,10,0.55000000000000004,0.01,1
nested,08,2,Nested-BCEAnchor-selected,1,0.5,0.10000000000000001,0.10000000000000001
nested,08,3,Nested-BCEAnchor-selected,0.10000000000000001,0.59999999999999998,1,10
nested,08,4,Nested-BCEAnchor-selected,0.01,0.55000000000000004,10,0.10000000000000001
selection,09,-1,A0,0.10000000000000001,0.5,,
selection,09,-1,A1,0.01,0.5,,
selection,09,-1,S0,0.01,0.5,,
selection,09,-1,S1,0.01,0.5,,
selection,09,-1,A2,1,0.5,,
nested,09,0,Nested-BCEAnchor-selected,1,0.55000000000000004,0.01,0.01
nested,09,1,Nested-BCEAnchor-selected,1,0.5,0.01,0.01
nested,09,2,Nested-BCEAnchor-selected,0.10000000000000001,0.45000000000000001,0.01,0.01
nested,09,3,Nested-BCEAnchor-selected,1,0.55000000000000004,0.01,1
nested,09,4,Nested-BCEAnchor-selected,1,0.5,0.01,0.01
selection,10,-1,A0,1,0.5,,
selection,10,-1,A1,10,0.5,,
selection,10,-1,S0,0.01,0.5,,
selection,10,-1,S1,0.10000000000000001,0.5,,
selection,10,-1,A2,1,0.5,,
nested,10,0,Nested-BCEAnchor-selected,10,0.55000000000000004,0.01,0.01
nested,10,1,Nested-BCEAnchor-selected,10,0.5,0.01,0.01
nested,10,2,Nested-BCEAnchor-selected,1,0.5,0.01,0.01
nested,10,3,Nested-BCEAnchor-selected,0.10000000000000001,0.5,0.01,0.10000000000000001
nested,10,4,Nested-BCEAnchor-selected,1,0.55000000000000004,0.01,0.01
selection,11,-1,A0,10,0.55000000000000004,,
selection,11,-1,A1,0.01,0.55000000000000004,,
selection,11,-1,S0,10,0.55000000000000004,,
selection,11,-1,S1,0.10000000000000001,0.55000000000000004,,
selection,11,-1,A2,1,0.55000000000000004,,
nested,11,0,Nested-BCEAnchor-selected,1,0.59999999999999998,10,10
nested,11,1,Nested-BCEAnchor-selected,1,0.5,0.01,0.01
nested,11,2,Nested-BCEAnchor-selected,1,0.5,1,0.01
nested,11,3,Nested-BCEAnchor-selected,1,0.55000000000000004,10,1
nested,11,4,Nested-BCEAnchor-selected,1,0.55000000000000004,0.10000000000000001,10
selection,12,-1,A0,0.01,0.55000000000000004,,
selection,12,-1,A1,0.01,0.55000000000000004,,
selection,12,-1,S0,0.01,0.5,,
selection,12,-1,S1,0.01,0.5,,
selection,12,-1,A2,1,0.5,,
nested,12,0,Nested-BCEAnchor-selected,1,0.5,0.01,0.01
nested,12,1,Nested-BCEAnchor-selected,0.10000000000000001,0.5,0.01,0.10000000000000001
nested,12,2,Nested-BCEAnchor-selected,0.01,0.55000000000000004,0.01,0.01
nested,12,3,Nested-BCEAnchor-selected,1,0.5,0.01,0.01
nested,12,4,Nested-BCEAnchor-selected,1,0.5,0.01,0.01
selection,13,-1,A0,0.10000000000000001,0.5,,
selection,13,-1,A1,1,0.5,,
selection,13,-1,S0,0.01,0.55000000000000004,,
selection,13,-1,S1,0.01,0.55000000000000004,,
selection,13,-1,A2,1,0.5,,
nested,13,0,Nested-BCEAnchor-selected,1,0.55000000000000004,0.01,0.01
nested,13,1,Nested-BCEAnchor-selected,10,0.5,0.01,0.01
nested,13,2,Nested-BCEAnchor-selected,1,0.59999999999999998,1,0.10000000000000001
nested,13,3,Nested-BCEAnchor-selected,1,0.55000000000000004,0.01,0.01
nested,13,4,Nested-BCEAnchor-selected,10,0.5,0.01,0.01
selection,14,-1,A0,0.10000000000000001,0.5,,
selection,14,-1,A1,0.01,0.5,,
selection,14,-1,S0,1,0.5,,
selection,14,-1,S1,0.01,0.5,,
selection,14,-1,A2,1,0.5,,
nested,14,0,Nested-BCEAnchor-selected,0.01,0.55000000000000004,0.01,0.01
nested,14,1,Nested-BCEAnchor-selected,1,0.5,0.01,0.10000000000000001
nested,14,2,Nested-BCEAnchor-selected,0.10000000000000001,0.40000000000000002,0.01,0.01
nested,14,3,Nested-BCEAnchor-selected,0.10000000000000001,0.5,0.01,1
nested,14,4,Nested-BCEAnchor-selected,1,0.5,0.10000000000000001,0.01
selection,15,-1,A0,1,0.45000000000000001,,
selection,15,-1,A1,0.10000000000000001,0.45000000000000001,,
selection,15,-1,S0,0.01,0.5,,
selection,15,-1,S1,0.01,0.5,,
selection,15,-1,A2,1,0.45000000000000001,,
nested,15,0,Nested-BCEAnchor-selected,1,0.40000000000000002,0.01,0.01
nested,15,1,Nested-BCEAnchor-selected,10,0.45000000000000001,0.01,0.01
nested,15,2,Nested-BCEAnchor-selected,10,0.55000000000000004,0.01,0.01
nested,15,3,Nested-BCEAnchor-selected,1,0.40000000000000002,0.10000000000000001,0.01
nested,15,4,Nested-BCEAnchor-selected,0.01,0.34999999999999998,0.10000000000000001,0.01
selection,16,-1,A0,10,0.59999999999999998,,
selection,16,-1,A1,1,0.59999999999999998,,
selection,16,-1,S0,0.01,0.59999999999999998,,
selection,16,-1,S1,0.01,0.59999999999999998,,
selection,16,-1,A2,1,0.59999999999999998,,
nested,16,0,Nested-BCEAnchor-selected,10,0.59999999999999998,0.10000000000000001,0.01
nested,16,1,Nested-BCEAnchor-selected,1,0.59999999999999998,0.10000000000000001,0.10000000000000001
nested,16,2,Nested-BCEAnchor-selected,0.10000000000000001,0.59999999999999998,0.10000000000000001,0.10000000000000001
nested,16,3,Nested-BCEAnchor-selected,0.10000000000000001,0.59999999999999998,0.01,0.01
nested,16,4,Nested-BCEAnchor-selected,1,0.55000000000000004,0.01,0.01
selection,17,-1,A0,0.01,0.55000000000000004,,
selection,17,-1,A1,1,0.55000000000000004,,
selection,17,-1,S0,10,0.55000000000000004,,
selection,17,-1,S1,0.01,0.55000000000000004,,
selection,17,-1,A2,1,0.55000000000000004,,
nested,17,0,Nested-BCEAnchor-selected,0.10000000000000001,0.5,1,0.01
nested,17,1,Nested-BCEAnchor-selected,1,0.55000000000000004,0.10000000000000001,10
nested,17,2,Nested-BCEAnchor-selected,1,0.55000000000000004,0.01,0.01
nested,17,3,Nested-BCEAnchor-selected,10,0.55000000000000004,0.01,0.01
nested,17,4,Nested-BCEAnchor-selected,0.10000000000000001,0.55000000000000004,0.01,0.01
selection,18,-1,A0,0.01,0.59999999999999998,,
selection,18,-1,A1,0.10000000000000001,0.59999999999999998,,
selection,18,-1,S0,0.01,0.59999999999999998,,
selection,18,-1,S1,0.01,0.59999999999999998,,
selection,18,-1,A2,1,0.59999999999999998,,
nested,18,0,Nested-BCEAnchor-selected,0.10000000000000001,0.59999999999999998,0.01,0.01
nested,18,1,Nested-BCEAnchor-selected,1,0.59999999999999998,0.01,0.01
nested,18,2,Nested-BCEAnchor-selected,0.10000000000000001,0.59999999999999998,0.01,0.01
nested,18,3,Nested-BCEAnchor-selected,0.10000000000000001,0.59999999999999998,0.01,0.01
nested,18,4,Nested-BCEAnchor-selected,1,0.59999999999999998,0.10000000000000001,1
selection,19,-1,A0,10,0.55000000000000004,,
selection,19,-1,A1,0.10000000000000001,0.55000000000000004,,
selection,19,-1,S0,10,0.55000000000000004,,
selection,19,-1,S1,0.01,0.55000000000000004,,
selection,19,-1,A2,1,0.55000000000000004,,
nested,19,0,Nested-BCEAnchor-selected,1,0.55000000000000004,0.10000000000000001,10
nested,19,1,Nested-BCEAnchor-selected,10,0.5,10,0.01
nested,19,2,Nested-BCEAnchor-selected,1,0.55000000000000004,10,10
nested,19,3,Nested-BCEAnchor-selected,0.10000000000000001,0.55000000000000004,0.01,0.01
nested,19,4,Nested-BCEAnchor-selected,10,0.59999999999999998,0.01,0.01


==> anc/frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/selector_delete_one.csv <==
context,excluded_subject,cell,parameter,q,coverage,R_SE,interpretation
00,01,A0,0.01,0.5,0.5010444457363028,0.047273554965634165,fixed_scores_fixed_thresholds_reselect_not_nested
00,01,A1,0.10000000000000001,0.5,0.49942250641788843,0.044334175172698526,fixed_scores_fixed_thresholds_reselect_not_nested
00,01,S0,1,0.5,0.50323154266532022,0.045918005476330431,fixed_scores_fixed_thresholds_reselect_not_nested
00,01,S1,0.01,0.5,0.50297214967089143,0.044439840820597966,fixed_scores_fixed_thresholds_reselect_not_nested
00,01,A2,1,0.5,0.49869090206085309,0.044382330463547566,fixed_scores_fixed_thresholds_reselect_not_nested
00,02,A0,1,0.5,0.50416487319784509,0.049098875203614056,fixed_scores_fixed_thresholds_reselect_not_nested
00,02,A1,0.10000000000000001,0.5,0.50323059239753754,0.048826931486060772,fixed_scores_fixed_thresholds_reselect_not_nested
00,02,S0,0.01,0.5,0.50396031252012896,0.046643006917006825,fixed_scores_fixed_thresholds_reselect_not_nested
00,02,S1,0.01,0.5,0.50396031252012896,0.046643006917006825,fixed_scores_fixed_thresholds_reselect_not_nested
00,02,A2,1,0.5,0.50416487319784509,0.049098875203614056,fixed_scores_fixed_thresholds_reselect_not_nested
00,03,A0,0.10000000000000001,0.5,0.50377635243412733,0.049932806278574333,fixed_scores_fixed_thresholds_reselect_not_nested
00,03,A1,0.10000000000000001,0.5,0.50377635243412733,0.049932806278574333,fixed_scores_fixed_thresholds_reselect_not_nested
00,03,S0,10,0.5,0.5029247853761426,0.049504742878977354,fixed_scores_fixed_thresholds_reselect_not_nested
00,03,S1,0.01,0.5,0.5025800502703015,0.047862760161723875,fixed_scores_fixed_thresholds_reselect_not_nested
00,03,A2,1,0.45000000000000001,0.45312136706347117,0.038090228388365115,fixed_scores_fixed_thresholds_reselect_not_nested
00,04,A0,10,0.5,0.50218944625471895,0.049299855069578818,fixed_scores_fixed_thresholds_reselect_not_nested
00,04,A1,0.10000000000000001,0.5,0.49919311337777578,0.046665997722027376,fixed_scores_fixed_thresholds_reselect_not_nested
00,04,S0,0.01,0.5,0.50144409727290762,0.045608136318103447,fixed_scores_fixed_thresholds_reselect_not_nested
00,04,S1,0.01,0.5,0.50144409727290762,0.045608136318103447,fixed_scores_fixed_thresholds_reselect_not_nested
00,04,A2,1,0.5,0.50126194950663849,0.048113834725500737,fixed_scores_fixed_thresholds_reselect_not_nested
00,07,A0,0.01,0.45000000000000001,0.44936348155236411,0.043268134642699956,fixed_scores_fixed_thresholds_reselect_not_nested
00,07,A1,1,0.45000000000000001,0.44333431484532237,0.038548378775864124,fixed_scores_fixed_thresholds_reselect_not_nested
00,07,S0,0.01,0.5,0.49197262134168634,0.048901694896552925,fixed_scores_fixed_thresholds_reselect_not_nested
00,07,S1,0.01,0.5,0.49197262134168634,0.048901694896552925,fixed_scores_fixed_thresholds_reselect_not_nested
00,07,A2,1,0.45000000000000001,0.44333431484532237,0.038548378775864124,fixed_scores_fixed_thresholds_reselect_not_nested
00,08,A0,0.01,0.5,0.51041301965900376,0.049310310751051342,fixed_scores_fixed_thresholds_reselect_not_nested
00,08,A1,0.10000000000000001,0.5,0.51028316535868656,0.04690448351795274,fixed_scores_fixed_thresholds_reselect_not_nested
00,08,S0,10,0.5,0.51089535828590948,0.046407564107973052,fixed_scores_fixed_thresholds_reselect_not_nested
00,08,S1,0.01,0.5,0.51063452394753972,0.044717833680465523,fixed_scores_fixed_thresholds_reselect_not_nested
00,08,A2,1,0.5,0.50968165849290614,0.046993237377098825,fixed_scores_fixed_thresholds_reselect_not_nested
00,09,A0,0.01,0.5,0.49615144589652738,0.047265931761640664,fixed_scores_fixed_thresholds_reselect_not_nested
00,09,A1,1,0.5,0.49527616389850371,0.044834929356710101,fixed_scores_fixed_thresholds_reselect_not_nested
00,09,S0,0.10000000000000001,0.5,0.49462773083955153,0.04345771359404843,fixed_scores_fixed_thresholds_reselect_not_nested
00,09,S1,0.01,0.5,0.49438825243398754,0.041875031853190157,fixed_scores_fixed_thresholds_reselect_not_nested
00,09,A2,1,0.5,0.49527616389850371,0.044834929356710101,fixed_scores_fixed_thresholds_reselect_not_nested
00,10,A0,1,0.45000000000000001,0.45456259718134656,0.038071781611258002,fixed_scores_fixed_thresholds_reselect_not_nested
00,10,A1,1,0.45000000000000001,0.45456259718134656,0.038071781611258002,fixed_scores_fixed_thresholds_reselect_not_nested
00,10,S0,0.10000000000000001,0.5,0.5053749241818114,0.0493430348631742,fixed_scores_fixed_thresholds_reselect_not_nested
00,10,S1,0.01,0.5,0.50509874603561167,0.048054334877767529,fixed_scores_fixed_thresholds_reselect_not_nested
00,10,A2,1,0.45000000000000001,0.45456259718134656,0.038071781611258002,fixed_scores_fixed_thresholds_reselect_not_nested
00,13,A0,1,0.5,0.49164794994265526,0.04966671286091226,fixed_scores_fixed_thresholds_reselect_not_nested
00,13,A1,0.10000000000000001,0.5,0.49041114118925672,0.049065939079091257,fixed_scores_fixed_thresholds_reselect_not_nested
00,13,S0,0.01,0.5,0.49172357606160266,0.0472629702694378,fixed_scores_fixed_thresholds_reselect_not_nested
00,13,S1,0.01,0.5,0.49172357606160266,0.0472629702694378,fixed_scores_fixed_thresholds_reselect_not_nested
00,13,A2,1,0.5,0.49164794994265526,0.04966671286091226,fixed_scores_fixed_thresholds_reselect_not_nested
00,14,A0,0.10000000000000001,0.5,0.50153354388741556,0.04984656180664912,fixed_scores_fixed_thresholds_reselect_not_nested
00,14,A1,0.10000000000000001,0.5,0.50153354388741556,0.04984656180664912,fixed_scores_fixed_thresholds_reselect_not_nested
00,14,S0,0.01,0.5,0.50068589436841027,0.047660832433424026,fixed_scores_fixed_thresholds_reselect_not_nested
00,14,S1,0.01,0.5,0.50068589436841027,0.047660832433424026,fixed_scores_fixed_thresholds_reselect_not_nested
00,14,A2,1,0.45000000000000001,0.4502287673672794,0.037799575279697024,fixed_scores_fixed_thresholds_reselect_not_nested
00,15,A0,0.01,0.45000000000000001,0.43729312765351225,0.043349911296783394,fixed_scores_fixed_thresholds_reselect_not_nested
00,15,A1,1,0.45000000000000001,0.43653515071061272,0.038009389535071804,fixed_scores_fixed_thresholds_reselect_not_nested
00,15,S0,0.01,0.5,0.48867507781706082,0.048193406609427843,fixed_scores_fixed_thresholds_reselect_not_nested
00,15,S1,0.01,0.5,0.48867507781706082,0.048193406609427843,fixed_scores_fixed_thresholds_reselect_not_nested
00,15,A2,1,0.45000000000000001,0.43653515071061272,0.038009389535071804,fixed_scores_fixed_thresholds_reselect_not_nested
00,16,A0,0.10000000000000001,0.5,0.49123341656710595,0.042829222744289699,fixed_scores_fixed_thresholds_reselect_not_nested
00,16,A1,1,0.5,0.4902879981192933,0.042398595480994131,fixed_scores_fixed_thresholds_reselect_not_nested
00,16,S0,0.10000000000000001,0.5,0.49147452142677356,0.041514336381912202,fixed_scores_fixed_thresholds_reselect_not_nested
00,16,S1,0.01,0.5,0.49125894257609487,0.040045876015681298,fixed_scores_fixed_thresholds_reselect_not_nested
00,16,A2,1,0.5,0.4902879981192933,0.042398595480994131,fixed_scores_fixed_thresholds_reselect_not_nested
00,17,A0,0.10000000000000001,0.5,0.51465874621507191,0.048544041506836284,fixed_scores_fixed_thresholds_reselect_not_nested
00,17,A1,0.10000000000000001,0.5,0.51465874621507191,0.048544041506836284,fixed_scores_fixed_thresholds_reselect_not_nested
00,17,S0,1,0.5,0.5147894551930885,0.048104567248753817,fixed_scores_fixed_thresholds_reselect_not_nested
00,17,S1,0.01,0.5,0.51403324259305905,0.046412906656316304,fixed_scores_fixed_thresholds_reselect_not_nested
00,17,A2,1,0.5,0.51431023980338875,0.048813884718154177,fixed_scores_fixed_thresholds_reselect_not_nested
00,18,A0,1,0.5,0.49930347689853666,0.046664165785187131,fixed_scores_fixed_thresholds_reselect_not_nested
00,18,A1,0.10000000000000001,0.5,0.49924153646665193,0.046526179800074882,fixed_scores_fixed_thresholds_reselect_not_nested
00,18,S0,10,0.5,0.49680701471946298,0.045472111803861695,fixed_scores_fixed_thresholds_reselect_not_nested
00,18,S1,0.01,0.5,0.49676943192160505,0.04385632889912161,fixed_scores_fixed_thresholds_reselect_not_nested
00,18,A2,1,0.5,0.49930347689853666,0.046664165785187131,fixed_scores_fixed_thresholds_reselect_not_nested
00,19,A0,0.01,0.45000000000000001,0.45160036150784877,0.043517396568620706,fixed_scores_fixed_thresholds_reselect_not_nested
00,19,A1,1,0.45000000000000001,0.45142762351255011,0.038180320165391413,fixed_scores_fixed_thresholds_reselect_not_nested
00,19,S0,1,0.5,0.50421022214322542,0.04993872297833446,fixed_scores_fixed_thresholds_reselect_not_nested
00,19,S1,0.01,0.5,0.50369190089536275,0.048040664641921811,fixed_scores_fixed_thresholds_reselect_not_nested
00,19,A2,1,0.45000000000000001,0.45142762351255011,0.038180320165391413,fixed_scores_fixed_thresholds_reselect_not_nested
01,00,A0,10,0.5,0.49885916256810642,0.038675040948585239,fixed_scores_fixed_thresholds_reselect_not_nested
01,00,A1,1,0.5,0.49882587190833133,0.038630288487651994,fixed_scores_fixed_thresholds_reselect_not_nested
01,00,S0,0.01,0.5,0.49719859398526928,0.039056484589531044,fixed_scores_fixed_thresholds_reselect_not_nested
01,00,S1,10,0.5,0.49640083289830761,0.037772896504632253,fixed_scores_fixed_thresholds_reselect_not_nested
01,00,A2,1,0.5,0.49882587190833133,0.038630288487651994,fixed_scores_fixed_thresholds_reselect_not_nested
01,03,A0,0.01,0.5,0.50193190735020632,0.04038092361161881,fixed_scores_fixed_thresholds_reselect_not_nested
01,03,A1,1,0.5,0.50080754415776607,0.03805379600717506,fixed_scores_fixed_thresholds_reselect_not_nested
01,03,S0,1,0.5,0.50113034530044154,0.037351977351950366,fixed_scores_fixed_thresholds_reselect_not_nested
01,03,S1,1,0.5,0.50113034530044154,0.037351977351950366,fixed_scores_fixed_thresholds_reselect_not_nested
01,03,A2,1,0.5,0.50080754415776607,0.03805379600717506,fixed_scores_fixed_thresholds_reselect_not_nested
01,04,A0,10,0.55000000000000004,0.55379098873501931,0.04930692186636932,fixed_scores_fixed_thresholds_reselect_not_nested
01,04,A1,0.01,0.55000000000000004,0.55310481728617089,0.049161112383212163,fixed_scores_fixed_thresholds_reselect_not_nested
01,04,S0,10,0.55000000000000004,0.55487238822893792,0.049346661156033443,fixed_scores_fixed_thresholds_reselect_not_nested
01,04,S1,0.01,0.55000000000000004,0.55469572185705029,0.048639489347632348,fixed_scores_fixed_thresholds_reselect_not_nested
01,04,A2,1,0.55000000000000004,0.55367879702625578,0.049835271472343352,fixed_scores_fixed_thresholds_reselect_not_nested
01,06,A0,10,0.5,0.49865871026868602,0.038570858049985529,fixed_scores_fixed_thresholds_reselect_not_nested
01,06,A1,1,0.5,0.49823480412683202,0.038479166553689194,fixed_scores_fixed_thresholds_reselect_not_nested
01,06,S0,1,0.5,0.49771312170484561,0.037760508527920053,fixed_scores_fixed_thresholds_reselect_not_nested
01,06,S1,1,0.5,0.49771312170484561,0.037760508527920053,fixed_scores_fixed_thresholds_reselect_not_nested
01,06,A2,1,0.5,0.49823480412683202,0.038479166553689194,fixed_scores_fixed_thresholds_reselect_not_nested
01,07,A0,0.01,0.5,0.49302435379156795,0.040459905335985438,fixed_scores_fixed_thresholds_reselect_not_nested
01,07,A1,1,0.5,0.49270742799029627,0.038364053252967677,fixed_scores_fixed_thresholds_reselect_not_nested
01,07,S0,1,0.5,0.49251978236299582,0.037611676189794212,fixed_scores_fixed_thresholds_reselect_not_nested
01,07,S1,1,0.5,0.49251978236299582,0.037611676189794212,fixed_scores_fixed_thresholds_reselect_not_nested
01,07,A2,1,0.5,0.49270742799029627,0.038364053252967677,fixed_scores_fixed_thresholds_reselect_not_nested
01,08,A0,10,0.55000000000000004,0.55174282930329677,0.04669794976490424,fixed_scores_fixed_thresholds_reselect_not_nested
01,08,A1,0.01,0.55000000000000004,0.55081395424645929,0.046461496353444903,fixed_scores_fixed_thresholds_reselect_not_nested
01,08,S0,10,0.55000000000000004,0.54997269267093807,0.046000284602942164,fixed_scores_fixed_thresholds_reselect_not_nested
01,08,S1,0.01,0.55000000000000004,0.54981211447943978,0.045046906506120192,fixed_scores_fixed_thresholds_reselect_not_nested
01,08,A2,1,0.55000000000000004,0.55135622686436037,0.046955187615721601,fixed_scores_fixed_thresholds_reselect_not_nested
01,09,A0,10,0.55000000000000004,0.54193230862335295,0.045556793756180672,fixed_scores_fixed_thresholds_reselect_not_nested
01,09,A1,0.01,0.55000000000000004,0.54016204687368496,0.045396591408138731,fixed_scores_fixed_thresholds_reselect_not_nested
01,09,S0,1,0.55000000000000004,0.54357150888367733,0.045875002559528165,fixed_scores_fixed_thresholds_reselect_not_nested
01,09,S1,0.01,0.55000000000000004,0.54326876596850526,0.045040806247631314,fixed_scores_fixed_thresholds_reselect_not_nested
01,09,A2,1,0.55000000000000004,0.54161814818499265,0.046172073744546377,fixed_scores_fixed_thresholds_reselect_not_nested
01,10,A0,0.01,0.55000000000000004,0.54666064908467271,0.049873174135486725,fixed_scores_fixed_thresholds_reselect_not_nested
01,10,A1,10,0.55000000000000004,0.54485383480678584,0.0488031002615332,fixed_scores_fixed_thresholds_reselect_not_nested
01,10,S0,0.01,0.55000000000000004,0.54816693087678325,0.049005499559103889,fixed_scores_fixed_thresholds_reselect_not_nested
01,10,S1,0.01,0.55000000000000004,0.54816693087678325,0.049005499559103889,fixed_scores_fixed_thresholds_reselect_not_nested
01,10,A2,1,0.55000000000000004,0.54573719970084322,0.049428810249297878,fixed_scores_fixed_thresholds_reselect_not_nested
01,11,A0,0.01,0.55000000000000004,0.5583369722245608,0.049959220532120825,fixed_scores_fixed_thresholds_reselect_not_nested
01,11,A1,10,0.55000000000000004,0.55761722564276273,0.049437940052667405,fixed_scores_fixed_thresholds_reselect_not_nested
01,11,S0,0.01,0.55000000000000004,0.55905768788712706,0.049035217811936059,fixed_scores_fixed_thresholds_reselect_not_nested
01,11,S1,0.01,0.55000000000000004,0.55905768788712706,0.049035217811936059,fixed_scores_fixed_thresholds_reselect_not_nested
01,11,A2,1,0.55000000000000004,0.55758108220472757,0.049807777959613622,fixed_scores_fixed_thresholds_reselect_not_nested
01,12,A0,0.01,0.55000000000000004,0.56194973986015351,0.049545983751341824,fixed_scores_fixed_thresholds_reselect_not_nested
01,12,A1,10,0.55000000000000004,0.56154465040322399,0.049367687262660061,fixed_scores_fixed_thresholds_reselect_not_nested
01,12,S0,10,0.55000000000000004,0.56266134047187,0.049320258212189598,fixed_scores_fixed_thresholds_reselect_not_nested
01,12,S1,0.01,0.55000000000000004,0.56129359913114907,0.048537891893658106,fixed_scores_fixed_thresholds_reselect_not_nested
01,12,A2,1,0.55000000000000004,0.56126816451535233,0.04977791176758508,fixed_scores_fixed_thresholds_reselect_not_nested
01,13,A0,0.01,0.5,0.4963825877395322,0.041493787316429928,fixed_scores_fixed_thresholds_reselect_not_nested
01,13,A1,1,0.5,0.49561298715302465,0.039192452094859553,fixed_scores_fixed_thresholds_reselect_not_nested
01,13,S0,0.01,0.5,0.495060013156715,0.039616877941342145,fixed_scores_fixed_thresholds_reselect_not_nested
01,13,S1,1,0.5,0.49471858556155157,0.038359273999500461,fixed_scores_fixed_thresholds_reselect_not_nested
01,13,A2,1,0.5,0.49561298715302465,0.039192452094859553,fixed_scores_fixed_thresholds_reselect_not_nested
01,14,A0,0.10000000000000001,0.5,0.50096404047146204,0.038585036200436629,fixed_scores_fixed_thresholds_reselect_not_nested
01,14,A1,1,0.5,0.4998042783838948,0.037381188326339923,fixed_scores_fixed_thresholds_reselect_not_nested
01,14,S0,0.01,0.55000000000000004,0.54881906071527531,0.049745005663982614,fixed_scores_fixed_thresholds_reselect_not_nested
01,14,S1,0.01,0.55000000000000004,0.54881906071527531,0.049745005663982614,fixed_scores_fixed_thresholds_reselect_not_nested
01,14,A2,1,0.5,0.4998042783838948,0.037381188326339923,fixed_scores_fixed_thresholds_reselect_not_nested
01,15,A0,1,0.5,0.48845341721262953,0.038523350183674997,fixed_scores_fixed_thresholds_reselect_not_nested
01,15,A1,10,0.5,0.48835150429513458,0.038471953004610163,fixed_scores_fixed_thresholds_reselect_not_nested
01,15,S0,10,0.5,0.48746640398537971,0.037509950436172536,fixed_scores_fixed_thresholds_reselect_not_nested
01,15,S1,1,0.5,0.48739270690055797,0.03750813458537601,fixed_scores_fixed_thresholds_reselect_not_nested
01,15,A2,1,0.5,0.48845341721262953,0.038523350183674997,fixed_scores_fixed_thresholds_reselect_not_nested
01,17,A0,0.01,0.55000000000000004,0.56325420985856134,0.048989745575770412,fixed_scores_fixed_thresholds_reselect_not_nested
01,17,A1,10,0.55000000000000004,0.56182066111787443,0.047801246342917179,fixed_scores_fixed_thresholds_reselect_not_nested
01,17,S0,10,0.55000000000000004,0.56333895394396349,0.047917762594686816,fixed_scores_fixed_thresholds_reselect_not_nested
01,17,S1,0.01,0.55000000000000004,0.56202195686295675,0.047133388218489232,fixed_scores_fixed_thresholds_reselect_not_nested
01,17,A2,1,0.55000000000000004,0.56195450600011665,0.048575412835105081,fixed_scores_fixed_thresholds_reselect_not_nested
01,18,A0,0.10000000000000001,0.55000000000000004,0.54784797046133504,0.04309630622284473,fixed_scores_fixed_thresholds_reselect_not_nested
01,18,A1,0.01,0.55000000000000004,0.54782601551316956,0.041979620668131601,fixed_scores_fixed_thresholds_reselect_not_nested
01,18,S0,0.01,0.55000000000000004,0.54856180881682148,0.042555470032306232,fixed_scores_fixed_thresholds_reselect_not_nested
01,18,S1,0.01,0.55000000000000004,0.54856180881682148,0.042555470032306232,fixed_scores_fixed_thresholds_reselect_not_nested
01,18,A2,1,0.55000000000000004,0.54735835388804099,0.043012905260785168,fixed_scores_fixed_thresholds_reselect_not_nested
02,00,A0,10,0.5,0.49357040612688452,0.040487571911394599,fixed_scores_fixed_thresholds_reselect_not_nested
02,00,A1,1,0.5,0.49291421972919636,0.040015236917169066,fixed_scores_fixed_thresholds_reselect_not_nested
02,00,S0,0.01,0.5,0.49559095697559885,0.044986212771946678,fixed_scores_fixed_thresholds_reselect_not_nested
02,00,S1,0.01,0.5,0.49559095697559885,0.044986212771946678,fixed_scores_fixed_thresholds_reselect_not_nested
02,00,A2,1,0.5,0.49291421972919636,0.040015236917169066,fixed_scores_fixed_thresholds_reselect_not_nested
02,01,A0,1,0.5,0.50640440266744213,0.039609154465634927,fixed_scores_fixed_thresholds_reselect_not_nested
02,01,A1,1,0.5,0.50640440266744213,0.039609154465634927,fixed_scores_fixed_thresholds_reselect_not_nested
02,01,S0,0.01,0.5,0.50699329705685403,0.043897624501368464,fixed_scores_fixed_thresholds_reselect_not_nested
02,01,S1,0.01,0.5,0.50699329705685403,0.043897624501368464,fixed_scores_fixed_thresholds_reselect_not_nested
02,01,A2,1,0.5,0.50640440266744213,0.039609154465634927,fixed_scores_fixed_thresholds_reselect_not_nested
02,03,A0,0.10000000000000001,0.5,0.50204243234786405,0.046551132514606818,fixed_scores_fixed_thresholds_reselect_not_nested
02,03,A1,1,0.5,0.50196628769121487,0.040220333519510723,fixed_scores_fixed_thresholds_reselect_not_nested
02,03,S0,0.01,0.5,0.5023002144580978,0.04444432184234888,fixed_scores_fixed_thresholds_reselect_not_nested
02,03,S1,0.01,0.5,0.5023002144580978,0.04444432184234888,fixed_scores_fixed_thresholds_reselect_not_nested
02,03,A2,1,0.5,0.50196628769121487,0.040220333519510723,fixed_scores_fixed_thresholds_reselect_not_nested
02,05,A0,0.10000000000000001,0.5,0.50151809740966202,0.046571581506955617,fixed_scores_fixed_thresholds_reselect_not_nested
02,05,A1,1,0.5,0.50066208699075287,0.040296837298587768,fixed_scores_fixed_thresholds_reselect_not_nested
02,05,S0,0.01,0.5,0.50057756529170438,0.044643392494472099,fixed_scores_fixed_thresholds_reselect_not_nested
02,05,S1,0.01,0.5,0.50057756529170438,0.044643392494472099,fixed_scores_fixed_thresholds_reselect_not_nested
02,05,A2,1,0.5,0.50066208699075287,0.040296837298587768,fixed_scores_fixed_thresholds_reselect_not_nested
02,06,A0,10,0.5,0.49378928902634905,0.041187653371463899,fixed_scores_fixed_thresholds_reselect_not_nested
02,06,A1,1,0.5,0.49286425796488187,0.040725715839347698,fixed_scores_fixed_thresholds_reselect_not_nested
02,06,S0,0.01,0.5,0.49346780651755157,0.045236304485971719,fixed_scores_fixed_thresholds_reselect_not_nested
02,06,S1,0.01,0.5,0.49346780651755157,0.045236304485971719,fixed_scores_fixed_thresholds_reselect_not_nested
02,06,A2,1,0.5,0.49286425796488187,0.040725715839347698,fixed_scores_fixed_thresholds_reselect_not_nested
02,07,A0,10,0.5,0.49295974951295002,0.041347521740988387,fixed_scores_fixed_thresholds_reselect_not_nested
02,07,A1,1,0.5,0.49225814997771561,0.041036193717249224,fixed_scores_fixed_thresholds_reselect_not_nested
02,07,S0,0.01,0.5,0.49247591268439495,0.045224590318764336,fixed_scores_fixed_thresholds_reselect_not_nested
02,07,S1,0.01,0.5,0.49247591268439495,0.045224590318764336,fixed_scores_fixed_thresholds_reselect_not_nested
02,07,A2,1,0.5,0.49225814997771561,0.041036193717249224,fixed_scores_fixed_thresholds_reselect_not_nested
02,08,A0,1,0.55000000000000004,0.55986310669582373,0.049916720642897247,fixed_scores_fixed_thresholds_reselect_not_nested
02,08,A1,1,0.55000000000000004,0.55986310669582373,0.049916720642897247,fixed_scores_fixed_thresholds_reselect_not_nested
02,08,S0,0.10000000000000001,0.5,0.51018429432985102,0.048259724972900292,fixed_scores_fixed_thresholds_reselect_not_nested
02,08,S1,0.01,0.5,0.51007379229102434,0.040353354616323479,fixed_scores_fixed_thresholds_reselect_not_nested
02,08,A2,1,0.55000000000000004,0.55986310669582373,0.049916720642897247,fixed_scores_fixed_thresholds_reselect_not_nested
02,09,A0,0.01,0.5,0.50305483710369281,0.049537320954684987,fixed_scores_fixed_thresholds_reselect_not_nested
02,09,A1,1,0.5,0.50224284746451264,0.038368204836696798,fixed_scores_fixed_thresholds_reselect_not_nested
02,09,S0,0.01,0.5,0.50214232721022845,0.042691537225988077,fixed_scores_fixed_thresholds_reselect_not_nested
02,09,S1,0.01,0.5,0.50214232721022845,0.042691537225988077,fixed_scores_fixed_thresholds_reselect_not_nested
02,09,A2,1,0.5,0.50224284746451264,0.038368204836696798,fixed_scores_fixed_thresholds_reselect_not_nested
02,11,A0,1,0.59999999999999998,0.59681932506847746,0.048371136137714155,fixed_scores_fixed_thresholds_reselect_not_nested
02,11,A1,0.10000000000000001,0.59999999999999998,0.59428888899913546,0.048205759228239567,fixed_scores_fixed_thresholds_reselect_not_nested
02,11,S0,0.01,0.59999999999999998,0.59525750415705003,0.048585742358125544,fixed_scores_fixed_thresholds_reselect_not_nested
02,11,S1,0.10000000000000001,0.59999999999999998,0.59381208023117027,0.04841851683636815,fixed_scores_fixed_thresholds_reselect_not_nested
02,11,A2,1,0.59999999999999998,0.59681932506847746,0.048371136137714155,fixed_scores_fixed_thresholds_reselect_not_nested
02,13,A0,0.10000000000000001,0.5,0.49491894691416605,0.04772484980303137,fixed_scores_fixed_thresholds_reselect_not_nested
02,13,A1,1,0.5,0.49457206826293459,0.041466197706291119,fixed_scores_fixed_thresholds_reselect_not_nested
02,13,S0,0.01,0.5,0.49452978703927469,0.045646756968829215,fixed_scores_fixed_thresholds_reselect_not_nested
02,13,S1,0.01,0.5,0.49452978703927469,0.045646756968829215,fixed_scores_fixed_thresholds_reselect_not_nested
02,13,A2,1,0.5,0.49457206826293459,0.041466197706291119,fixed_scores_fixed_thresholds_reselect_not_nested
02,14,A0,0.10000000000000001,0.5,0.50546886046532091,0.046672536782300524,fixed_scores_fixed_thresholds_reselect_not_nested
02,14,A1,1,0.5,0.50455645518091108,0.040451611475999169,fixed_scores_fixed_thresholds_reselect_not_nested
02,14,S0,0.01,0.5,0.5034150914176444,0.044494478339446572,fixed_scores_fixed_thresholds_reselect_not_nested
02,14,S1,0.01,0.5,0.5034150914176444,0.044494478339446572,fixed_scores_fixed_thresholds_reselect_not_nested
02,14,A2,1,0.5,0.50455645518091108,0.040451611475999169,fixed_scores_fixed_thresholds_reselect_not_nested
02,15,A0,0.10000000000000001,0.5,0.48851631718824362,0.047925847542614398,fixed_scores_fixed_thresholds_reselect_not_nested
02,15,A1,1,0.5,0.48806943825027299,0.041289638299529641,fixed_scores_fixed_thresholds_reselect_not_nested
02,15,S0,0.01,0.5,0.48801768439320464,0.045777006225189779,fixed_scores_fixed_thresholds_reselect_not_nested
02,15,S1,0.01,0.5,0.48801768439320464,0.045777006225189779,fixed_scores_fixed_thresholds_reselect_not_nested
02,15,A2,1,0.5,0.48806943825027299,0.041289638299529641,fixed_scores_fixed_thresholds_reselect_not_nested
02,16,A0,0.10000000000000001,0.5,0.51082027309211564,0.045568930294864279,fixed_scores_fixed_thresholds_reselect_not_nested
02,16,A1,1,0.5,0.50949004914192519,0.039313040824447761,fixed_scores_fixed_thresholds_reselect_not_nested
02,16,S0,0.01,0.5,0.50885187069958071,0.043558342347172777,fixed_scores_fixed_thresholds_reselect_not_nested
02,16,S1,0.01,0.5,0.50885187069958071,0.043558342347172777,fixed_scores_fixed_thresholds_reselect_not_nested
02,16,A2,1,0.5,0.50949004914192519,0.039313040824447761,fixed_scores_fixed_thresholds_reselect_not_nested
02,18,A0,0.01,0.5,0.49876031785867403,0.047867786761442058,fixed_scores_fixed_thresholds_reselect_not_nested
02,18,A1,10,0.5,0.49654451599764654,0.03685754815945514,fixed_scores_fixed_thresholds_reselect_not_nested
02,18,S0,0.10000000000000001,0.5,0.49753450578461661,0.049695968705420576,fixed_scores_fixed_thresholds_reselect_not_nested
02,18,S1,0.01,0.5,0.49683423430828116,0.041364790605300038,fixed_scores_fixed_thresholds_reselect_not_nested
02,18,A2,1,0.5,0.49718616503054197,0.036964805578889461,fixed_scores_fixed_thresholds_reselect_not_nested
02,19,A0,1,0.5,0.5027507348256447,0.04074749905312032,fixed_scores_fixed_thresholds_reselect_not_nested
02,19,A1,1,0.5,0.5027507348256447,0.04074749905312032,fixed_scores_fixed_thresholds_reselect_not_nested
02,19,S0,0.01,0.5,0.50282879358755084,0.044987431638976026,fixed_scores_fixed_thresholds_reselect_not_nested
02,19,S1,0.01,0.5,0.50282879358755084,0.044987431638976026,fixed_scores_fixed_thresholds_reselect_not_nested
02,19,A2,1,0.5,0.5027507348256447,0.04074749905312032,fixed_scores_fixed_thresholds_reselect_not_nested
03,02,A0,1,0.5,0.5043658415252138,0.044720409692753926,fixed_scores_fixed_thresholds_reselect_not_nested
03,02,A1,1,0.5,0.5043658415252138,0.044720409692753926,fixed_scores_fixed_thresholds_reselect_not_nested
03,02,S0,0.01,0.5,0.5049825147908007,0.045335498164942069,fixed_scores_fixed_thresholds_reselect_not_nested
03,02,S1,0.01,0.5,0.5049825147908007,0.045335498164942069,fixed_scores_fixed_thresholds_reselect_not_nested
03,02,A2,1,0.5,0.5043658415252138,0.044720409692753926,fixed_scores_fixed_thresholds_reselect_not_nested
03,04,A0,10,0.5,0.4949780876003444,0.042339595821077179,fixed_scores_fixed_thresholds_reselect_not_nested
03,04,A1,1,0.5,0.49495116241072917,0.040975702270613611,fixed_scores_fixed_thresholds_reselect_not_nested
03,04,S0,0.01,0.5,0.49508239500261786,0.041873255380131577,fixed_scores_fixed_thresholds_reselect_not_nested
03,04,S1,0.01,0.5,0.49508239500261786,0.041873255380131577,fixed_scores_fixed_thresholds_reselect_not_nested
03,04,A2,1,0.5,0.49495116241072917,0.040975702270613611,fixed_scores_fixed_thresholds_reselect_not_nested
03,05,A0,0.10000000000000001,0.5,0.50186988841178881,0.04811805962739342,fixed_scores_fixed_thresholds_reselect_not_nested
03,05,A1,1,0.5,0.50164990899670003,0.047877273768945176,fixed_scores_fixed_thresholds_reselect_not_nested
03,05,S0,0.01,0.5,0.502304812139859,0.048492349918190118,fixed_scores_fixed_thresholds_reselect_not_nested
03,05,S1,0.01,0.5,0.502304812139859,0.048492349918190118,fixed_scores_fixed_thresholds_reselect_not_nested
03,05,A2,1,0.5,0.50164990899670003,0.047877273768945176,fixed_scores_fixed_thresholds_reselect_not_nested
03,06,A0,0.10000000000000001,0.5,0.5023324281981435,0.047677188741212413,fixed_scores_fixed_thresholds_reselect_not_nested
03,06,A1,1,0.5,0.50160585663452784,0.047407739310795449,fixed_scores_fixed_thresholds_reselect_not_nested
03,06,S0,1,0.5,0.50243201632844914,0.049177203542737719,fixed_scores_fixed_thresholds_reselect_not_nested
03,06,S1,0.01,0.5,0.50193622668665017,0.047980336784828478,fixed_scores_fixed_thresholds_reselect_not_nested
03,06,A2,1,0.5,0.50160585663452784,0.047407739310795449,fixed_scores_fixed_thresholds_reselect_not_nested
03,07,A0,10,0.5,0.49148128885363762,0.049659447746969378,fixed_scores_fixed_thresholds_reselect_not_nested
03,07,A1,1,0.5,0.49142017748486466,0.048229917396384867,fixed_scores_fixed_thresholds_reselect_not_nested
03,07,S0,0.01,0.5,0.4909600974357321,0.048827723592376748,fixed_scores_fixed_thresholds_reselect_not_nested
03,07,S1,0.01,0.5,0.4909600974357321,0.048827723592376748,fixed_scores_fixed_thresholds_reselect_not_nested
03,07,A2,1,0.5,0.49142017748486466,0.048229917396384867,fixed_scores_fixed_thresholds_reselect_not_nested
03,08,A0,10,0.5,0.50660329949508698,0.044732081204647306,fixed_scores_fixed_thresholds_reselect_not_nested
03,08,A1,1,0.5,0.50432051646492382,0.043923968962519565,fixed_scores_fixed_thresholds_reselect_not_nested
03,08,S0,0.10000000000000001,0.5,0.50803667549294673,0.045395479934432999,fixed_scores_fixed_thresholds_reselect_not_nested
03,08,S1,0.01,0.5,0.50502328166514088,0.044656881854951945,fixed_scores_fixed_thresholds_reselect_not_nested
03,08,A2,1,0.5,0.50432051646492382,0.043923968962519565,fixed_scores_fixed_thresholds_reselect_not_nested
03,09,A0,10,0.5,0.4984602582409729,0.044730504440961626,fixed_scores_fixed_thresholds_reselect_not_nested
03,09,A1,1,0.5,0.49791984834069997,0.043426215224618002,fixed_scores_fixed_thresholds_reselect_not_nested
03,09,S0,10,0.5,0.49804316907663504,0.04466479183398557,fixed_scores_fixed_thresholds_reselect_not_nested
03,09,S1,0.01,0.5,0.49790441035470656,0.043843862395923569,fixed_scores_fixed_thresholds_reselect_not_nested
03,09,A2,1,0.5,0.49791984834069997,0.043426215224618002,fixed_scores_fixed_thresholds_reselect_not_nested
03,12,A0,1,0.5,0.51643388412510216,0.046121356174146151,fixed_scores_fixed_thresholds_reselect_not_nested
03,12,A1,1,0.5,0.51643388412510216,0.046121356174146151,fixed_scores_fixed_thresholds_reselect_not_nested
03,12,S0,0.01,0.5,0.51712252274264325,0.046646006627272307,fixed_scores_fixed_thresholds_reselect_not_nested
03,12,S1,0.01,0.5,0.51712252274264325,0.046646006627272307,fixed_scores_fixed_thresholds_reselect_not_nested
03,12,A2,1,0.5,0.51643388412510216,0.046121356174146151,fixed_scores_fixed_thresholds_reselect_not_nested
03,13,A0,1,0.5,0.4932714418723968,0.047312281821723187,fixed_scores_fixed_thresholds_reselect_not_nested
03,13,A1,1,0.5,0.4932714418723968,0.047312281821723187,fixed_scores_fixed_thresholds_reselect_not_nested
03,13,S0,0.01,0.5,0.49318652084026665,0.047089625784824451,fixed_scores_fixed_thresholds_reselect_not_nested
03,13,S1,0.01,0.5,0.49318652084026665,0.047089625784824451,fixed_scores_fixed_thresholds_reselect_not_nested
03,13,A2,1,0.5,0.4932714418723968,0.047312281821723187,fixed_scores_fixed_thresholds_reselect_not_nested
03,14,A0,10,0.5,0.50238253726774107,0.046312913232839245,fixed_scores_fixed_thresholds_reselect_not_nested
03,14,A1,1,0.5,0.50150852200439466,0.044913985266224629,fixed_scores_fixed_thresholds_reselect_not_nested
03,14,S0,0.10000000000000001,0.5,0.50069969386367363,0.046471880405040702,fixed_scores_fixed_thresholds_reselect_not_nested
03,14,S1,0.01,0.5,0.50065317750364813,0.045596067111465972,fixed_scores_fixed_thresholds_reselect_not_nested
03,14,A2,1,0.5,0.50150852200439466,0.044913985266224629,fixed_scores_fixed_thresholds_reselect_not_nested
03,15,A0,1,0.5,0.48348324176286239,0.04747107170870167,fixed_scores_fixed_thresholds_reselect_not_nested
03,15,A1,1,0.5,0.48348324176286239,0.04747107170870167,fixed_scores_fixed_thresholds_reselect_not_nested
03,15,S0,0.01,0.5,0.4828361583405073,0.048053360611105295,fixed_scores_fixed_thresholds_reselect_not_nested
03,15,S1,0.01,0.5,0.4828361583405073,0.048053360611105295,fixed_scores_fixed_thresholds_reselect_not_nested
03,15,A2,1,0.5,0.48348324176286239,0.04747107170870167,fixed_scores_fixed_thresholds_reselect_not_nested
03,16,A0,0.01,0.5,0.50397420090570855,0.047564463471938809,fixed_scores_fixed_thresholds_reselect_not_nested
03,16,A1,1,0.5,0.50302214304597737,0.04488396131725602,fixed_scores_fixed_thresholds_reselect_not_nested
03,16,S0,10,0.5,0.50345023887728546,0.046464905934004472,fixed_scores_fixed_thresholds_reselect_not_nested
03,16,S1,0.01,0.5,0.50333939519239468,0.045391692222020968,fixed_scores_fixed_thresholds_reselect_not_nested
03,16,A2,1,0.5,0.50302214304597737,0.04488396131725602,fixed_scores_fixed_thresholds_reselect_not_nested
03,17,A0,0.01,0.5,0.51584153966638691,0.048362257604316089,fixed_scores_fixed_thresholds_reselect_not_nested
03,17,A1,1,0.5,0.51387230120866467,0.045370096988637212,fixed_scores_fixed_thresholds_reselect_not_nested
03,17,S0,10,0.5,0.51536082136076033,0.046806136089477292,fixed_scores_fixed_thresholds_reselect_not_nested
03,17,S1,0.01,0.5,0.51298170234751039,0.045838955751983622,fixed_scores_fixed_thresholds_reselect_not_nested
03,17,A2,1,0.5,0.51387230120866467,0.045370096988637212,fixed_scores_fixed_thresholds_reselect_not_nested
03,18,A0,10,0.5,0.49170588569194529,0.040402680476846399,fixed_scores_fixed_thresholds_reselect_not_nested
03,18,A1,0.10000000000000001,0.5,0.49049160284678411,0.038945641018356895,fixed_scores_fixed_thresholds_reselect_not_nested
03,18,S0,0.01,0.55000000000000004,0.5416211180245244,0.049733625859970786,fixed_scores_fixed_thresholds_reselect_not_nested
03,18,S1,0.01,0.55000000000000004,0.5416211180245244,0.049733625859970786,fixed_scores_fixed_thresholds_reselect_not_nested
03,18,A2,1,0.5,0.49113959580080002,0.039012739222392477,fixed_scores_fixed_thresholds_reselect_not_nested
03,19,A0,0.01,0.5,0.50128269154399296,0.049987161525049083,fixed_scores_fixed_thresholds_reselect_not_nested
03,19,A1,1,0.5,0.50119372118939398,0.047047550403688528,fixed_scores_fixed_thresholds_reselect_not_nested
03,19,S0,0.01,0.5,0.50054257146053327,0.047561830542992713,fixed_scores_fixed_thresholds_reselect_not_nested
03,19,S1,0.01,0.5,0.50054257146053327,0.047561830542992713,fixed_scores_fixed_thresholds_reselect_not_nested
03,19,A2,1,0.5,0.50119372118939398,0.047047550403688528,fixed_scores_fixed_thresholds_reselect_not_nested
04,00,A0,0.01,0.5,0.4997050139967511,0.044012633097137585,fixed_scores_fixed_thresholds_reselect_not_nested
04,00,A1,0.10000000000000001,0.5,0.49932326084691586,0.043274023465751543,fixed_scores_fixed_thresholds_reselect_not_nested
04,00,S0,0.01,0.55000000000000004,0.55042482586087538,0.048432898683715961,fixed_scores_fixed_thresholds_reselect_not_nested
04,00,S1,0.01,0.55000000000000004,0.55042482586087538,0.048432898683715961,fixed_scores_fixed_thresholds_reselect_not_nested
04,00,A2,1,0.5,0.49876531570757465,0.04486692859599322,fixed_scores_fixed_thresholds_reselect_not_nested
04,01,A0,0.10000000000000001,0.5,0.49285128572883102,0.042677896826864702,fixed_scores_fixed_thresholds_reselect_not_nested
04,01,A1,0.10000000000000001,0.5,0.49285128572883102,0.042677896826864702,fixed_scores_fixed_thresholds_reselect_not_nested
04,01,S0,10,0.55000000000000004,0.5432979934738833,0.049890901518573762,fixed_scores_fixed_thresholds_reselect_not_nested
04,01,S1,0.01,0.55000000000000004,0.54292593516564003,0.047267094105966537,fixed_scores_fixed_thresholds_reselect_not_nested
04,01,A2,1,0.5,0.49277535539138284,0.044194747372750719,fixed_scores_fixed_thresholds_reselect_not_nested
04,02,A0,10,0.5,0.50163314799914771,0.045884625424829892,fixed_scores_fixed_thresholds_reselect_not_nested
04,02,A1,0.10000000000000001,0.5,0.50075032908409634,0.042276647481474909,fixed_scores_fixed_thresholds_reselect_not_nested
04,02,S0,0.10000000000000001,0.55000000000000004,0.55410445392246221,0.049796854129287485,fixed_scores_fixed_thresholds_reselect_not_nested
04,02,S1,0.01,0.55000000000000004,0.55372296053311976,0.047880489172675754,fixed_scores_fixed_thresholds_reselect_not_nested
04,02,A2,1,0.5,0.50108798194940773,0.04399809379101758,fixed_scores_fixed_thresholds_reselect_not_nested
04,03,A0,0.01,0.5,0.50373358430315818,0.043976235499247708,fixed_scores_fixed_thresholds_reselect_not_nested
04,03,A1,0.10000000000000001,0.5,0.5022941327312731,0.043334569095767245,fixed_scores_fixed_thresholds_reselect_not_nested
04,03,S0,0.01,0.55000000000000004,0.55087947779352309,0.048787284565103214,fixed_scores_fixed_thresholds_reselect_not_nested
04,03,S1,0.01,0.55000000000000004,0.55087947779352309,0.048787284565103214,fixed_scores_fixed_thresholds_reselect_not_nested
04,03,A2,1,0.5,0.5020505689707353,0.044885907677233605,fixed_scores_fixed_thresholds_reselect_not_nested
04,05,A0,0.01,0.5,0.50688499120394159,0.044240980152368423,fixed_scores_fixed_thresholds_reselect_not_nested
04,05,A1,0.10000000000000001,0.5,0.50664179490109296,0.043501112869568127,fixed_scores_fixed_thresholds_reselect_not_nested
04,05,S0,0.01,0.55000000000000004,0.55440179719062144,0.049386274068081201,fixed_scores_fixed_thresholds_reselect_not_nested
04,05,S1,0.01,0.55000000000000004,0.55440179719062144,0.049386274068081201,fixed_scores_fixed_thresholds_reselect_not_nested
04,05,A2,1,0.5,0.50633034545812539,0.045120973716663029,fixed_scores_fixed_thresholds_reselect_not_nested
04,07,A0,10,0.5,0.4945073670102535,0.046972441353518302,fixed_scores_fixed_thresholds_reselect_not_nested
04,07,A1,0.10000000000000001,0.5,0.49361319626278533,0.043857263660015203,fixed_scores_fixed_thresholds_reselect_not_nested
04,07,S0,0.01,0.55000000000000004,0.54286344162971112,0.049140831371399955,fixed_scores_fixed_thresholds_reselect_not_nested
04,07,S1,0.01,0.55000000000000004,0.54286344162971112,0.049140831371399955,fixed_scores_fixed_thresholds_reselect_not_nested
04,07,A2,1,0.5,0.49388551753685589,0.045273406818862466,fixed_scores_fixed_thresholds_reselect_not_nested
04,08,A0,0.01,0.5,0.5069815323090745,0.039761367806288979,fixed_scores_fixed_thresholds_reselect_not_nested
04,08,A1,0.10000000000000001,0.5,0.50549732665195102,0.039438191246410965,fixed_scores_fixed_thresholds_reselect_not_nested
04,08,S0,10,0.55000000000000004,0.55668141990350961,0.047539262397054104,fixed_scores_fixed_thresholds_reselect_not_nested
04,08,S1,0.01,0.55000000000000004,0.55528006253350848,0.044646243751788564,fixed_scores_fixed_thresholds_reselect_not_nested
04,08,A2,1,0.5,0.50486354021162694,0.040956107348467372,fixed_scores_fixed_thresholds_reselect_not_nested
04,09,A0,10,0.5,0.5008958418561742,0.04324261300891994,fixed_scores_fixed_thresholds_reselect_not_nested
04,09,A1,0.10000000000000001,0.5,0.50060358056227217,0.039858504875398534,fixed_scores_fixed_thresholds_reselect_not_nested
04,09,S0,10,0.55000000000000004,0.55305323439641618,0.047777486985882474,fixed_scores_fixed_thresholds_reselect_not_nested
04,09,S1,0.01,0.55000000000000004,0.55203386118537512,0.045018888487323869,fixed_scores_fixed_thresholds_reselect_not_nested
04,09,A2,1,0.5,0.50068585206760974,0.041526791689328324,fixed_scores_fixed_thresholds_reselect_not_nested
04,10,A0,10,0.5,0.49809867893805743,0.047189166167116964,fixed_scores_fixed_thresholds_reselect_not_nested
04,10,A1,0.10000000000000001,0.5,0.49633735203583712,0.043721364980343791,fixed_scores_fixed_thresholds_reselect_not_nested
04,10,S0,0.01,0.55000000000000004,0.54701210364817321,0.048907287414494474,fixed_scores_fixed_thresholds_reselect_not_nested
04,10,S1,0.01,0.55000000000000004,0.54701210364817321,0.048907287414494474,fixed_scores_fixed_thresholds_reselect_not_nested
04,10,A2,1,0.5,0.49746226549908662,0.045374770582375927,fixed_scores_fixed_thresholds_reselect_not_nested
04,11,A0,0.01,0.59999999999999998,0.5943577921792782,0.042077577362366995,fixed_scores_fixed_thresholds_reselect_not_nested
04,11,A1,0.10000000000000001,0.59999999999999998,0.59413414013245569,0.041064771593043579,fixed_scores_fixed_thresholds_reselect_not_nested
04,11,S0,0.01,0.59999999999999998,0.59825276894309487,0.042228674804904713,fixed_scores_fixed_thresholds_reselect_not_nested
04,11,S1,1,0.59999999999999998,0.59698991294078163,0.041143656071350114,fixed_scores_fixed_thresholds_reselect_not_nested
04,11,A2,1,0.59999999999999998,0.5938555615521236,0.041242251192502306,fixed_scores_fixed_thresholds_reselect_not_nested
04,12,A0,10,0.5,0.50686489754781527,0.044851113392606189,fixed_scores_fixed_thresholds_reselect_not_nested
04,12,A1,0.10000000000000001,0.5,0.50597991517220731,0.041208554782235444,fixed_scores_fixed_thresholds_reselect_not_nested
04,12,S0,0.01,0.55000000000000004,0.55536028479002642,0.046847203795213149,fixed_scores_fixed_thresholds_reselect_not_nested
04,12,S1,0.01,0.55000000000000004,0.55536028479002642,0.046847203795213149,fixed_scores_fixed_thresholds_reselect_not_nested
04,12,A2,1,0.5,0.50684649087439215,0.042937949143146407,fixed_scores_fixed_thresholds_reselect_not_nested
04,14,A0,10,0.5,0.49439403069705196,0.046633400575693845,fixed_scores_fixed_thresholds_reselect_not_nested
04,14,A1,0.10000000000000001,0.5,0.49413352035398073,0.043425698166233866,fixed_scores_fixed_thresholds_reselect_not_nested
04,14,S0,0.01,0.55000000000000004,0.5472284159936216,0.048705626985478687,fixed_scores_fixed_thresholds_reselect_not_nested
04,14,S1,0.01,0.55000000000000004,0.5472284159936216,0.048705626985478687,fixed_scores_fixed_thresholds_reselect_not_nested
04,14,A2,1,0.5,0.49426607099996545,0.044898275173201357,fixed_scores_fixed_thresholds_reselect_not_nested
04,15,A0,0.01,0.5,0.49394210527807558,0.044103340254902965,fixed_scores_fixed_thresholds_reselect_not_nested
04,15,A1,0.10000000000000001,0.5,0.49309108471712215,0.043397438054724215,fixed_scores_fixed_thresholds_reselect_not_nested
04,15,S0,0.01,0.55000000000000004,0.5398442031252344,0.049307886720762237,fixed_scores_fixed_thresholds_reselect_not_nested
04,15,S1,0.01,0.55000000000000004,0.5398442031252344,0.049307886720762237,fixed_scores_fixed_thresholds_reselect_not_nested
04,15,A2,1,0.5,0.49244591922852721,0.045092314185621693,fixed_scores_fixed_thresholds_reselect_not_nested
04,17,A0,0.01,0.5,0.51318713723497189,0.042583555246100337,fixed_scores_fixed_thresholds_reselect_not_nested
04,17,A1,0.10000000000000001,0.5,0.51271556865995538,0.041971040565049793,fixed_scores_fixed_thresholds_reselect_not_nested
04,17,S0,10,0.55000000000000004,0.55959038397335115,0.049944271765442402,fixed_scores_fixed_thresholds_reselect_not_nested
04,17,S1,0.01,0.55000000000000004,0.55864040642401691,0.047363605564538634,fixed_scores_fixed_thresholds_reselect_not_nested
04,17,A2,1,0.5,0.51229020819588178,0.043479968634291231,fixed_scores_fixed_thresholds_reselect_not_nested
04,19,A0,10,0.5,0.49652133799267234,0.045052390493496214,fixed_scores_fixed_thresholds_reselect_not_nested
04,19,A1,0.10000000000000001,0.5,0.49588073962861512,0.041258530578388526,fixed_scores_fixed_thresholds_reselect_not_nested
04,19,S0,0.01,0.55000000000000004,0.54678037571742155,0.046694739836678628,fixed_scores_fixed_thresholds_reselect_not_nested
04,19,S1,0.01,0.55000000000000004,0.54678037571742155,0.046694739836678628,fixed_scores_fixed_thresholds_reselect_not_nested
04,19,A2,1,0.5,0.49640121744039051,0.043096367537163636,fixed_scores_fixed_thresholds_reselect_not_nested
05,00,A0,1,0.34999999999999998,0.34243139310316123,0.028356273867213698,fixed_scores_fixed_thresholds_reselect_not_nested
05,00,A1,0.10000000000000001,0.34999999999999998,0.34241798348543795,0.026821243695371592,fixed_scores_fixed_thresholds_reselect_not_nested
05,00,S0,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,00,S1,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,00,A2,1,0.34999999999999998,0.34243139310316123,0.028356273867213698,fixed_scores_fixed_thresholds_reselect_not_nested
05,01,A0,0.10000000000000001,0.34999999999999998,0.35559621013523862,0.026672432616732668,fixed_scores_fixed_thresholds_reselect_not_nested
05,01,A1,0.10000000000000001,0.34999999999999998,0.35559621013523862,0.026672432616732668,fixed_scores_fixed_thresholds_reselect_not_nested
05,01,S0,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,01,S1,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,01,A2,1,0.34999999999999998,0.35474096562315155,0.0281315493864207,fixed_scores_fixed_thresholds_reselect_not_nested
05,03,A0,1,0.34999999999999998,0.35228832181392522,0.028157805227143371,fixed_scores_fixed_thresholds_reselect_not_nested
05,03,A1,0.10000000000000001,0.34999999999999998,0.35128010173912566,0.026741235043212654,fixed_scores_fixed_thresholds_reselect_not_nested
05,03,S0,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,03,S1,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,03,A2,1,0.34999999999999998,0.35228832181392522,0.028157805227143371,fixed_scores_fixed_thresholds_reselect_not_nested
05,04,A0,0.10000000000000001,0.34999999999999998,0.35432338632870075,0.026696019108680615,fixed_scores_fixed_thresholds_reselect_not_nested
05,04,A1,0.10000000000000001,0.34999999999999998,0.35432338632870075,0.026696019108680615,fixed_scores_fixed_thresholds_reselect_not_nested
05,04,S0,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,04,S1,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,04,A2,1,0.34999999999999998,0.35405041568089068,0.028202271859234653,fixed_scores_fixed_thresholds_reselect_not_nested
05,06,A0,0.10000000000000001,0.34999999999999998,0.3454272279932753,0.027082146119250979,fixed_scores_fixed_thresholds_reselect_not_nested
05,06,A1,0.10000000000000001,0.34999999999999998,0.3454272279932753,0.027082146119250979,fixed_scores_fixed_thresholds_reselect_not_nested
05,06,S0,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,06,S1,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,06,A2,1,0.34999999999999998,0.34493900900195912,0.028645391176530224,fixed_scores_fixed_thresholds_reselect_not_nested
05,07,A0,1,0.34999999999999998,0.35117243764534772,0.027960472378006886,fixed_scores_fixed_thresholds_reselect_not_nested
05,07,A1,0.10000000000000001,0.34999999999999998,0.35039224963237431,0.026430906854319956,fixed_scores_fixed_thresholds_reselect_not_nested
05,07,S0,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,07,S1,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,07,A2,1,0.34999999999999998,0.35117243764534772,0.027960472378006886,fixed_scores_fixed_thresholds_reselect_not_nested
05,08,A0,1,0.34999999999999998,0.36379422213364532,0.025894079292749318,fixed_scores_fixed_thresholds_reselect_not_nested
05,08,A1,0.10000000000000001,0.34999999999999998,0.36338541591700957,0.02411635544519812,fixed_scores_fixed_thresholds_reselect_not_nested
05,08,S0,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,08,S1,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,08,A2,1,0.34999999999999998,0.36379422213364532,0.025894079292749318,fixed_scores_fixed_thresholds_reselect_not_nested
05,09,A0,1,0.34999999999999998,0.34813881115984385,0.025173513707476315,fixed_scores_fixed_thresholds_reselect_not_nested
05,09,A1,0.10000000000000001,0.34999999999999998,0.34812103705550362,0.02384726892867901,fixed_scores_fixed_thresholds_reselect_not_nested
05,09,S0,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,09,S1,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,09,A2,1,0.34999999999999998,0.34813881115984385,0.025173513707476315,fixed_scores_fixed_thresholds_reselect_not_nested
05,10,A0,0.10000000000000001,0.34999999999999998,0.3477497793385253,0.02679898044347569,fixed_scores_fixed_thresholds_reselect_not_nested
05,10,A1,0.10000000000000001,0.34999999999999998,0.3477497793385253,0.02679898044347569,fixed_scores_fixed_thresholds_reselect_not_nested
05,10,S0,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,10,S1,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,10,A2,1,0.34999999999999998,0.34750674391521735,0.028331368789039184,fixed_scores_fixed_thresholds_reselect_not_nested
05,11,A0,10,0.59999999999999998,0.58378427339466088,0.045818625788610408,fixed_scores_fixed_thresholds_reselect_not_nested
05,11,A1,1,0.59999999999999998,0.58378249805647275,0.045637987606531726,fixed_scores_fixed_thresholds_reselect_not_nested
05,11,S0,10,0.59999999999999998,0.58459926109698568,0.047671625512454373,fixed_scores_fixed_thresholds_reselect_not_nested
05,11,S1,0.01,0.59999999999999998,0.58373131731125194,0.044903784169831262,fixed_scores_fixed_thresholds_reselect_not_nested
05,11,A2,1,0.59999999999999998,0.58378249805647275,0.045637987606531726,fixed_scores_fixed_thresholds_reselect_not_nested
05,13,A0,1,0.34999999999999998,0.3395879547882889,0.029253282365555397,fixed_scores_fixed_thresholds_reselect_not_nested
05,13,A1,0.10000000000000001,0.34999999999999998,0.33932980102634819,0.027725416742305709,fixed_scores_fixed_thresholds_reselect_not_nested
05,13,S0,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,13,S1,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,13,A2,1,0.34999999999999998,0.3395879547882889,0.029253282365555397,fixed_scores_fixed_thresholds_reselect_not_nested
05,14,A0,1,0.34999999999999998,0.35139737288127626,0.027938184680374078,fixed_scores_fixed_thresholds_reselect_not_nested
05,14,A1,0.10000000000000001,0.34999999999999998,0.35047124406843816,0.026615365309869052,fixed_scores_fixed_thresholds_reselect_not_nested
05,14,S0,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,14,S1,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,14,A2,1,0.34999999999999998,0.35139737288127626,0.027938184680374078,fixed_scores_fixed_thresholds_reselect_not_nested
05,15,A0,1,0.34999999999999998,0.34154710019085638,0.028798843197628297,fixed_scores_fixed_thresholds_reselect_not_nested
05,15,A1,0.10000000000000001,0.34999999999999998,0.34120789140899344,0.027208751245440609,fixed_scores_fixed_thresholds_reselect_not_nested
05,15,S0,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,15,S1,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,15,A2,1,0.34999999999999998,0.34154710019085638,0.028798843197628297,fixed_scores_fixed_thresholds_reselect_not_nested
05,17,A0,1,0.34999999999999998,0.36532031861403796,0.026939011296478049,fixed_scores_fixed_thresholds_reselect_not_nested
05,17,A1,0.10000000000000001,0.34999999999999998,0.36516765388754735,0.025227880416345067,fixed_scores_fixed_thresholds_reselect_not_nested
05,17,S0,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,17,S1,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,17,A2,1,0.34999999999999998,0.36532031861403796,0.026939011296478049,fixed_scores_fixed_thresholds_reselect_not_nested
05,19,A0,0.10000000000000001,0.34999999999999998,0.34593529128031825,0.026201100444790581,fixed_scores_fixed_thresholds_reselect_not_nested
05,19,A1,0.10000000000000001,0.34999999999999998,0.34593529128031825,0.026201100444790581,fixed_scores_fixed_thresholds_reselect_not_nested
05,19,S0,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,19,S1,0.01,,0,,fixed_scores_fixed_thresholds_reselect_not_nested
05,19,A2,1,0.34999999999999998,0.34552728344898426,0.027680763532976011,fixed_scores_fixed_thresholds_reselect_not_nested
06,00,A0,0.10000000000000001,0.34999999999999998,0.35131639421130856,0.044238365731984822,fixed_scores_fixed_thresholds_reselect_not_nested
06,00,A1,0.10000000000000001,0.34999999999999998,0.35131639421130856,0.044238365731984822,fixed_scores_fixed_thresholds_reselect_not_nested
06,00,S0,0.01,0.10000000000000001,0.10209684526706159,0.028561404528870855,fixed_scores_fixed_thresholds_reselect_not_nested
06,00,S1,0.01,0.10000000000000001,0.10209684526706159,0.028561404528870855,fixed_scores_fixed_thresholds_reselect_not_nested
06,00,A2,1,0.29999999999999999,0.3014615509524633,0.038980752438928901,fixed_scores_fixed_thresholds_reselect_not_nested
06,01,A0,0.10000000000000001,0.34999999999999998,0.34608477594305698,0.044380808431873607,fixed_scores_fixed_thresholds_reselect_not_nested
06,01,A1,0.10000000000000001,0.34999999999999998,0.34608477594305698,0.044380808431873607,fixed_scores_fixed_thresholds_reselect_not_nested
06,01,S0,0.01,0.10000000000000001,0.10686100479079501,0.027627704889928131,fixed_scores_fixed_thresholds_reselect_not_nested
06,01,S1,0.01,0.10000000000000001,0.10686100479079501,0.027627704889928131,fixed_scores_fixed_thresholds_reselect_not_nested
06,01,A2,1,0.29999999999999999,0.29773910090732997,0.039275586007623119,fixed_scores_fixed_thresholds_reselect_not_nested
06,02,A0,0.10000000000000001,0.34999999999999998,0.35601740045019525,0.042868417373645017,fixed_scores_fixed_thresholds_reselect_not_nested
06,02,A1,0.10000000000000001,0.34999999999999998,0.35601740045019525,0.042868417373645017,fixed_scores_fixed_thresholds_reselect_not_nested
06,02,S0,0.01,0.10000000000000001,0.10506993086074938,0.028098660391373403,fixed_scores_fixed_thresholds_reselect_not_nested
06,02,S1,0.01,0.10000000000000001,0.10506993086074938,0.028098660391373403,fixed_scores_fixed_thresholds_reselect_not_nested
06,02,A2,1,0.34999999999999998,0.35514676069971518,0.049434460517255481,fixed_scores_fixed_thresholds_reselect_not_nested
06,04,A0,0.10000000000000001,0.34999999999999998,0.35154277965204772,0.043979346392966107,fixed_scores_fixed_thresholds_reselect_not_nested
06,04,A1,0.10000000000000001,0.34999999999999998,0.35154277965204772,0.043979346392966107,fixed_scores_fixed_thresholds_reselect_not_nested
06,04,S0,0.01,0.10000000000000001,0.10285907020010587,0.028702615130174896,fixed_scores_fixed_thresholds_reselect_not_nested
06,04,S1,0.01,0.10000000000000001,0.10285907020010587,0.028702615130174896,fixed_scores_fixed_thresholds_reselect_not_nested
06,04,A2,1,0.29999999999999999,0.30012723623794624,0.038884030577560617,fixed_scores_fixed_thresholds_reselect_not_nested
06,05,A0,1,0.34999999999999998,0.35889984344132764,0.049792220837971683,fixed_scores_fixed_thresholds_reselect_not_nested
06,05,A1,0.10000000000000001,0.34999999999999998,0.35740290394427421,0.043482346660368806,fixed_scores_fixed_thresholds_reselect_not_nested
06,05,S0,0.01,0.10000000000000001,0.10446048655765296,0.028262593846639403,fixed_scores_fixed_thresholds_reselect_not_nested
06,05,S1,0.01,0.10000000000000001,0.10446048655765296,0.028262593846639403,fixed_scores_fixed_thresholds_reselect_not_nested
06,05,A2,1,0.34999999999999998,0.35889984344132764,0.049792220837971683,fixed_scores_fixed_thresholds_reselect_not_nested
06,07,A0,0.10000000000000001,0.34999999999999998,0.34509443932517775,0.044588945815691304,fixed_scores_fixed_thresholds_reselect_not_nested
06,07,A1,0.10000000000000001,0.34999999999999998,0.34509443932517775,0.044588945815691304,fixed_scores_fixed_thresholds_reselect_not_nested
06,07,S0,0.01,0.10000000000000001,0.10272719059023787,0.0287394631123285,fixed_scores_fixed_thresholds_reselect_not_nested
06,07,S1,0.01,0.10000000000000001,0.10272719059023787,0.0287394631123285,fixed_scores_fixed_thresholds_reselect_not_nested
06,07,A2,1,0.29999999999999999,0.29334783387392172,0.039749577659686917,fixed_scores_fixed_thresholds_reselect_not_nested
06,08,A0,1,0.34999999999999998,0.3572288244819618,0.048849985919437337,fixed_scores_fixed_thresholds_reselect_not_nested
06,08,A1,0.10000000000000001,0.34999999999999998,0.35705830394171434,0.042348601285611548,fixed_scores_fixed_thresholds_reselect_not_nested
06,08,S0,0.01,0.10000000000000001,0.10586867269870755,0.027886665897883908,fixed_scores_fixed_thresholds_reselect_not_nested
06,08,S1,0.01,0.10000000000000001,0.10586867269870755,0.027886665897883908,fixed_scores_fixed_thresholds_reselect_not_nested
06,08,A2,1,0.34999999999999998,0.3572288244819618,0.048849985919437337,fixed_scores_fixed_thresholds_reselect_not_nested
06,09,A0,1,0.34999999999999998,0.35439284566327894,0.048097859840107712,fixed_scores_fixed_thresholds_reselect_not_nested
06,09,A1,0.10000000000000001,0.34999999999999998,0.35416203948556579,0.041551133328145543,fixed_scores_fixed_thresholds_reselect_not_nested
06,09,S0,0.01,0.10000000000000001,0.10369335500171638,0.027239954072211844,fixed_scores_fixed_thresholds_reselect_not_nested
06,09,S1,0.01,0.10000000000000001,0.10369335500171638,0.027239954072211844,fixed_scores_fixed_thresholds_reselect_not_nested
06,09,A2,1,0.34999999999999998,0.35439284566327894,0.048097859840107712,fixed_scores_fixed_thresholds_reselect_not_nested
06,10,A0,0.10000000000000001,0.34999999999999998,0.35029299404756453,0.044192656970051813,fixed_scores_fixed_thresholds_reselect_not_nested
06,10,A1,0.10000000000000001,0.34999999999999998,0.35029299404756453,0.044192656970051813,fixed_scores_fixed_thresholds_reselect_not_nested
06,10,S0,0.01,0.10000000000000001,0.10571067751194142,0.027928345310886657,fixed_scores_fixed_thresholds_reselect_not_nested
06,10,S1,0.01,0.10000000000000001,0.10571067751194142,0.027928345310886657,fixed_scores_fixed_thresholds_reselect_not_nested
06,10,A2,1,0.29999999999999999,0.302558334461282,0.038744395425335608,fixed_scores_fixed_thresholds_reselect_not_nested
06,11,A0,0.01,0.55000000000000004,0.53894593381113376,0.039124384537992371,fixed_scores_fixed_thresholds_reselect_not_nested
06,11,A1,0.01,0.55000000000000004,0.53894593381113376,0.039124384537992371,fixed_scores_fixed_thresholds_reselect_not_nested
06,11,S0,10,0.55000000000000004,0.53896825357592149,0.041075516418378824,fixed_scores_fixed_thresholds_reselect_not_nested
06,11,S1,0.10000000000000001,0.55000000000000004,0.53883830953478862,0.04068957206726001,fixed_scores_fixed_thresholds_reselect_not_nested
06,11,A2,1,0.55000000000000004,0.53858442821461605,0.04042845261213722,fixed_scores_fixed_thresholds_reselect_not_nested
06,13,A0,0.10000000000000001,0.34999999999999998,0.34023921492923226,0.045376874183967762,fixed_scores_fixed_thresholds_reselect_not_nested
06,13,A1,0.10000000000000001,0.34999999999999998,0.34023921492923226,0.045376874183967762,fixed_scores_fixed_thresholds_reselect_not_nested
06,13,S0,0.01,0.10000000000000001,0.099081817722400378,0.029796832279287307,fixed_scores_fixed_thresholds_reselect_not_nested
06,13,S1,0.01,0.10000000000000001,0.099081817722400378,0.029796832279287307,fixed_scores_fixed_thresholds_reselect_not_nested
06,13,A2,1,0.29999999999999999,0.29050384861557332,0.040097668435649027,fixed_scores_fixed_thresholds_reselect_not_nested
06,15,A0,0.10000000000000001,0.34999999999999998,0.33018654913561812,0.04550539209754835,fixed_scores_fixed_thresholds_reselect_not_nested
06,15,A1,0.10000000000000001,0.34999999999999998,0.33018654913561812,0.04550539209754835,fixed_scores_fixed_thresholds_reselect_not_nested
06,15,S0,0.01,0.10000000000000001,0.06790087834029053,0.040766694825211613,fixed_scores_fixed_thresholds_reselect_not_nested
06,15,S1,0.01,0.10000000000000001,0.06790087834029053,0.040766694825211613,fixed_scores_fixed_thresholds_reselect_not_nested
06,15,A2,1,0.29999999999999999,0.27731389784049687,0.04060785263221716,fixed_scores_fixed_thresholds_reselect_not_nested
06,16,A0,1,0.34999999999999998,0.35675661128488018,0.048983434958960202,fixed_scores_fixed_thresholds_reselect_not_nested
06,16,A1,0.10000000000000001,0.34999999999999998,0.35654970466205232,0.04238453084547647,fixed_scores_fixed_thresholds_reselect_not_nested
06,16,S0,0.01,0.10000000000000001,0.10474648212090568,0.0281854268021479,fixed_scores_fixed_thresholds_reselect_not_nested
06,16,S1,0.01,0.10000000000000001,0.10474648212090568,0.0281854268021479,fixed_scores_fixed_thresholds_reselect_not_nested
06,16,A2,1,0.34999999999999998,0.35675661128488018,0.048983434958960202,fixed_scores_fixed_thresholds_reselect_not_nested
06,17,A0,0.10000000000000001,0.34999999999999998,0.35268987570674126,0.04234444628483313,fixed_scores_fixed_thresholds_reselect_not_nested
06,17,A1,0.10000000000000001,0.34999999999999998,0.35268987570674126,0.04234444628483313,fixed_scores_fixed_thresholds_reselect_not_nested
06,17,S0,0.01,0.10000000000000001,0.091157295089706533,0.029563449031138854,fixed_scores_fixed_thresholds_reselect_not_nested
06,17,S1,0.01,0.10000000000000001,0.091157295089706533,0.029563449031138854,fixed_scores_fixed_thresholds_reselect_not_nested
06,17,A2,1,0.34999999999999998,0.35218236773532224,0.048801252677651757,fixed_scores_fixed_thresholds_reselect_not_nested
06,18,A0,0.10000000000000001,0.34999999999999998,0.35484879987203488,0.042831835985672105,fixed_scores_fixed_thresholds_reselect_not_nested
06,18,A1,0.10000000000000001,0.34999999999999998,0.35484879987203488,0.042831835985672105,fixed_scores_fixed_thresholds_reselect_not_nested
06,18,S0,0.01,0.10000000000000001,0.10175816893898802,0.028267979127832358,fixed_scores_fixed_thresholds_reselect_not_nested
06,18,S1,0.01,0.10000000000000001,0.10175816893898802,0.028267979127832358,fixed_scores_fixed_thresholds_reselect_not_nested
06,18,A2,1,0.34999999999999998,0.35394617430804598,0.049416032457952307,fixed_scores_fixed_thresholds_reselect_not_nested
07,00,A0,10,0.55000000000000004,0.55457453529941447,0.047591465919319398,fixed_scores_fixed_thresholds_reselect_not_nested
07,00,A1,10,0.55000000000000004,0.55457453529941447,0.047591465919319398,fixed_scores_fixed_thresholds_reselect_not_nested
07,00,S0,0.01,0.55000000000000004,0.552791819496527,0.047596854343896745,fixed_scores_fixed_thresholds_reselect_not_nested
07,00,S1,10,0.55000000000000004,0.55070655550250946,0.045527844147121709,fixed_scores_fixed_thresholds_reselect_not_nested
07,00,A2,1,0.55000000000000004,0.55416199498883156,0.04795637814831917,fixed_scores_fixed_thresholds_reselect_not_nested
07,01,A0,0.10000000000000001,0.55000000000000004,0.54350762965207966,0.047506048690636252,fixed_scores_fixed_thresholds_reselect_not_nested
07,01,A1,10,0.55000000000000004,0.54277689836592102,0.046314402248488262,fixed_scores_fixed_thresholds_reselect_not_nested
07,01,S0,1,0.55000000000000004,0.54337939718684858,0.044328122998304541,fixed_scores_fixed_thresholds_reselect_not_nested
07,01,S1,10,0.55000000000000004,0.54335417675732156,0.044053990018208804,fixed_scores_fixed_thresholds_reselect_not_nested
07,01,A2,1,0.55000000000000004,0.54314315469370711,0.046906603140745927,fixed_scores_fixed_thresholds_reselect_not_nested
07,02,A0,10,0.55000000000000004,0.55018701512838475,0.044803139088132778,fixed_scores_fixed_thresholds_reselect_not_nested
07,02,A1,10,0.55000000000000004,0.55018701512838475,0.044803139088132778,fixed_scores_fixed_thresholds_reselect_not_nested
07,02,S0,1,0.55000000000000004,0.55142572145117585,0.043489238244926814,fixed_scores_fixed_thresholds_reselect_not_nested
07,02,S1,10,0.55000000000000004,0.55139658887250187,0.043275966744639856,fixed_scores_fixed_thresholds_reselect_not_nested
07,02,A2,1,0.55000000000000004,0.54999931113696143,0.04495885736218224,fixed_scores_fixed_thresholds_reselect_not_nested
07,03,A0,1,0.55000000000000004,0.55356210458689104,0.047413605972202635,fixed_scores_fixed_thresholds_reselect_not_nested
07,03,A1,10,0.55000000000000004,0.55353910482778745,0.047016457504633298,fixed_scores_fixed_thresholds_reselect_not_nested
07,03,S0,0.01,0.55000000000000004,0.55299807565674219,0.046976354810367278,fixed_scores_fixed_thresholds_reselect_not_nested
07,03,S1,10,0.55000000000000004,0.55267285643708541,0.044959778744614903,fixed_scores_fixed_thresholds_reselect_not_nested
07,03,A2,1,0.55000000000000004,0.55356210458689104,0.047413605972202635,fixed_scores_fixed_thresholds_reselect_not_nested
07,04,A0,0.10000000000000001,0.55000000000000004,0.55563934329113618,0.047672843434704022,fixed_scores_fixed_thresholds_reselect_not_nested
07,04,A1,10,0.55000000000000004,0.55386628335036525,0.046731320095651646,fixed_scores_fixed_thresholds_reselect_not_nested
07,04,S0,0.01,0.55000000000000004,0.55444870514355893,0.046771319327253161,fixed_scores_fixed_thresholds_reselect_not_nested
07,04,S1,10,0.55000000000000004,0.55423387856174766,0.044750986777060367,fixed_scores_fixed_thresholds_reselect_not_nested
07,04,A2,1,0.55000000000000004,0.55488664303906687,0.047344496045667123,fixed_scores_fixed_thresholds_reselect_not_nested
07,06,A0,1,0.55000000000000004,0.54902813572739262,0.048012252360305249,fixed_scores_fixed_thresholds_reselect_not_nested
07,06,A1,10,0.55000000000000004,0.54896671285294285,0.047755014678155024,fixed_scores_fixed_thresholds_reselect_not_nested
07,06,S0,10,0.55000000000000004,0.54936652983087031,0.045716798064703856,fixed_scores_fixed_thresholds_reselect_not_nested
07,06,S1,10,0.55000000000000004,0.54936652983087031,0.045716798064703856,fixed_scores_fixed_thresholds_reselect_not_nested
07,06,A2,1,0.55000000000000004,0.54902813572739262,0.048012252360305249,fixed_scores_fixed_thresholds_reselect_not_nested
07,08,A0,10,0.55000000000000004,0.55107720958444928,0.044352726950664077,fixed_scores_fixed_thresholds_reselect_not_nested
07,08,A1,10,0.55000000000000004,0.55107720958444928,0.044352726950664077,fixed_scores_fixed_thresholds_reselect_not_nested
07,08,S0,10,0.55000000000000004,0.55168041619763253,0.042772099333804624,fixed_scores_fixed_thresholds_reselect_not_nested
07,08,S1,10,0.55000000000000004,0.55168041619763253,0.042772099333804624,fixed_scores_fixed_thresholds_reselect_not_nested
07,08,A2,1,0.55000000000000004,0.55096962694606,0.044396523697391714,fixed_scores_fixed_thresholds_reselect_not_nested
07,09,A0,0.10000000000000001,0.55000000000000004,0.54541304048989214,0.043651855366647833,fixed_scores_fixed_thresholds_reselect_not_nested
07,09,A1,10,0.55000000000000004,0.54533616644532557,0.042747638984814165,fixed_scores_fixed_thresholds_reselect_not_nested
07,09,S0,0.01,0.55000000000000004,0.54523611436942021,0.042797038022707429,fixed_scores_fixed_thresholds_reselect_not_nested
07,09,S1,10,0.55000000000000004,0.54413839254056184,0.040513689084144232,fixed_scores_fixed_thresholds_reselect_not_nested
07,09,A2,1,0.55000000000000004,0.54519951360847785,0.043151819822310637,fixed_scores_fixed_thresholds_reselect_not_nested
07,10,A0,10,0.55000000000000004,0.55573756215216541,0.047624985684065507,fixed_scores_fixed_thresholds_reselect_not_nested
07,10,A1,10,0.55000000000000004,0.55573756215216541,0.047624985684065507,fixed_scores_fixed_thresholds_reselect_not_nested
07,10,S0,0.01,0.55000000000000004,0.55488760816518656,0.04756398654384679,fixed_scores_fixed_thresholds_reselect_not_nested
07,10,S1,10,0.55000000000000004,0.55435450108618078,0.04568905917476232,fixed_scores_fixed_thresholds_reselect_not_nested
07,10,A2,1,0.55000000000000004,0.55556540188004333,0.047968394795821642,fixed_scores_fixed_thresholds_reselect_not_nested
07,14,A0,10,0.55000000000000004,0.54245690207224961,0.045351436387029327,fixed_scores_fixed_thresholds_reselect_not_nested
07,14,A1,10,0.55000000000000004,0.54245690207224961,0.045351436387029327,fixed_scores_fixed_thresholds_reselect_not_nested
07,14,S0,10,0.55000000000000004,0.54418881860077584,0.043248182237528333,fixed_scores_fixed_thresholds_reselect_not_nested
07,14,S1,10,0.55000000000000004,0.54418881860077584,0.043248182237528333,fixed_scores_fixed_thresholds_reselect_not_nested
07,14,A2,1,0.55000000000000004,0.54244338415679871,0.045689167757565478,fixed_scores_fixed_thresholds_reselect_not_nested
07,15,A0,0.10000000000000001,0.55000000000000004,0.53635895000214207,0.048441948138618116,fixed_scores_fixed_thresholds_reselect_not_nested
07,15,A1,10,0.55000000000000004,0.53481946052474849,0.047635387356486314,fixed_scores_fixed_thresholds_reselect_not_nested
07,15,S0,0.01,0.55000000000000004,0.53470992576702026,0.047578582353422889,fixed_scores_fixed_thresholds_reselect_not_nested
07,15,S1,10,0.55000000000000004,0.5345192236310331,0.045678862294035373,fixed_scores_fixed_thresholds_reselect_not_nested
07,15,A2,1,0.55000000000000004,0.53523723868157802,0.047988510443869398,fixed_scores_fixed_thresholds_reselect_not_nested
07,16,A0,1,0.55000000000000004,0.55083658130352831,0.043776526343248384,fixed_scores_fixed_thresholds_reselect_not_nested
07,16,A1,10,0.55000000000000004,0.55064723647821945,0.043459992961425643,fixed_scores_fixed_thresholds_reselect_not_nested
07,16,S0,10,0.55000000000000004,0.55119512651454206,0.042074565298575568,fixed_scores_fixed_thresholds_reselect_not_nested
07,16,S1,10,0.55000000000000004,0.55119512651454206,0.042074565298575568,fixed_scores_fixed_thresholds_reselect_not_nested
07,16,A2,1,0.55000000000000004,0.55083658130352831,0.043776526343248384,fixed_scores_fixed_thresholds_reselect_not_nested
07,17,A0,10,0.55000000000000004,0.56530859688713464,0.043068437043178698,fixed_scores_fixed_thresholds_reselect_not_nested
07,17,A1,1,0.55000000000000004,0.56466235597699743,0.042939651042605657,fixed_scores_fixed_thresholds_reselect_not_nested
07,17,S0,10,0.55000000000000004,0.5660706434580608,0.041407482228366217,fixed_scores_fixed_thresholds_reselect_not_nested
07,17,S1,10,0.55000000000000004,0.5660706434580608,0.041407482228366217,fixed_scores_fixed_thresholds_reselect_not_nested
07,17,A2,1,0.55000000000000004,0.56466235597699743,0.042939651042605657,fixed_scores_fixed_thresholds_reselect_not_nested
07,18,A0,10,0.55000000000000004,0.54654432305916656,0.040350073032769954,fixed_scores_fixed_thresholds_reselect_not_nested
07,18,A1,10,0.55000000000000004,0.54654432305916656,0.040350073032769954,fixed_scores_fixed_thresholds_reselect_not_nested
07,18,S0,1,0.55000000000000004,0.54852541340318728,0.038759168950378543,fixed_scores_fixed_thresholds_reselect_not_nested
07,18,S1,10,0.55000000000000004,0.54849348486179395,0.038544714976114787,fixed_scores_fixed_thresholds_reselect_not_nested
07,18,A2,1,0.55000000000000004,0.54633984329142748,0.04056058551271003,fixed_scores_fixed_thresholds_reselect_not_nested
07,19,A0,0.10000000000000001,0.55000000000000004,0.55411800024186486,0.047881111908566948,fixed_scores_fixed_thresholds_reselect_not_nested
07,19,A1,10,0.55000000000000004,0.55397784488710533,0.047215874531528958,fixed_scores_fixed_thresholds_reselect_not_nested
07,19,S0,10,0.55000000000000004,0.55366286060527981,0.044818001328316322,fixed_scores_fixed_thresholds_reselect_not_nested
07,19,S1,10,0.55000000000000004,0.55366286060527981,0.044818001328316322,fixed_scores_fixed_thresholds_reselect_not_nested
07,19,A2,1,0.55000000000000004,0.55410255852506762,0.047580657357035504,fixed_scores_fixed_thresholds_reselect_not_nested
08,01,A0,0.01,0.55000000000000004,0.5462298985668731,0.04903903829252762,fixed_scores_fixed_thresholds_reselect_not_nested
08,01,A1,1,0.55000000000000004,0.54607702763142396,0.048151472685181246,fixed_scores_fixed_thresholds_reselect_not_nested
08,01,S0,10,0.55000000000000004,0.54855213061865782,0.046507764698887892,fixed_scores_fixed_thresholds_reselect_not_nested
08,01,S1,0.10000000000000001,0.55000000000000004,0.54798849830682062,0.046275201655804517,fixed_scores_fixed_thresholds_reselect_not_nested
08,01,A2,1,0.55000000000000004,0.54607702763142396,0.048151472685181246,fixed_scores_fixed_thresholds_reselect_not_nested
08,04,A0,0.01,0.5,0.50412999681815951,0.045313958240633813,fixed_scores_fixed_thresholds_reselect_not_nested
08,04,A1,1,0.5,0.50386642766816825,0.042992977053437256,fixed_scores_fixed_thresholds_reselect_not_nested
08,04,S0,1,0.55000000000000004,0.55454699107423344,0.049903284297517857,fixed_scores_fixed_thresholds_reselect_not_nested
08,04,S1,0.10000000000000001,0.55000000000000004,0.55448264090291677,0.0498560965850737,fixed_scores_fixed_thresholds_reselect_not_nested
08,04,A2,1,0.5,0.50386642766816825,0.042992977053437256,fixed_scores_fixed_thresholds_reselect_not_nested
08,05,A0,0.01,0.5,0.50216854166249758,0.044946945578901713,fixed_scores_fixed_thresholds_reselect_not_nested
08,05,A1,1,0.5,0.50075381494670568,0.0427574601946797,fixed_scores_fixed_thresholds_reselect_not_nested
08,05,S0,0.10000000000000001,0.55000000000000004,0.55016966944265588,0.04967436174434698,fixed_scores_fixed_thresholds_reselect_not_nested
08,05,S1,1,0.55000000000000004,0.54983227375997823,0.049569456124010716,fixed_scores_fixed_thresholds_reselect_not_nested
08,05,A2,1,0.5,0.50075381494670568,0.0427574601946797,fixed_scores_fixed_thresholds_reselect_not_nested
08,06,A0,1,0.5,0.5009503577958514,0.043084077184888665,fixed_scores_fixed_thresholds_reselect_not_nested
08,06,A1,1,0.5,0.5009503577958514,0.043084077184888665,fixed_scores_fixed_thresholds_reselect_not_nested
08,06,S0,0.01,0.5,0.49937589465740062,0.040777291694967438,fixed_scores_fixed_thresholds_reselect_not_nested
08,06,S1,10,0.5,0.49683257270101894,0.039769247227278516,fixed_scores_fixed_thresholds_reselect_not_nested
08,06,A2,1,0.5,0.5009503577958514,0.043084077184888665,fixed_scores_fixed_thresholds_reselect_not_nested
08,07,A0,0.01,0.5,0.50040555542176179,0.0451536119005672,fixed_scores_fixed_thresholds_reselect_not_nested
08,07,A1,1,0.5,0.49916734756464193,0.043334523892621095,fixed_scores_fixed_thresholds_reselect_not_nested
08,07,S0,0.10000000000000001,0.5,0.49643556339181855,0.040312271766235419,fixed_scores_fixed_thresholds_reselect_not_nested
08,07,S1,10,0.5,0.49639770299091579,0.0397866376837369,fixed_scores_fixed_thresholds_reselect_not_nested
08,07,A2,1,0.5,0.49916734756464193,0.043334523892621095,fixed_scores_fixed_thresholds_reselect_not_nested
08,09,A0,0.01,0.55000000000000004,0.55132760804802772,0.049888777682257732,fixed_scores_fixed_thresholds_reselect_not_nested
08,09,A1,10,0.55000000000000004,0.5509677434491822,0.049579549051560562,fixed_scores_fixed_thresholds_reselect_not_nested
08,09,S0,1,0.55000000000000004,0.55150218331103906,0.0465529007607745,fixed_scores_fixed_thresholds_reselect_not_nested
08,09,S1,0.10000000000000001,0.55000000000000004,0.55108400102501587,0.046530209378993451,fixed_scores_fixed_thresholds_reselect_not_nested
08,09,A2,1,0.55000000000000004,0.55104338815290388,0.049706154618944107,fixed_scores_fixed_thresholds_reselect_not_nested
08,10,A0,1,0.5,0.50651432584405642,0.042750501018294626,fixed_scores_fixed_thresholds_reselect_not_nested
08,10,A1,1,0.5,0.50651432584405642,0.042750501018294626,fixed_scores_fixed_thresholds_reselect_not_nested
08,10,S0,1,0.5,0.50443033878873589,0.039444835960333928,fixed_scores_fixed_thresholds_reselect_not_nested
08,10,S1,10,0.5,0.50439358041965587,0.039389553361941838,fixed_scores_fixed_thresholds_reselect_not_nested
08,10,A2,1,0.5,0.50651432584405642,0.042750501018294626,fixed_scores_fixed_thresholds_reselect_not_nested
08,11,A0,10,0.55000000000000004,0.55080377192751384,0.043410770924549383,fixed_scores_fixed_thresholds_reselect_not_nested
08,11,A1,0.01,0.55000000000000004,0.5501105015584542,0.042248693956538901,fixed_scores_fixed_thresholds_reselect_not_nested
08,11,S0,0.01,0.55000000000000004,0.55341526960758392,0.042676437962052997,fixed_scores_fixed_thresholds_reselect_not_nested
08,11,S1,0.10000000000000001,0.55000000000000004,0.55265027604756101,0.041498540410162779,fixed_scores_fixed_thresholds_reselect_not_nested
08,11,A2,1,0.55000000000000004,0.55044396186866018,0.042607580904087998,fixed_scores_fixed_thresholds_reselect_not_nested
08,12,A0,10,0.5,0.51088085861948651,0.041449232314306438,fixed_scores_fixed_thresholds_reselect_not_nested
08,12,A1,1,0.5,0.51055253860779826,0.041177251311746349,fixed_scores_fixed_thresholds_reselect_not_nested
08,12,S0,1,0.55000000000000004,0.56434840243698892,0.048267147157123859,fixed_scores_fixed_thresholds_reselect_not_nested
08,12,S1,1,0.55000000000000004,0.56434840243698892,0.048267147157123859,fixed_scores_fixed_thresholds_reselect_not_nested
08,12,A2,1,0.5,0.51055253860779826,0.041177251311746349,fixed_scores_fixed_thresholds_reselect_not_nested
08,13,A0,0.01,0.5,0.49764613001102398,0.046133889870882155,fixed_scores_fixed_thresholds_reselect_not_nested
08,13,A1,1,0.5,0.49743811876281019,0.043477092270687502,fixed_scores_fixed_thresholds_reselect_not_nested
08,13,S0,0.10000000000000001,0.5,0.49709029203287231,0.040378880057133838,fixed_scores_fixed_thresholds_reselect_not_nested
08,13,S1,10,0.5,0.4970841917793366,0.039915289935028825,fixed_scores_fixed_thresholds_reselect_not_nested
08,13,A2,1,0.5,0.49743811876281019,0.043477092270687502,fixed_scores_fixed_thresholds_reselect_not_nested
08,14,A0,10,0.5,0.49425199827473659,0.042101719180787457,fixed_scores_fixed_thresholds_reselect_not_nested
08,14,A1,1,0.5,0.49383750447016178,0.041902259588230052,fixed_scores_fixed_thresholds_reselect_not_nested
08,14,S0,0.10000000000000001,0.55000000000000004,0.54388143250532128,0.049006230500522163,fixed_scores_fixed_thresholds_reselect_not_nested
08,14,S1,0.10000000000000001,0.55000000000000004,0.54388143250532128,0.049006230500522163,fixed_scores_fixed_thresholds_reselect_not_nested
08,14,A2,1,0.5,0.49383750447016178,0.041902259588230052,fixed_scores_fixed_thresholds_reselect_not_nested
08,15,A0,1,0.5,0.48355989156461648,0.042267006571500371,fixed_scores_fixed_thresholds_reselect_not_nested
08,15,A1,1,0.5,0.48355989156461648,0.042267006571500371,fixed_scores_fixed_thresholds_reselect_not_nested
08,15,S0,1,0.55000000000000004,0.53269669579836632,0.04880263482301811,fixed_scores_fixed_thresholds_reselect_not_nested
08,15,S1,0.10000000000000001,0.55000000000000004,0.53250376838353553,0.048770813207073292,fixed_scores_fixed_thresholds_reselect_not_nested
08,15,A2,1,0.5,0.48355989156461648,0.042267006571500371,fixed_scores_fixed_thresholds_reselect_not_nested
08,17,A0,1,0.55000000000000004,0.56399370484036848,0.049225687194328585,fixed_scores_fixed_thresholds_reselect_not_nested
08,17,A1,10,0.55000000000000004,0.56364730084040693,0.049180426356789542,fixed_scores_fixed_thresholds_reselect_not_nested
08,17,S0,10,0.55000000000000004,0.56543957788618371,0.046690797012282188,fixed_scores_fixed_thresholds_reselect_not_nested
08,17,S1,1,0.55000000000000004,0.56542117414554183,0.046475826663493008,fixed_scores_fixed_thresholds_reselect_not_nested
08,17,A2,1,0.55000000000000004,0.56399370484036848,0.049225687194328585,fixed_scores_fixed_thresholds_reselect_not_nested
08,18,A0,0.01,0.55000000000000004,0.54125690194696641,0.045954861044535888,fixed_scores_fixed_thresholds_reselect_not_nested
08,18,A1,1,0.55000000000000004,0.54114631696113347,0.045375943156793261,fixed_scores_fixed_thresholds_reselect_not_nested
08,18,S0,10,0.55000000000000004,0.54150414108450484,0.042612695192387029,fixed_scores_fixed_thresholds_reselect_not_nested
08,18,S1,1,0.55000000000000004,0.54149930414086922,0.042387021851353818,fixed_scores_fixed_thresholds_reselect_not_nested
08,18,A2,1,0.55000000000000004,0.54114631696113347,0.045375943156793261,fixed_scores_fixed_thresholds_reselect_not_nested
08,19,A0,0.01,0.5,0.50279297101343201,0.045368180611248893,fixed_scores_fixed_thresholds_reselect_not_nested
08,19,A1,1,0.5,0.50124227225103224,0.042913506286331622,fixed_scores_fixed_thresholds_reselect_not_nested
08,19,S0,0.10000000000000001,0.55000000000000004,0.55046905719192452,0.049398527389359508,fixed_scores_fixed_thresholds_reselect_not_nested
08,19,S1,1,0.55000000000000004,0.55030064548994728,0.049321304669427676,fixed_scores_fixed_thresholds_reselect_not_nested
08,19,A2,1,0.5,0.50124227225103224,0.042913506286331622,fixed_scores_fixed_thresholds_reselect_not_nested
09,00,A0,0.01,0.5,0.49388958034415587,0.040724011869139896,fixed_scores_fixed_thresholds_reselect_not_nested
09,00,A1,0.01,0.5,0.49388958034415587,0.040724011869139896,fixed_scores_fixed_thresholds_reselect_not_nested
09,00,S0,10,0.5,0.49366190732281973,0.041774435244678283,fixed_scores_fixed_thresholds_reselect_not_nested
09,00,S1,0.01,0.5,0.49335977759463528,0.040716349221404692,fixed_scores_fixed_thresholds_reselect_not_nested
09,00,A2,1,0.5,0.49285144124275126,0.042396675422265405,fixed_scores_fixed_thresholds_reselect_not_nested
09,02,A0,10,0.5,0.51132535834495529,0.042597853938472839,fixed_scores_fixed_thresholds_reselect_not_nested
09,02,A1,0.01,0.5,0.51090979676945536,0.040045897441214458,fixed_scores_fixed_thresholds_reselect_not_nested
09,02,S0,10,0.5,0.51139153586752495,0.040802644667999252,fixed_scores_fixed_thresholds_reselect_not_nested
09,02,S1,0.01,0.5,0.51081906723177939,0.03994154162739047,fixed_scores_fixed_thresholds_reselect_not_nested
09,02,A2,1,0.5,0.51120397345644253,0.041564284415719979,fixed_scores_fixed_thresholds_reselect_not_nested
09,03,A0,0.01,0.5,0.50587038057831424,0.040942839343217637,fixed_scores_fixed_thresholds_reselect_not_nested
09,03,A1,0.01,0.5,0.50587038057831424,0.040942839343217637,fixed_scores_fixed_thresholds_reselect_not_nested
09,03,S0,10,0.5,0.50321497494631862,0.041858051371203103,fixed_scores_fixed_thresholds_reselect_not_nested
09,03,S1,0.01,0.5,0.50266439099963756,0.040836221231253168,fixed_scores_fixed_thresholds_reselect_not_nested
09,03,A2,1,0.5,0.50500500804239445,0.042617359013044101,fixed_scores_fixed_thresholds_reselect_not_nested
09,04,A0,0.01,0.55000000000000004,0.54303257938280813,0.046096363684070628,fixed_scores_fixed_thresholds_reselect_not_nested
09,04,A1,0.01,0.55000000000000004,0.54303257938280813,0.046096363684070628,fixed_scores_fixed_thresholds_reselect_not_nested
09,04,S0,0.01,0.55000000000000004,0.54458231314916883,0.049020125722225902,fixed_scores_fixed_thresholds_reselect_not_nested
09,04,S1,1,0.55000000000000004,0.54250802517631835,0.04710925928671103,fixed_scores_fixed_thresholds_reselect_not_nested
09,04,A2,1,0.55000000000000004,0.54211970726959624,0.047214501047559435,fixed_scores_fixed_thresholds_reselect_not_nested
09,07,A0,0.01,0.5,0.49257568176799171,0.041652305497676609,fixed_scores_fixed_thresholds_reselect_not_nested
09,07,A1,0.01,0.5,0.49257568176799171,0.041652305497676609,fixed_scores_fixed_thresholds_reselect_not_nested
09,07,S0,0.01,0.5,0.49062117496881991,0.04127640850347563,fixed_scores_fixed_thresholds_reselect_not_nested
09,07,S1,0.01,0.5,0.49062117496881991,0.04127640850347563,fixed_scores_fixed_thresholds_reselect_not_nested
09,07,A2,1,0.5,0.49214092091341666,0.043647021305766497,fixed_scores_fixed_thresholds_reselect_not_nested
09,08,A0,0.01,0.55000000000000004,0.55605925948489299,0.049034329376051011,fixed_scores_fixed_thresholds_reselect_not_nested
09,08,A1,0.01,0.55000000000000004,0.55605925948489299,0.049034329376051011,fixed_scores_fixed_thresholds_reselect_not_nested
09,08,S0,10,0.5,0.50690175480682609,0.039274850771882155,fixed_scores_fixed_thresholds_reselect_not_nested
09,08,S1,0.01,0.5,0.50633865934218869,0.037754053835120774,fixed_scores_fixed_thresholds_reselect_not_nested
09,08,A2,1,0.5,0.50529014448522902,0.039315625733003186,fixed_scores_fixed_thresholds_reselect_not_nested
09,11,A0,10,0.5,0.50629956641957774,0.042018620635930495,fixed_scores_fixed_thresholds_reselect_not_nested
09,11,A1,0.01,0.5,0.50506059569799233,0.038748737384949439,fixed_scores_fixed_thresholds_reselect_not_nested
09,11,S0,0.01,0.5,0.5068093220818225,0.03951305179214689,fixed_scores_fixed_thresholds_reselect_not_nested
09,11,S1,0.01,0.5,0.5068093220818225,0.03951305179214689,fixed_scores_fixed_thresholds_reselect_not_nested
09,11,A2,1,0.5,0.5058231923991563,0.041085031945455451,fixed_scores_fixed_thresholds_reselect_not_nested
09,12,A0,10,0.5,0.51186376579290882,0.042824430776569854,fixed_scores_fixed_thresholds_reselect_not_nested
09,12,A1,0.01,0.5,0.5114118753877428,0.039659522970016181,fixed_scores_fixed_thresholds_reselect_not_nested
09,12,S0,0.01,0.5,0.51244740880045514,0.039948472838039692,fixed_scores_fixed_thresholds_reselect_not_nested
09,12,S1,0.01,0.5,0.51244740880045514,0.039948472838039692,fixed_scores_fixed_thresholds_reselect_not_nested
09,12,A2,1,0.5,0.51163642326017689,0.041663044680096274,fixed_scores_fixed_thresholds_reselect_not_nested
09,13,A0,0.01,0.5,0.49349202998871905,0.041401859860236284,fixed_scores_fixed_thresholds_reselect_not_nested
09,13,A1,0.01,0.5,0.49349202998871905,0.041401859860236284,fixed_scores_fixed_thresholds_reselect_not_nested
09,13,S0,10,0.5,0.49362109309449959,0.042429056161597568,fixed_scores_fixed_thresholds_reselect_not_nested
09,13,S1,0.01,0.5,0.4932287201417595,0.041170691774131282,fixed_scores_fixed_thresholds_reselect_not_nested
09,13,A2,1,0.5,0.49298376972695884,0.043117229336082349,fixed_scores_fixed_thresholds_reselect_not_nested
09,14,A0,10,0.5,0.49775489496044117,0.043330495297603917,fixed_scores_fixed_thresholds_reselect_not_nested
09,14,A1,0.01,0.5,0.49571435072814368,0.039457422601348172,fixed_scores_fixed_thresholds_reselect_not_nested
09,14,S0,0.10000000000000001,0.5,0.49906151378166025,0.040997191231960037,fixed_scores_fixed_thresholds_reselect_not_nested
09,14,S1,0.01,0.5,0.49901556377563472,0.040241934441338181,fixed_scores_fixed_thresholds_reselect_not_nested
09,14,A2,1,0.5,0.4976644262152829,0.042266293198376166,fixed_scores_fixed_thresholds_reselect_not_nested
09,15,A0,1,0.5,0.48565794226938908,0.043173731029443621,fixed_scores_fixed_thresholds_reselect_not_nested
09,15,A1,0.01,0.5,0.4831795580225936,0.041183072253869753,fixed_scores_fixed_thresholds_reselect_not_nested
09,15,S0,0.01,0.5,0.48248357924427404,0.041251956974466743,fixed_scores_fixed_thresholds_reselect_not_nested
09,15,S1,0.01,0.5,0.48248357924427404,0.041251956974466743,fixed_scores_fixed_thresholds_reselect_not_nested
09,15,A2,1,0.5,0.48565794226938908,0.043173731029443621,fixed_scores_fixed_thresholds_reselect_not_nested
09,16,A0,10,0.5,0.50266062867417061,0.043015923158126981,fixed_scores_fixed_thresholds_reselect_not_nested
09,16,A1,0.01,0.5,0.50206948063989842,0.039753377999741796,fixed_scores_fixed_thresholds_reselect_not_nested
09,16,S0,0.01,0.5,0.50281602126878933,0.040058973691188542,fixed_scores_fixed_thresholds_reselect_not_nested
09,16,S1,0.01,0.5,0.50281602126878933,0.040058973691188542,fixed_scores_fixed_thresholds_reselect_not_nested
09,16,A2,1,0.5,0.50244682985998834,0.041906138382173219,fixed_scores_fixed_thresholds_reselect_not_nested
09,17,A0,0.01,0.5,0.50765535395749051,0.038284268076433946,fixed_scores_fixed_thresholds_reselect_not_nested
09,17,A1,0.10000000000000001,0.5,0.50635211405366987,0.038123850229343413,fixed_scores_fixed_thresholds_reselect_not_nested
09,17,S0,10,0.5,0.50653862986417642,0.038653528732588732,fixed_scores_fixed_thresholds_reselect_not_nested
09,17,S1,0.01,0.5,0.50540485402995561,0.037448635089647436,fixed_scores_fixed_thresholds_reselect_not_nested
09,17,A2,1,0.5,0.50562575301096546,0.039274592888853578,fixed_scores_fixed_thresholds_reselect_not_nested
09,18,A0,0.10000000000000001,0.55000000000000004,0.55150721937290548,0.049732200017882491,fixed_scores_fixed_thresholds_reselect_not_nested
09,18,A1,0.01,0.55000000000000004,0.55046930706568087,0.048338108288863417,fixed_scores_fixed_thresholds_reselect_not_nested
09,18,S0,0.01,0.55000000000000004,0.55217042915781078,0.049767768406452195,fixed_scores_fixed_thresholds_reselect_not_nested
09,18,S1,0.10000000000000001,0.55000000000000004,0.5516202285088373,0.049337965618187422,fixed_scores_fixed_thresholds_reselect_not_nested
09,18,A2,1,0.55000000000000004,0.55138428978160547,0.049910301484459629,fixed_scores_fixed_thresholds_reselect_not_nested
09,19,A0,10,0.5,0.49765576812937035,0.042152386387390564,fixed_scores_fixed_thresholds_reselect_not_nested
09,19,A1,0.01,0.5,0.49721359042209928,0.038769741564332522,fixed_scores_fixed_thresholds_reselect_not_nested
09,19,S0,10,0.5,0.49766139989047087,0.040312836046612462,fixed_scores_fixed_thresholds_reselect_not_nested
09,19,S1,0.01,0.5,0.49720278428997206,0.03914315401787135,fixed_scores_fixed_thresholds_reselect_not_nested
09,19,A2,1,0.5,0.49759856699873145,0.040982806335331606,fixed_scores_fixed_thresholds_reselect_not_nested
10,00,A0,0.01,0.5,0.50197140696184728,0.045284665978498395,fixed_scores_fixed_thresholds_reselect_not_nested
10,00,A1,10,0.5,0.50011451968906817,0.040993962346380072,fixed_scores_fixed_thresholds_reselect_not_nested
10,00,S0,1,0.5,0.50070885212014393,0.042028400241250388,fixed_scores_fixed_thresholds_reselect_not_nested
10,00,S1,0.10000000000000001,0.5,0.50062527233483356,0.041402390078831265,fixed_scores_fixed_thresholds_reselect_not_nested
10,00,A2,1,0.5,0.50041123566581569,0.041605456946883557,fixed_scores_fixed_thresholds_reselect_not_nested
10,01,A0,1,0.5,0.50052687545496022,0.038767338982622475,fixed_scores_fixed_thresholds_reselect_not_nested
10,01,A1,10,0.5,0.50014605781338028,0.038337717519775799,fixed_scores_fixed_thresholds_reselect_not_nested
10,01,S0,0.01,0.5,0.50454307125010955,0.039821982180119758,fixed_scores_fixed_thresholds_reselect_not_nested
10,01,S1,0.10000000000000001,0.5,0.50357615620147045,0.039205831388448097,fixed_scores_fixed_thresholds_reselect_not_nested
10,01,A2,1,0.5,0.50052687545496022,0.038767338982622475,fixed_scores_fixed_thresholds_reselect_not_nested
10,03,A0,1,0.5,0.49826749248062674,0.040358344016719921,fixed_scores_fixed_thresholds_reselect_not_nested
10,03,A1,10,0.5,0.49803109284203223,0.039588799175753572,fixed_scores_fixed_thresholds_reselect_not_nested
10,03,S0,0.10000000000000001,0.5,0.4969238830952683,0.039667677283357593,fixed_scores_fixed_thresholds_reselect_not_nested
10,03,S1,0.10000000000000001,0.5,0.4969238830952683,0.039667677283357593,fixed_scores_fixed_thresholds_reselect_not_nested
10,03,A2,1,0.5,0.49826749248062674,0.040358344016719921,fixed_scores_fixed_thresholds_reselect_not_nested
10,04,A0,10,0.5,0.49717489251852243,0.038825284868108427,fixed_scores_fixed_thresholds_reselect_not_nested
10,04,A1,10,0.5,0.49717489251852243,0.038825284868108427,fixed_scores_fixed_thresholds_reselect_not_nested
10,04,S0,0.01,0.5,0.49688051071886091,0.039689867148134321,fixed_scores_fixed_thresholds_reselect_not_nested
10,04,S1,0.10000000000000001,0.5,0.49587985310739402,0.038730528088865769,fixed_scores_fixed_thresholds_reselect_not_nested
10,04,A2,1,0.5,0.496447895559402,0.039005247452495569,fixed_scores_fixed_thresholds_reselect_not_nested
10,05,A0,0.10000000000000001,0.5,0.49519387938817788,0.043002606745531864,fixed_scores_fixed_thresholds_reselect_not_nested
10,05,A1,10,0.5,0.49505255855068719,0.040417981224731232,fixed_scores_fixed_thresholds_reselect_not_nested
10,05,S0,0.10000000000000001,0.5,0.49423682145866682,0.040865411044896077,fixed_scores_fixed_thresholds_reselect_not_nested
10,05,S1,0.10000000000000001,0.5,0.49423682145866682,0.040865411044896077,fixed_scores_fixed_thresholds_reselect_not_nested
10,05,A2,1,0.5,0.49498443213329352,0.041214879103776414,fixed_scores_fixed_thresholds_reselect_not_nested
10,07,A0,0.01,0.5,0.49313086988484461,0.045526018061121991,fixed_scores_fixed_thresholds_reselect_not_nested
10,07,A1,10,0.5,0.49290724173510331,0.041096268168758575,fixed_scores_fixed_thresholds_reselect_not_nested
10,07,S0,0.01,0.5,0.49191921049103565,0.041899751182691916,fixed_scores_fixed_thresholds_reselect_not_nested
10,07,S1,0.10000000000000001,0.5,0.49179372428327989,0.04164765469106977,fixed_scores_fixed_thresholds_reselect_not_nested
10,07,A2,1,0.5,0.49288183751802611,0.04181753912963284,fixed_scores_fixed_thresholds_reselect_not_nested
10,08,A0,1,0.55000000000000004,0.55064663758174415,0.048167143650774707,fixed_scores_fixed_thresholds_reselect_not_nested
10,08,A1,1,0.55000000000000004,0.55064663758174415,0.048167143650774707,fixed_scores_fixed_thresholds_reselect_not_nested
10,08,S0,0.01,0.55000000000000004,0.55149582176038014,0.049066628827910318,fixed_scores_fixed_thresholds_reselect_not_nested
10,08,S1,0.10000000000000001,0.55000000000000004,0.55105119531098423,0.048796556346274784,fixed_scores_fixed_thresholds_reselect_not_nested
10,08,A2,1,0.55000000000000004,0.55064663758174415,0.048167143650774707,fixed_scores_fixed_thresholds_reselect_not_nested
10,09,A0,10,0.55000000000000004,0.55196911553820416,0.049699003269704917,fixed_scores_fixed_thresholds_reselect_not_nested
10,09,A1,1,0.55000000000000004,0.55152522303756191,0.049390932199108943,fixed_scores_fixed_thresholds_reselect_not_nested
10,09,S0,0.10000000000000001,0.55000000000000004,0.55102643018709674,0.049987146747640099,fixed_scores_fixed_thresholds_reselect_not_nested
10,09,S1,0.01,0.55000000000000004,0.55024840086488502,0.049667691171091967,fixed_scores_fixed_thresholds_reselect_not_nested
10,09,A2,1,0.55000000000000004,0.55152522303756191,0.049390932199108943,fixed_scores_fixed_thresholds_reselect_not_nested
10,12,A0,0.01,0.5,0.5132294237039875,0.043622398803100391,fixed_scores_fixed_thresholds_reselect_not_nested
10,12,A1,10,0.5,0.51135886990363977,0.039216776627278307,fixed_scores_fixed_thresholds_reselect_not_nested
10,12,S0,0.10000000000000001,0.5,0.51343742727290054,0.039839855182423445,fixed_scores_fixed_thresholds_reselect_not_nested
10,12,S1,0.10000000000000001,0.5,0.51343742727290054,0.039839855182423445,fixed_scores_fixed_thresholds_reselect_not_nested
10,12,A2,1,0.5,0.51182287562622708,0.040011325306068553,fixed_scores_fixed_thresholds_reselect_not_nested
10,13,A0,0.01,0.5,0.49525033450515266,0.045784022202537494,fixed_scores_fixed_thresholds_reselect_not_nested
10,13,A1,10,0.5,0.4949333723036643,0.040959990993988567,fixed_scores_fixed_thresholds_reselect_not_nested
10,13,S0,0.10000000000000001,0.5,0.49462176767777477,0.04144151113270915,fixed_scores_fixed_thresholds_reselect_not_nested
10,13,S1,0.10000000000000001,0.5,0.49462176767777477,0.04144151113270915,fixed_scores_fixed_thresholds_reselect_not_nested
10,13,A2,1,0.5,0.49487024518781747,0.041681479156986799,fixed_scores_fixed_thresholds_reselect_not_nested
10,14,A0,10,0.5,0.50055339978996383,0.039494923593550134,fixed_scores_fixed_thresholds_reselect_not_nested
10,14,A1,10,0.5,0.50055339978996383,0.039494923593550134,fixed_scores_fixed_thresholds_reselect_not_nested
10,14,S0,10,0.5,0.50003843798743064,0.040663166077695261,fixed_scores_fixed_thresholds_reselect_not_nested
10,14,S1,0.10000000000000001,0.5,0.49982589153208601,0.039857258871762245,fixed_scores_fixed_thresholds_reselect_not_nested
10,14,A2,1,0.5,0.50012154362559991,0.040164752346093811,fixed_scores_fixed_thresholds_reselect_not_nested
10,16,A0,0.01,0.5,0.50454967096309788,0.042331841855448388,fixed_scores_fixed_thresholds_reselect_not_nested
10,16,A1,10,0.5,0.50301648036996316,0.03790148808937175,fixed_scores_fixed_thresholds_reselect_not_nested
10,16,S0,10,0.5,0.5033121871303623,0.03927676458167819,fixed_scores_fixed_thresholds_reselect_not_nested
10,16,S1,0.10000000000000001,0.5,0.50321569102130803,0.038400529866305357,fixed_scores_fixed_thresholds_reselect_not_nested
10,16,A2,1,0.5,0.50312264333997625,0.038531880289842863,fixed_scores_fixed_thresholds_reselect_not_nested
10,17,A0,0.01,0.5,0.51360452527179479,0.04392221245757804,fixed_scores_fixed_thresholds_reselect_not_nested
10,17,A1,10,0.5,0.51193613660214843,0.039378134752972915,fixed_scores_fixed_thresholds_reselect_not_nested
10,17,S0,0.01,0.5,0.51338013148952888,0.040232322230614029,fixed_scores_fixed_thresholds_reselect_not_nested
10,17,S1,0.10000000000000001,0.5,0.51272614498448665,0.039907692379118349,fixed_scores_fixed_thresholds_reselect_not_nested
10,17,A2,1,0.5,0.51227711286705868,0.040043849305025879,fixed_scores_fixed_thresholds_reselect_not_nested
10,18,A0,10,0.55000000000000004,0.54398955337544919,0.046602716140833923,fixed_scores_fixed_thresholds_reselect_not_nested
10,18,A1,1,0.55000000000000004,0.54361355559873259,0.046190058682543514,fixed_scores_fixed_thresholds_reselect_not_nested
10,18,S0,10,0.55000000000000004,0.54329565574900374,0.047622477555899753,fixed_scores_fixed_thresholds_reselect_not_nested
10,18,S1,0.10000000000000001,0.55000000000000004,0.54310084822796212,0.047098198389617915,fixed_scores_fixed_thresholds_reselect_not_nested
10,18,A2,1,0.55000000000000004,0.54361355559873259,0.046190058682543514,fixed_scores_fixed_thresholds_reselect_not_nested
10,19,A0,10,0.5,0.50037434748250953,0.039541922327794056,fixed_scores_fixed_thresholds_reselect_not_nested
10,19,A1,10,0.5,0.50037434748250953,0.039541922327794056,fixed_scores_fixed_thresholds_reselect_not_nested
10,19,S0,0.01,0.5,0.49979235768103597,0.04037376608660153,fixed_scores_fixed_thresholds_reselect_not_nested
10,19,S1,0.10000000000000001,0.5,0.49922182237372054,0.039779109995187474,fixed_scores_fixed_thresholds_reselect_not_nested
10,19,A2,1,0.5,0.49997384789736443,0.040129969989900739,fixed_scores_fixed_thresholds_reselect_not_nested
11,00,A0,10,0.55000000000000004,0.5354032133458797,0.045228609364997695,fixed_scores_fixed_thresholds_reselect_not_nested
11,00,A1,1,0.55000000000000004,0.53515502493664635,0.044973040379127464,fixed_scores_fixed_thresholds_reselect_not_nested
11,00,S0,0.01,0.55000000000000004,0.53678080556967245,0.044654142749505549,fixed_scores_fixed_thresholds_reselect_not_nested
11,00,S1,1,0.55000000000000004,0.53584616970691157,0.044127234432472823,fixed_scores_fixed_thresholds_reselect_not_nested
11,00,A2,1,0.55000000000000004,0.53515502493664635,0.044973040379127464,fixed_scores_fixed_thresholds_reselect_not_nested
11,01,A0,10,0.55000000000000004,0.54733038016248325,0.045623409885689935,fixed_scores_fixed_thresholds_reselect_not_nested
11,01,A1,0.01,0.55000000000000004,0.54590292496756365,0.044803441832950881,fixed_scores_fixed_thresholds_reselect_not_nested
11,01,S0,1,0.55000000000000004,0.5478007837297415,0.044695775301701969,fixed_scores_fixed_thresholds_reselect_not_nested
11,01,S1,0.10000000000000001,0.55000000000000004,0.5477631096601685,0.04469344442846801,fixed_scores_fixed_thresholds_reselect_not_nested
11,01,A2,1,0.55000000000000004,0.5469879103620181,0.045523426453357468,fixed_scores_fixed_thresholds_reselect_not_nested
11,02,A0,10,0.55000000000000004,0.55313048646247931,0.04642758378790475,fixed_scores_fixed_thresholds_reselect_not_nested
11,02,A1,0.01,0.55000000000000004,0.55114069434664759,0.046386714847776338,fixed_scores_fixed_thresholds_reselect_not_nested
11,02,S0,1,0.55000000000000004,0.55320695962328104,0.045195872952778368,fixed_scores_fixed_thresholds_reselect_not_nested
11,02,S1,0.10000000000000001,0.55000000000000004,0.55316537340456096,0.045137506582030813,fixed_scores_fixed_thresholds_reselect_not_nested
11,02,A2,1,0.55000000000000004,0.55243283954475453,0.046415420923956542,fixed_scores_fixed_thresholds_reselect_not_nested
11,03,A0,10,0.55000000000000004,0.55487142195998784,0.048041778995839009,fixed_scores_fixed_thresholds_reselect_not_nested
11,03,A1,0.01,0.55000000000000004,0.55381300149503532,0.047914472438285775,fixed_scores_fixed_thresholds_reselect_not_nested
11,03,S0,10,0.55000000000000004,0.55314079948224548,0.046898887560927811,fixed_scores_fixed_thresholds_reselect_not_nested
11,03,S1,0.10000000000000001,0.55000000000000004,0.55295738403407324,0.046706598857873767,fixed_scores_fixed_thresholds_reselect_not_nested
11,03,A2,1,0.55000000000000004,0.55457261925924251,0.047928007005044702,fixed_scores_fixed_thresholds_reselect_not_nested
11,04,A0,0.01,0.55000000000000004,0.55739188956042751,0.047375551721519756,fixed_scores_fixed_thresholds_reselect_not_nested
11,04,A1,10,0.55000000000000004,0.55556706405669531,0.04729476690071522,fixed_scores_fixed_thresholds_reselect_not_nested
11,04,S0,1,0.55000000000000004,0.55858893336218085,0.046360923096327465,fixed_scores_fixed_thresholds_reselect_not_nested
11,04,S1,0.10000000000000001,0.55000000000000004,0.55852379620406245,0.046305158306787365,fixed_scores_fixed_thresholds_reselect_not_nested
11,04,A2,1,0.55000000000000004,0.55580065272249302,0.047310080814825684,fixed_scores_fixed_thresholds_reselect_not_nested
11,05,A0,0.10000000000000001,0.55000000000000004,0.54360572813069385,0.048824806388228496,fixed_scores_fixed_thresholds_reselect_not_nested
11,05,A1,10,0.55000000000000004,0.54174431797359512,0.048063638473793316,fixed_scores_fixed_thresholds_reselect_not_nested
11,05,S0,0.01,0.55000000000000004,0.5398071051049752,0.04648527213562597,fixed_scores_fixed_thresholds_reselect_not_nested
11,05,S1,0.10000000000000001,0.55000000000000004,0.53925105285860908,0.046340015735345741,fixed_scores_fixed_thresholds_reselect_not_nested
11,05,A2,1,0.55000000000000004,0.54260768777140822,0.048189620425176515,fixed_scores_fixed_thresholds_reselect_not_nested
11,06,A0,10,0.55000000000000004,0.54930283389418688,0.048037210668619469,fixed_scores_fixed_thresholds_reselect_not_nested
11,06,A1,1,0.55000000000000004,0.54881133813564253,0.048008969377264829,fixed_scores_fixed_thresholds_reselect_not_nested
11,06,S0,10,0.55000000000000004,0.54745322969211163,0.047032789707538242,fixed_scores_fixed_thresholds_reselect_not_nested
11,06,S1,0.10000000000000001,0.55000000000000004,0.54734633048545001,0.04690204789242497,fixed_scores_fixed_thresholds_reselect_not_nested
11,06,A2,1,0.55000000000000004,0.54881133813564253,0.048008969377264829,fixed_scores_fixed_thresholds_reselect_not_nested
11,09,A0,10,0.55000000000000004,0.54565227723651222,0.043622531670065613,fixed_scores_fixed_thresholds_reselect_not_nested
11,09,A1,1,0.55000000000000004,0.54504710951669777,0.043482045985039193,fixed_scores_fixed_thresholds_reselect_not_nested
11,09,S0,10,0.55000000000000004,0.54603014880133705,0.042551430730173798,fixed_scores_fixed_thresholds_reselect_not_nested
11,09,S1,0.10000000000000001,0.55000000000000004,0.54587237374860687,0.042364929653165628,fixed_scores_fixed_thresholds_reselect_not_nested
11,09,A2,1,0.55000000000000004,0.54504710951669777,0.043482045985039193,fixed_scores_fixed_thresholds_reselect_not_nested
11,12,A0,0.01,0.55000000000000004,0.56005889414531074,0.04526412458230885,fixed_scores_fixed_thresholds_reselect_not_nested
11,12,A1,0.01,0.55000000000000004,0.56005889414531074,0.04526412458230885,fixed_scores_fixed_thresholds_reselect_not_nested
11,12,S0,10,0.55000000000000004,0.56053447304973214,0.04498812065059006,fixed_scores_fixed_thresholds_reselect_not_nested
11,12,S1,0.01,0.55000000000000004,0.5597273704486142,0.044473335771997573,fixed_scores_fixed_thresholds_reselect_not_nested
11,12,A2,1,0.55000000000000004,0.55977006890708891,0.045611864752380937,fixed_scores_fixed_thresholds_reselect_not_nested
11,14,A0,1,0.55000000000000004,0.55107339101119235,0.047152124464773668,fixed_scores_fixed_thresholds_reselect_not_nested
11,14,A1,0.01,0.55000000000000004,0.54896256048384029,0.046924171086712922,fixed_scores_fixed_thresholds_reselect_not_nested
11,14,S0,0.01,0.55000000000000004,0.5486192121877439,0.046057612073951086,fixed_scores_fixed_thresholds_reselect_not_nested
11,14,S1,0.10000000000000001,0.55000000000000004,0.54803749475613295,0.045849773985093864,fixed_scores_fixed_thresholds_reselect_not_nested
11,14,A2,1,0.55000000000000004,0.55107339101119235,0.047152124464773668,fixed_scores_fixed_thresholds_reselect_not_nested
11,15,A0,0.01,0.55000000000000004,0.54487866272773167,0.047823536606248544,fixed_scores_fixed_thresholds_reselect_not_nested
11,15,A1,0.01,0.55000000000000004,0.54487866272773167,0.047823536606248544,fixed_scores_fixed_thresholds_reselect_not_nested
11,15,S0,0.10000000000000001,0.55000000000000004,0.54247154991768154,0.046627724604362708,fixed_scores_fixed_thresholds_reselect_not_nested
11,15,S1,0.10000000000000001,0.55000000000000004,0.54247154991768154,0.046627724604362708,fixed_scores_fixed_thresholds_reselect_not_nested
11,15,A2,1,0.55000000000000004,0.54376608861729059,0.047883214169897215,fixed_scores_fixed_thresholds_reselect_not_nested
11,16,A0,0.01,0.55000000000000004,0.55394638112997763,0.044436775674149234,fixed_scores_fixed_thresholds_reselect_not_nested
11,16,A1,0.01,0.55000000000000004,0.55394638112997763,0.044436775674149234,fixed_scores_fixed_thresholds_reselect_not_nested
11,16,S0,10,0.55000000000000004,0.55423046234803008,0.044071776744608354,fixed_scores_fixed_thresholds_reselect_not_nested
11,16,S1,0.01,0.55000000000000004,0.55403149894459469,0.043897204908309312,fixed_scores_fixed_thresholds_reselect_not_nested
11,16,A2,1,0.55000000000000004,0.55367303442724103,0.044889374391678408,fixed_scores_fixed_thresholds_reselect_not_nested
11,17,A0,0.01,0.55000000000000004,0.56173624565016356,0.045192357692524339,fixed_scores_fixed_thresholds_reselect_not_nested
11,17,A1,10,0.55000000000000004,0.56006062772890375,0.044626018791494783,fixed_scores_fixed_thresholds_reselect_not_nested
11,17,S0,10,0.55000000000000004,0.56353023653834922,0.044473596856350286,fixed_scores_fixed_thresholds_reselect_not_nested
11,17,S1,0.10000000000000001,0.55000000000000004,0.56350018356237996,0.044385731346423651,fixed_scores_fixed_thresholds_reselect_not_nested
11,17,A2,1,0.55000000000000004,0.56023612956043389,0.044726010430336971,fixed_scores_fixed_thresholds_reselect_not_nested
11,18,A0,0.01,0.55000000000000004,0.5538670935134955,0.042308311248921586,fixed_scores_fixed_thresholds_reselect_not_nested
11,18,A1,10,0.55000000000000004,0.55222213409423182,0.042034642150609862,fixed_scores_fixed_thresholds_reselect_not_nested
11,18,S0,0.01,0.55000000000000004,0.55521728144944493,0.042142084803885059,fixed_scores_fixed_thresholds_reselect_not_nested
11,18,S1,0.10000000000000001,0.55000000000000004,0.55503028053833681,0.041627043407194489,fixed_scores_fixed_thresholds_reselect_not_nested
11,18,A2,1,0.55000000000000004,0.55272250128247447,0.042063019007015208,fixed_scores_fixed_thresholds_reselect_not_nested
11,19,A0,1,0.55000000000000004,0.54713590427793735,0.046121305652183184,fixed_scores_fixed_thresholds_reselect_not_nested
11,19,A1,0.01,0.55000000000000004,0.54673624335931037,0.04581927999879494,fixed_scores_fixed_thresholds_reselect_not_nested
11,19,S0,10,0.55000000000000004,0.54538103510684088,0.044214967892598794,fixed_scores_fixed_thresholds_reselect_not_nested
11,19,S1,0.10000000000000001,0.55000000000000004,0.54527469672172757,0.044129765694640291,fixed_scores_fixed_thresholds_reselect_not_nested
11,19,A2,1,0.55000000000000004,0.54713590427793735,0.046121305652183184,fixed_scores_fixed_thresholds_reselect_not_nested
12,02,A0,0.01,0.55000000000000004,0.54732249656743526,0.048361753625685122,fixed_scores_fixed_thresholds_reselect_not_nested
12,02,A1,0.01,0.55000000000000004,0.54732249656743526,0.048361753625685122,fixed_scores_fixed_thresholds_reselect_not_nested
12,02,S0,0.01,0.5,0.4988172272023777,0.037042709528679003,fixed_scores_fixed_thresholds_reselect_not_nested
12,02,S1,0.01,0.5,0.4988172272023777,0.037042709528679003,fixed_scores_fixed_thresholds_reselect_not_nested
12,02,A2,1,0.5,0.50011579302122622,0.038569633618350703,fixed_scores_fixed_thresholds_reselect_not_nested
12,03,A0,10,0.5,0.50039929244638692,0.03965864574446127,fixed_scores_fixed_thresholds_reselect_not_nested
12,03,A1,0.01,0.5,0.50031669360645081,0.036723726149128409,fixed_scores_fixed_thresholds_reselect_not_nested
12,03,S0,1,0.5,0.50025644665862035,0.039573738689793539,fixed_scores_fixed_thresholds_reselect_not_nested
12,03,S1,0.01,0.5,0.50003038543105471,0.037462431538376972,fixed_scores_fixed_thresholds_reselect_not_nested
12,03,A2,1,0.5,0.50037467701744509,0.038995181531941425,fixed_scores_fixed_thresholds_reselect_not_nested
12,05,A0,0.01,0.55000000000000004,0.5440023928223866,0.048168349750574831,fixed_scores_fixed_thresholds_reselect_not_nested
12,05,A1,0.01,0.55000000000000004,0.5440023928223866,0.048168349750574831,fixed_scores_fixed_thresholds_reselect_not_nested
12,05,S0,0.01,0.5,0.49561675660869697,0.037537630796068568,fixed_scores_fixed_thresholds_reselect_not_nested
12,05,S1,0.01,0.5,0.49561675660869697,0.037537630796068568,fixed_scores_fixed_thresholds_reselect_not_nested
12,05,A2,1,0.5,0.49394012980974955,0.038412294542101974,fixed_scores_fixed_thresholds_reselect_not_nested
12,06,A0,1,0.5,0.49749372709078726,0.039449715022077357,fixed_scores_fixed_thresholds_reselect_not_nested
12,06,A1,0.01,0.5,0.49674404510626607,0.037139724576998358,fixed_scores_fixed_thresholds_reselect_not_nested
12,06,S0,1,0.5,0.49579990151088238,0.039771461542958707,fixed_scores_fixed_thresholds_reselect_not_nested
12,06,S1,0.01,0.5,0.49549649906885174,0.037724511782599675,fixed_scores_fixed_thresholds_reselect_not_nested
12,06,A2,1,0.5,0.49749372709078726,0.039449715022077357,fixed_scores_fixed_thresholds_reselect_not_nested
12,07,A0,10,0.5,0.49099271417828566,0.039754082118599023,fixed_scores_fixed_thresholds_reselect_not_nested
12,07,A1,0.01,0.5,0.4901610327429069,0.036870493822323679,fixed_scores_fixed_thresholds_reselect_not_nested
12,07,S0,1,0.5,0.49011394673644382,0.039597534699052223,fixed_scores_fixed_thresholds_reselect_not_nested
12,07,S1,0.01,0.5,0.49005440892244856,0.03744323147052734,fixed_scores_fixed_thresholds_reselect_not_nested
12,07,A2,1,0.5,0.49053003715688837,0.0391128092474234,fixed_scores_fixed_thresholds_reselect_not_nested
12,08,A0,0.10000000000000001,0.55000000000000004,0.56070775524830485,0.047920635528944842,fixed_scores_fixed_thresholds_reselect_not_nested
12,08,A1,0.01,0.55000000000000004,0.55997191197687723,0.046462684053543937,fixed_scores_fixed_thresholds_reselect_not_nested
12,08,S0,0.01,0.55000000000000004,0.56016267249228768,0.048659431495878938,fixed_scores_fixed_thresholds_reselect_not_nested
12,08,S1,0.01,0.55000000000000004,0.56016267249228768,0.048659431495878938,fixed_scores_fixed_thresholds_reselect_not_nested
12,08,A2,1,0.55000000000000004,0.56044957554394226,0.048779386441417799,fixed_scores_fixed_thresholds_reselect_not_nested
12,09,A0,0.01,0.55000000000000004,0.55212053587657306,0.046523958047190304,fixed_scores_fixed_thresholds_reselect_not_nested
12,09,A1,0.01,0.55000000000000004,0.55212053587657306,0.046523958047190304,fixed_scores_fixed_thresholds_reselect_not_nested
12,09,S0,0.01,0.55000000000000004,0.55023152216352011,0.047889027154171655,fixed_scores_fixed_thresholds_reselect_not_nested
12,09,S1,0.01,0.55000000000000004,0.55023152216352011,0.047889027154171655,fixed_scores_fixed_thresholds_reselect_not_nested
12,09,A2,1,0.55000000000000004,0.549586004437011,0.04750680661488306,fixed_scores_fixed_thresholds_reselect_not_nested
12,10,A0,10,0.5,0.49290590148899027,0.039484025580322553,fixed_scores_fixed_thresholds_reselect_not_nested
12,10,A1,0.01,0.5,0.49192418372902763,0.036625475060256818,fixed_scores_fixed_thresholds_reselect_not_nested
12,10,S0,0.01,0.5,0.49383114746655182,0.037695338682338146,fixed_scores_fixed_thresholds_reselect_not_nested
12,10,S1,0.01,0.5,0.49383114746655182,0.037695338682338146,fixed_scores_fixed_thresholds_reselect_not_nested
12,10,A2,1,0.5,0.49252930661564798,0.038904241294779637,fixed_scores_fixed_thresholds_reselect_not_nested
12,11,A0,0.10000000000000001,0.55000000000000004,0.56594482645873567,0.04944516293152193,fixed_scores_fixed_thresholds_reselect_not_nested
12,11,A1,0.01,0.55000000000000004,0.56542308548238807,0.048257926333907644,fixed_scores_fixed_thresholds_reselect_not_nested
12,11,S0,0.01,0.55000000000000004,0.56533539601840499,0.049246749618053816,fixed_scores_fixed_thresholds_reselect_not_nested
12,11,S1,1,0.55000000000000004,0.55794229303337595,0.046422611135440744,fixed_scores_fixed_thresholds_reselect_not_nested
12,11,A2,1,0.5,0.5148329019221809,0.038197997690645628,fixed_scores_fixed_thresholds_reselect_not_nested
12,14,A0,10,0.5,0.5022242941046775,0.040088851158857602,fixed_scores_fixed_thresholds_reselect_not_nested
12,14,A1,0.01,0.5,0.50013686905123722,0.036944924031372367,fixed_scores_fixed_thresholds_reselect_not_nested
12,14,S0,1,0.5,0.50190615171812358,0.039872831176011425,fixed_scores_fixed_thresholds_reselect_not_nested
12,14,S1,0.01,0.5,0.5018005811751991,0.037835938752024907,fixed_scores_fixed_thresholds_reselect_not_nested
12,14,A2,1,0.5,0.50220150161923194,0.039282245585447684,fixed_scores_fixed_thresholds_reselect_not_nested
12,15,A0,10,0.5,0.48804808978567804,0.040512505986660126,fixed_scores_fixed_thresholds_reselect_not_nested
12,15,A1,0.01,0.5,0.48727893394623967,0.037153533417487866,fixed_scores_fixed_thresholds_reselect_not_nested
12,15,S0,0.01,0.5,0.48714143935615922,0.03811212368624603,fixed_scores_fixed_thresholds_reselect_not_nested
12,15,S1,0.01,0.5,0.48714143935615922,0.03811212368624603,fixed_scores_fixed_thresholds_reselect_not_nested
12,15,A2,1,0.5,0.48803549641493854,0.039723457158969057,fixed_scores_fixed_thresholds_reselect_not_nested
12,16,A0,0.01,0.55000000000000004,0.55332385690042107,0.048141190272773235,fixed_scores_fixed_thresholds_reselect_not_nested
12,16,A1,0.01,0.55000000000000004,0.55332385690042107,0.048141190272773235,fixed_scores_fixed_thresholds_reselect_not_nested
12,16,S0,1,0.5,0.50281846426016064,0.038164186223153838,fixed_scores_fixed_thresholds_reselect_not_nested
12,16,S1,0.01,0.5,0.50238994956876559,0.036021413837863489,fixed_scores_fixed_thresholds_reselect_not_nested
12,16,A2,1,0.55000000000000004,0.55251338015910256,0.049645302241015973,fixed_scores_fixed_thresholds_reselect_not_nested
12,17,A0,0.01,0.55000000000000004,0.56480889573525039,0.045225534008081693,fixed_scores_fixed_thresholds_reselect_not_nested
12,17,A1,0.01,0.55000000000000004,0.56480889573525039,0.045225534008081693,fixed_scores_fixed_thresholds_reselect_not_nested
12,17,S0,0.01,0.55000000000000004,0.56575616360680259,0.047816557665403159,fixed_scores_fixed_thresholds_reselect_not_nested
12,17,S1,0.01,0.55000000000000004,0.56575616360680259,0.047816557665403159,fixed_scores_fixed_thresholds_reselect_not_nested
12,17,A2,1,0.55000000000000004,0.56330395381879594,0.046840357262245967,fixed_scores_fixed_thresholds_reselect_not_nested
12,18,A0,0.01,0.55000000000000004,0.5462182031318189,0.041375770187110528,fixed_scores_fixed_thresholds_reselect_not_nested
12,18,A1,0.01,0.55000000000000004,0.5462182031318189,0.041375770187110528,fixed_scores_fixed_thresholds_reselect_not_nested
12,18,S0,0.01,0.55000000000000004,0.54617517679651639,0.043945216399835174,fixed_scores_fixed_thresholds_reselect_not_nested
12,18,S1,0.01,0.55000000000000004,0.54617517679651639,0.043945216399835174,fixed_scores_fixed_thresholds_reselect_not_nested
12,18,A2,1,0.55000000000000004,0.54578913690907449,0.043469010365916806,fixed_scores_fixed_thresholds_reselect_not_nested
12,19,A0,0.01,0.55000000000000004,0.54916153500422993,0.048753423193301296,fixed_scores_fixed_thresholds_reselect_not_nested
12,19,A1,0.01,0.55000000000000004,0.54916153500422993,0.048753423193301296,fixed_scores_fixed_thresholds_reselect_not_nested
12,19,S0,0.01,0.55000000000000004,0.54582529239077648,0.049944633164104545,fixed_scores_fixed_thresholds_reselect_not_nested
12,19,S1,0.01,0.55000000000000004,0.54582529239077648,0.049944633164104545,fixed_scores_fixed_thresholds_reselect_not_nested
12,19,A2,1,0.5,0.49831944790993582,0.038193618495418594,fixed_scores_fixed_thresholds_reselect_not_nested
13,00,A0,1,0.5,0.49499619060983463,0.040835677460866096,fixed_scores_fixed_thresholds_reselect_not_nested
13,00,A1,1,0.5,0.49499619060983463,0.040835677460866096,fixed_scores_fixed_thresholds_reselect_not_nested
13,00,S0,0.01,0.55000000000000004,0.54431585991875686,0.049028256826373601,fixed_scores_fixed_thresholds_reselect_not_nested
13,00,S1,0.01,0.55000000000000004,0.54431585991875686,0.049028256826373601,fixed_scores_fixed_thresholds_reselect_not_nested
13,00,A2,1,0.5,0.49499619060983463,0.040835677460866096,fixed_scores_fixed_thresholds_reselect_not_nested
13,01,A0,10,0.5,0.51114712070831669,0.041921081547740907,fixed_scores_fixed_thresholds_reselect_not_nested
13,01,A1,1,0.5,0.51090600888935056,0.041003468933111971,fixed_scores_fixed_thresholds_reselect_not_nested
13,01,S0,0.01,0.55000000000000004,0.56098230776887481,0.049704350125551834,fixed_scores_fixed_thresholds_reselect_not_nested
13,01,S1,0.01,0.55000000000000004,0.56098230776887481,0.049704350125551834,fixed_scores_fixed_thresholds_reselect_not_nested
13,01,A2,1,0.5,0.51090600888935056,0.041003468933111971,fixed_scores_fixed_thresholds_reselect_not_nested
13,03,A0,0.10000000000000001,0.5,0.50355479331965269,0.045475692448307278,fixed_scores_fixed_thresholds_reselect_not_nested
13,03,A1,1,0.5,0.50274830121410152,0.041159753785382128,fixed_scores_fixed_thresholds_reselect_not_nested
13,03,S0,0.01,0.55000000000000004,0.55220999445879104,0.049618729247602703,fixed_scores_fixed_thresholds_reselect_not_nested
13,03,S1,0.01,0.55000000000000004,0.55220999445879104,0.049618729247602703,fixed_scores_fixed_thresholds_reselect_not_nested
13,03,A2,1,0.5,0.50274830121410152,0.041159753785382128,fixed_scores_fixed_thresholds_reselect_not_nested
13,04,A0,0.01,0.5,0.50723726569416305,0.049723189944997248,fixed_scores_fixed_thresholds_reselect_not_nested
13,04,A1,1,0.5,0.50705279531712544,0.040191230150384082,fixed_scores_fixed_thresholds_reselect_not_nested
13,04,S0,0.01,0.55000000000000004,0.55795653667826728,0.048180744566393034,fixed_scores_fixed_thresholds_reselect_not_nested
13,04,S1,0.01,0.55000000000000004,0.55795653667826728,0.048180744566393034,fixed_scores_fixed_thresholds_reselect_not_nested
13,04,A2,1,0.5,0.50705279531712544,0.040191230150384082,fixed_scores_fixed_thresholds_reselect_not_nested
13,05,A0,0.10000000000000001,0.5,0.50585515044311968,0.045959730232661512,fixed_scores_fixed_thresholds_reselect_not_nested
13,05,A1,1,0.5,0.50492168252638048,0.041750633773255774,fixed_scores_fixed_thresholds_reselect_not_nested
13,05,S0,1,0.5,0.50506760153262187,0.042018436656654203,fixed_scores_fixed_thresholds_reselect_not_nested
13,05,S1,0.01,0.5,0.50399634519364045,0.040406539626203483,fixed_scores_fixed_thresholds_reselect_not_nested
13,05,A2,1,0.5,0.50492168252638048,0.041750633773255774,fixed_scores_fixed_thresholds_reselect_not_nested
13,06,A0,10,0.5,0.5018163802050789,0.042877378430830851,fixed_scores_fixed_thresholds_reselect_not_nested
13,06,A1,1,0.5,0.50117893453882623,0.04174632767274028,fixed_scores_fixed_thresholds_reselect_not_nested
13,06,S0,10,0.5,0.50107231152622733,0.042079072908718471,fixed_scores_fixed_thresholds_reselect_not_nested
13,06,S1,0.01,0.5,0.5002997129576644,0.0404652464455552,fixed_scores_fixed_thresholds_reselect_not_nested
13,06,A2,1,0.5,0.50117893453882623,0.04174632767274028,fixed_scores_fixed_thresholds_reselect_not_nested
13,07,A0,0.10000000000000001,0.5,0.49329101498181893,0.04672408096941915,fixed_scores_fixed_thresholds_reselect_not_nested
13,07,A1,1,0.5,0.4929337337636121,0.042295022130287505,fixed_scores_fixed_thresholds_reselect_not_nested
13,07,S0,10,0.5,0.492656538770748,0.04249223060178603,fixed_scores_fixed_thresholds_reselect_not_nested
13,07,S1,0.01,0.5,0.49205562267711345,0.040721637666435072,fixed_scores_fixed_thresholds_reselect_not_nested
13,07,A2,1,0.5,0.4929337337636121,0.042295022130287505,fixed_scores_fixed_thresholds_reselect_not_nested
13,08,A0,0.10000000000000001,0.5,0.50206495891046909,0.044327600589313225,fixed_scores_fixed_thresholds_reselect_not_nested
13,08,A1,1,0.5,0.50065416399225848,0.040056639516089128,fixed_scores_fixed_thresholds_reselect_not_nested
13,08,S0,0.01,0.55000000000000004,0.54952303207731579,0.04755556428507942,fixed_scores_fixed_thresholds_reselect_not_nested
13,08,S1,0.01,0.55000000000000004,0.54952303207731579,0.04755556428507942,fixed_scores_fixed_thresholds_reselect_not_nested
13,08,A2,1,0.5,0.50065416399225848,0.040056639516089128,fixed_scores_fixed_thresholds_reselect_not_nested
13,09,A0,1,0.55000000000000004,0.54669163120789821,0.048947512285393367,fixed_scores_fixed_thresholds_reselect_not_nested
13,09,A1,1,0.55000000000000004,0.54669163120789821,0.048947512285393367,fixed_scores_fixed_thresholds_reselect_not_nested
13,09,S0,0.10000000000000001,0.55000000000000004,0.54642435910100784,0.047565963379289887,fixed_scores_fixed_thresholds_reselect_not_nested
13,09,S1,0.01,0.55000000000000004,0.54640268484138377,0.044817625192249938,fixed_scores_fixed_thresholds_reselect_not_nested
13,09,A2,1,0.55000000000000004,0.54669163120789821,0.048947512285393367,fixed_scores_fixed_thresholds_reselect_not_nested
13,10,A0,10,0.5,0.49081876075853137,0.041910078714801,fixed_scores_fixed_thresholds_reselect_not_nested
13,10,A1,1,0.5,0.49040576487536652,0.04090246525639113,fixed_scores_fixed_thresholds_reselect_not_nested
13,10,S0,0.01,0.55000000000000004,0.54286981135405576,0.049890634805127676,fixed_scores_fixed_thresholds_reselect_not_nested
13,10,S1,0.01,0.55000000000000004,0.54286981135405576,0.049890634805127676,fixed_scores_fixed_thresholds_reselect_not_nested
13,10,A2,1,0.5,0.49040576487536652,0.04090246525639113,fixed_scores_fixed_thresholds_reselect_not_nested
13,11,A0,1,0.55000000000000004,0.55349008171024094,0.042672225233971517,fixed_scores_fixed_thresholds_reselect_not_nested
13,11,A1,1,0.55000000000000004,0.55349008171024094,0.042672225233971517,fixed_scores_fixed_thresholds_reselect_not_nested
13,11,S0,0.01,0.55000000000000004,0.55827794023939492,0.043036200036413536,fixed_scores_fixed_thresholds_reselect_not_nested
13,11,S1,1,0.55000000000000004,0.55340897315251558,0.04205363653244186,fixed_scores_fixed_thresholds_reselect_not_nested
13,11,A2,1,0.55000000000000004,0.55349008171024094,0.042672225233971517,fixed_scores_fixed_thresholds_reselect_not_nested
13,12,A0,1,0.55000000000000004,0.5475352012180873,0.049856272428312393,fixed_scores_fixed_thresholds_reselect_not_nested
13,12,A1,1,0.55000000000000004,0.5475352012180873,0.049856272428312393,fixed_scores_fixed_thresholds_reselect_not_nested
13,12,S0,0.10000000000000001,0.55000000000000004,0.54833306135878346,0.049252103960900559,fixed_scores_fixed_thresholds_reselect_not_nested
13,12,S1,0.01,0.55000000000000004,0.54820250229764289,0.046329987595772476,fixed_scores_fixed_thresholds_reselect_not_nested
13,12,A2,1,0.55000000000000004,0.5475352012180873,0.049856272428312393,fixed_scores_fixed_thresholds_reselect_not_nested
13,14,A0,0.10000000000000001,0.5,0.49708687218559844,0.044131569735290171,fixed_scores_fixed_thresholds_reselect_not_nested
13,14,A1,1,0.5,0.49671853337007205,0.039872834026753567,fixed_scores_fixed_thresholds_reselect_not_nested
13,14,S0,0.01,0.55000000000000004,0.54455122078463547,0.048720425132261651,fixed_scores_fixed_thresholds_reselect_not_nested
13,14,S1,0.01,0.55000000000000004,0.54455122078463547,0.048720425132261651,fixed_scores_fixed_thresholds_reselect_not_nested
13,14,A2,1,0.5,0.49671853337007205,0.039872834026753567,fixed_scores_fixed_thresholds_reselect_not_nested
13,16,A0,0.01,0.5,0.50238514065131301,0.048710231946841556,fixed_scores_fixed_thresholds_reselect_not_nested
13,16,A1,1,0.5,0.50168196058733616,0.039200375674956038,fixed_scores_fixed_thresholds_reselect_not_nested
13,16,S0,0.01,0.55000000000000004,0.55219042235008886,0.047732195612324065,fixed_scores_fixed_thresholds_reselect_not_nested
13,16,S1,0.01,0.55000000000000004,0.55219042235008886,0.047732195612324065,fixed_scores_fixed_thresholds_reselect_not_nested
13,16,A2,1,0.5,0.50168196058733616,0.039200375674956038,fixed_scores_fixed_thresholds_reselect_not_nested
13,18,A0,1,0.55000000000000004,0.54329816613100534,0.047707740197157754,fixed_scores_fixed_thresholds_reselect_not_nested
13,18,A1,1,0.55000000000000004,0.54329816613100534,0.047707740197157754,fixed_scores_fixed_thresholds_reselect_not_nested
13,18,S0,1,0.55000000000000004,0.54447494484512104,0.048088405993419958,fixed_scores_fixed_thresholds_reselect_not_nested
13,18,S1,0.01,0.55000000000000004,0.54405485952667842,0.044179249315896028,fixed_scores_fixed_thresholds_reselect_not_nested
13,18,A2,1,0.55000000000000004,0.54329816613100534,0.047707740197157754,fixed_scores_fixed_thresholds_reselect_not_nested
14,00,A0,0.01,0.5,0.49342885891344795,0.04272573759484094,fixed_scores_fixed_thresholds_reselect_not_nested
14,00,A1,0.01,0.5,0.49342885891344795,0.04272573759484094,fixed_scores_fixed_thresholds_reselect_not_nested
14,00,S0,0.10000000000000001,0.5,0.49340351818597072,0.04541850121004147,fixed_scores_fixed_thresholds_reselect_not_nested
14,00,S1,0.01,0.5,0.49333833118097659,0.044629276429127389,fixed_scores_fixed_thresholds_reselect_not_nested
14,00,A2,1,0.5,0.49286889109680598,0.044375394237546294,fixed_scores_fixed_thresholds_reselect_not_nested
14,01,A0,0.10000000000000001,0.5,0.50152663860165136,0.043430935133857818,fixed_scores_fixed_thresholds_reselect_not_nested
14,01,A1,0.01,0.5,0.50060675524539766,0.042647144617962353,fixed_scores_fixed_thresholds_reselect_not_nested
14,01,S0,1,0.5,0.50079056226166119,0.045304566834492015,fixed_scores_fixed_thresholds_reselect_not_nested
14,01,S1,0.01,0.5,0.50062002266714811,0.044389473460876537,fixed_scores_fixed_thresholds_reselect_not_nested
14,01,A2,1,0.5,0.50109049479758361,0.044243092740020237,fixed_scores_fixed_thresholds_reselect_not_nested
14,02,A0,0.01,0.5,0.5051604968524569,0.041103600049816391,fixed_scores_fixed_thresholds_reselect_not_nested
14,02,A1,0.10000000000000001,0.5,0.50366538752765133,0.041053649265828225,fixed_scores_fixed_thresholds_reselect_not_nested
14,02,S0,10,0.5,0.50426393788271529,0.043278086975129124,fixed_scores_fixed_thresholds_reselect_not_nested
14,02,S1,0.01,0.5,0.50408904037896618,0.042279922622341939,fixed_scores_fixed_thresholds_reselect_not_nested
14,02,A2,1,0.5,0.50282721286712861,0.04160662477852653,fixed_scores_fixed_thresholds_reselect_not_nested
14,04,A0,0.01,0.5,0.50502905578590662,0.041549442508216947,fixed_scores_fixed_thresholds_reselect_not_nested
14,04,A1,0.01,0.5,0.50502905578590662,0.041549442508216947,fixed_scores_fixed_thresholds_reselect_not_nested
14,04,S0,10,0.5,0.50390151589430066,0.045035856790559867,fixed_scores_fixed_thresholds_reselect_not_nested
14,04,S1,0.01,0.5,0.50369108286411091,0.043807738224131143,fixed_scores_fixed_thresholds_reselect_not_nested
14,04,A2,1,0.5,0.5036054755087046,0.043466865726062134,fixed_scores_fixed_thresholds_reselect_not_nested
14,05,A0,10,0.5,0.50534589951451847,0.046339581051656302,fixed_scores_fixed_thresholds_reselect_not_nested
14,05,A1,0.01,0.5,0.5041320252609911,0.04346513441534762,fixed_scores_fixed_thresholds_reselect_not_nested
14,05,S0,1,0.5,0.50378739482579915,0.046202001879898043,fixed_scores_fixed_thresholds_reselect_not_nested
14,05,S1,0.01,0.5,0.50303409349872186,0.045271095926477378,fixed_scores_fixed_thresholds_reselect_not_nested
14,05,A2,1,0.5,0.50452613544371683,0.044995301627477606,fixed_scores_fixed_thresholds_reselect_not_nested
14,06,A0,10,0.5,0.50230776895974394,0.045922008161077291,fixed_scores_fixed_thresholds_reselect_not_nested
14,06,A1,0.01,0.5,0.49717415598660619,0.043211422005811351,fixed_scores_fixed_thresholds_reselect_not_nested
14,06,S0,1,0.5,0.49996840159475808,0.045772219378917976,fixed_scores_fixed_thresholds_reselect_not_nested
14,06,S1,0.01,0.5,0.49980741322463651,0.044701171392367588,fixed_scores_fixed_thresholds_reselect_not_nested
14,06,A2,1,0.5,0.5014235790604995,0.044572271490450524,fixed_scores_fixed_thresholds_reselect_not_nested
14,08,A0,0.01,0.55000000000000004,0.55124150610428002,0.048469198105270631,fixed_scores_fixed_thresholds_reselect_not_nested
14,08,A1,0.01,0.55000000000000004,0.55124150610428002,0.048469198105270631,fixed_scores_fixed_thresholds_reselect_not_nested
14,08,S0,0.01,0.55000000000000004,0.55083867584927992,0.049890640171120042,fixed_scores_fixed_thresholds_reselect_not_nested
14,08,S1,10,0.55000000000000004,0.55080785871852189,0.049319395690574183,fixed_scores_fixed_thresholds_reselect_not_nested
14,08,A2,1,0.55000000000000004,0.54928511169617311,0.04966213041649338,fixed_scores_fixed_thresholds_reselect_not_nested
14,09,A0,1,0.5,0.49540068273121762,0.041301501526366247,fixed_scores_fixed_thresholds_reselect_not_nested
14,09,A1,0.01,0.5,0.49468182351937606,0.039378987887749912,fixed_scores_fixed_thresholds_reselect_not_nested
14,09,S0,0.01,0.5,0.49549407929746536,0.041652977989073726,fixed_scores_fixed_thresholds_reselect_not_nested
14,09,S1,0.01,0.5,0.49549407929746536,0.041652977989073726,fixed_scores_fixed_thresholds_reselect_not_nested
14,09,A2,1,0.5,0.49540068273121762,0.041301501526366247,fixed_scores_fixed_thresholds_reselect_not_nested
14,12,A0,10,0.5,0.50672470396014191,0.043450641472965228,fixed_scores_fixed_thresholds_reselect_not_nested
14,12,A1,0.01,0.5,0.50645815780198,0.040644240981322424,fixed_scores_fixed_thresholds_reselect_not_nested
14,12,S0,0.01,0.5,0.50788357711836873,0.042856780593491975,fixed_scores_fixed_thresholds_reselect_not_nested
14,12,S1,0.01,0.5,0.50788357711836873,0.042856780593491975,fixed_scores_fixed_thresholds_reselect_not_nested
14,12,A2,1,0.5,0.50644261507244603,0.04220368937907816,fixed_scores_fixed_thresholds_reselect_not_nested
14,13,A0,10,0.5,0.4969259164512827,0.047005060620383482,fixed_scores_fixed_thresholds_reselect_not_nested
14,13,A1,0.01,0.5,0.4963851365654407,0.044098667263304171,fixed_scores_fixed_thresholds_reselect_not_nested
14,13,S0,1,0.5,0.49620446873025653,0.046938279550465666,fixed_scores_fixed_thresholds_reselect_not_nested
14,13,S1,0.01,0.5,0.49588081752162655,0.045889374884767402,fixed_scores_fixed_thresholds_reselect_not_nested
14,13,A2,1,0.5,0.49685597515886393,0.045645143679278619,fixed_scores_fixed_thresholds_reselect_not_nested
14,15,A0,10,0.5,0.4904821703760251,0.046169532223744862,fixed_scores_fixed_thresholds_reselect_not_nested
14,15,A1,0.01,0.5,0.48997088366230901,0.043382533337961209,fixed_scores_fixed_thresholds_reselect_not_nested
14,15,S0,1,0.5,0.49028816912386752,0.045997367408678276,fixed_scores_fixed_thresholds_reselect_not_nested
14,15,S1,0.01,0.5,0.49005822018084561,0.045068369132281516,fixed_scores_fixed_thresholds_reselect_not_nested
14,15,A2,1,0.5,0.49040275645019787,0.044792492759940759,fixed_scores_fixed_thresholds_reselect_not_nested
14,16,A0,0.10000000000000001,0.5,0.50159346731413823,0.04021727444091229,fixed_scores_fixed_thresholds_reselect_not_nested
14,16,A1,0.01,0.5,0.50124584296109131,0.039042572379911746,fixed_scores_fixed_thresholds_reselect_not_nested
14,16,S0,0.01,0.5,0.50022983484300232,0.040725423474731855,fixed_scores_fixed_thresholds_reselect_not_nested
14,16,S1,0.01,0.5,0.50022983484300232,0.040725423474731855,fixed_scores_fixed_thresholds_reselect_not_nested
14,16,A2,1,0.5,0.50119703121831627,0.040820021411769047,fixed_scores_fixed_thresholds_reselect_not_nested
14,17,A0,0.01,0.5,0.50932901429531063,0.04080983060875952,fixed_scores_fixed_thresholds_reselect_not_nested
14,17,A1,0.01,0.5,0.50932901429531063,0.04080983060875952,fixed_scores_fixed_thresholds_reselect_not_nested
14,17,S0,1,0.5,0.51007751631925746,0.043496706252061791,fixed_scores_fixed_thresholds_reselect_not_nested
14,17,S1,0.01,0.5,0.50928533654871366,0.042498045741260412,fixed_scores_fixed_thresholds_reselect_not_nested
14,17,A2,1,0.5,0.5082323904846956,0.041944138825888197,fixed_scores_fixed_thresholds_reselect_not_nested
14,18,A0,0.01,0.55000000000000004,0.54438433607712666,0.047634129230381038,fixed_scores_fixed_thresholds_reselect_not_nested
14,18,A1,0.01,0.55000000000000004,0.54438433607712666,0.047634129230381038,fixed_scores_fixed_thresholds_reselect_not_nested
14,18,S0,10,0.55000000000000004,0.54509016566312118,0.049952058858817407,fixed_scores_fixed_thresholds_reselect_not_nested
14,18,S1,0.01,0.55000000000000004,0.5443300721050307,0.049515380612360743,fixed_scores_fixed_thresholds_reselect_not_nested
14,18,A2,1,0.5,0.49494024939000675,0.038199802533742326,fixed_scores_fixed_thresholds_reselect_not_nested
14,19,A0,0.10000000000000001,0.5,0.49941562014689223,0.043359823245287608,fixed_scores_fixed_thresholds_reselect_not_nested
14,19,A1,0.01,0.5,0.49937525745654138,0.04262257843489884,fixed_scores_fixed_thresholds_reselect_not_nested
14,19,S0,10,0.5,0.49969688970899201,0.045488805904806098,fixed_scores_fixed_thresholds_reselect_not_nested
14,19,S1,0.01,0.5,0.49943360514482849,0.044439247156668409,fixed_scores_fixed_thresholds_reselect_not_nested
14,19,A2,1,0.5,0.499308857787578,0.044055927967912939,fixed_scores_fixed_thresholds_reselect_not_nested
15,00,A0,0.10000000000000001,0.45000000000000001,0.44928700007976713,0.038084898945271277,fixed_scores_fixed_thresholds_reselect_not_nested
15,00,A1,0.10000000000000001,0.45000000000000001,0.44928700007976713,0.038084898945271277,fixed_scores_fixed_thresholds_reselect_not_nested
15,00,S0,0.01,0.45000000000000001,0.44483933511666846,0.035555033071856562,fixed_scores_fixed_thresholds_reselect_not_nested
15,00,S1,0.01,0.45000000000000001,0.44483933511666846,0.035555033071856562,fixed_scores_fixed_thresholds_reselect_not_nested
15,00,A2,1,0.45000000000000001,0.44927666466123889,0.044379935705707217,fixed_scores_fixed_thresholds_reselect_not_nested
15,01,A0,0.01,0.45000000000000001,0.4514851067457033,0.039879910217671073,fixed_scores_fixed_thresholds_reselect_not_nested
15,01,A1,0.10000000000000001,0.45000000000000001,0.45124088915385724,0.03721569376008408,fixed_scores_fixed_thresholds_reselect_not_nested
15,01,S0,10,0.45000000000000001,0.45117477617832386,0.042565605551395061,fixed_scores_fixed_thresholds_reselect_not_nested
15,01,S1,0.01,0.45000000000000001,0.45100786876418431,0.034972548385287898,fixed_scores_fixed_thresholds_reselect_not_nested
15,01,A2,1,0.45000000000000001,0.45123564359852875,0.043494241602327254,fixed_scores_fixed_thresholds_reselect_not_nested
15,02,A0,0.01,0.45000000000000001,0.44950459274637672,0.039647182589494012,fixed_scores_fixed_thresholds_reselect_not_nested
15,02,A1,0.10000000000000001,0.45000000000000001,0.44870231858503812,0.03658236663986756,fixed_scores_fixed_thresholds_reselect_not_nested
15,02,S0,10,0.45000000000000001,0.44911611124662632,0.042126061611798042,fixed_scores_fixed_thresholds_reselect_not_nested
15,02,S1,0.01,0.45000000000000001,0.44854335287745289,0.03436393181761712,fixed_scores_fixed_thresholds_reselect_not_nested
15,02,A2,1,0.45000000000000001,0.44841222254652696,0.042758324580390486,fixed_scores_fixed_thresholds_reselect_not_nested
15,03,A0,10,0.45000000000000001,0.45480733593816058,0.045065935207598662,fixed_scores_fixed_thresholds_reselect_not_nested
15,03,A1,0.10000000000000001,0.45000000000000001,0.45337851679721169,0.037211243146497909,fixed_scores_fixed_thresholds_reselect_not_nested
15,03,S0,10,0.45000000000000001,0.45459457840907447,0.042706226621801818,fixed_scores_fixed_thresholds_reselect_not_nested
15,03,S1,0.01,0.45000000000000001,0.45370186249280486,0.035210899241891469,fixed_scores_fixed_thresholds_reselect_not_nested
15,03,A2,1,0.45000000000000001,0.45424796998160749,0.043529602007635962,fixed_scores_fixed_thresholds_reselect_not_nested
15,04,A0,10,0.45000000000000001,0.45377810684596093,0.044461610279607849,fixed_scores_fixed_thresholds_reselect_not_nested
15,04,A1,0.10000000000000001,0.45000000000000001,0.45347454941712612,0.036580898028315156,fixed_scores_fixed_thresholds_reselect_not_nested
15,04,S0,0.01,0.5,0.50359370803796344,0.049840999236797842,fixed_scores_fixed_thresholds_reselect_not_nested
15,04,S1,0.01,0.5,0.50359370803796344,0.049840999236797842,fixed_scores_fixed_thresholds_reselect_not_nested
15,04,A2,1,0.45000000000000001,0.45364717958228717,0.042815843482280465,fixed_scores_fixed_thresholds_reselect_not_nested
15,06,A0,1,0.45000000000000001,0.44365997834567827,0.044393371283725391,fixed_scores_fixed_thresholds_reselect_not_nested
15,06,A1,0.10000000000000001,0.45000000000000001,0.44286555645147546,0.037832252171291006,fixed_scores_fixed_thresholds_reselect_not_nested
15,06,S0,0.10000000000000001,0.45000000000000001,0.4412042288921541,0.041734065367107671,fixed_scores_fixed_thresholds_reselect_not_nested
15,06,S1,0.01,0.45000000000000001,0.44099944455069906,0.035874536419374908,fixed_scores_fixed_thresholds_reselect_not_nested
15,06,A2,1,0.45000000000000001,0.44365997834567827,0.044393371283725391,fixed_scores_fixed_thresholds_reselect_not_nested
15,08,A0,0.01,0.5,0.49774134191870933,0.048052230773433902,fixed_scores_fixed_thresholds_reselect_not_nested
15,08,A1,0.01,0.5,0.49774134191870933,0.048052230773433902,fixed_scores_fixed_thresholds_reselect_not_nested
15,08,S0,0.01,0.5,0.4999023420817329,0.045372786643740115,fixed_scores_fixed_thresholds_reselect_not_nested
15,08,S1,0.01,0.5,0.4999023420817329,0.045372786643740115,fixed_scores_fixed_thresholds_reselect_not_nested
15,08,A2,1,0.45000000000000001,0.44641300860890404,0.037473933935139876,fixed_scores_fixed_thresholds_reselect_not_nested
15,09,A0,0.01,0.5,0.49359181917781692,0.049867847963981374,fixed_scores_fixed_thresholds_reselect_not_nested
15,09,A1,0.01,0.5,0.49359181917781692,0.049867847963981374,fixed_scores_fixed_thresholds_reselect_not_nested
15,09,S0,0.10000000000000001,0.5,0.49544866644229951,0.047996788001659359,fixed_scores_fixed_thresholds_reselect_not_nested
15,09,S1,0.01,0.5,0.49535438833767231,0.04672167624890932,fixed_scores_fixed_thresholds_reselect_not_nested
15,09,A2,1,0.45000000000000001,0.44221486041557012,0.038721539541703917,fixed_scores_fixed_thresholds_reselect_not_nested
15,10,A0,0.10000000000000001,0.45000000000000001,0.44131300713726157,0.037783881257241074,fixed_scores_fixed_thresholds_reselect_not_nested
15,10,A1,0.10000000000000001,0.45000000000000001,0.44131300713726157,0.037783881257241074,fixed_scores_fixed_thresholds_reselect_not_nested
15,10,S0,0.01,0.5,0.49046996402166881,0.049919491679718576,fixed_scores_fixed_thresholds_reselect_not_nested
15,10,S1,0.01,0.5,0.49046996402166881,0.049919491679718576,fixed_scores_fixed_thresholds_reselect_not_nested
15,10,A2,1,0.45000000000000001,0.44059085327150904,0.04368200694883094,fixed_scores_fixed_thresholds_reselect_not_nested
15,11,A0,0.10000000000000001,0.55000000000000004,0.54705993961674693,0.049307206583582161,fixed_scores_fixed_thresholds_reselect_not_nested
15,11,A1,0.10000000000000001,0.55000000000000004,0.54705993961674693,0.049307206583582161,fixed_scores_fixed_thresholds_reselect_not_nested
15,11,S0,0.10000000000000001,0.55000000000000004,0.54890184208614612,0.0498083674904264,fixed_scores_fixed_thresholds_reselect_not_nested
15,11,S1,0.10000000000000001,0.55000000000000004,0.54890184208614612,0.0498083674904264,fixed_scores_fixed_thresholds_reselect_not_nested
15,11,A2,1,0.55000000000000004,0.54646398486132031,0.049842437844424985,fixed_scores_fixed_thresholds_reselect_not_nested
15,12,A0,0.01,0.45000000000000001,0.46551234894285659,0.039413901208070382,fixed_scores_fixed_thresholds_reselect_not_nested
15,12,A1,0.10000000000000001,0.45000000000000001,0.46400400779427148,0.036509354311960611,fixed_scores_fixed_thresholds_reselect_not_nested
15,12,S0,10,0.45000000000000001,0.46498201366133213,0.041971074261570228,fixed_scores_fixed_thresholds_reselect_not_nested
15,12,S1,0.01,0.45000000000000001,0.46409103620581199,0.034421159118113366,fixed_scores_fixed_thresholds_reselect_not_nested
15,12,A2,1,0.45000000000000001,0.46385394823066683,0.0426198752216045,fixed_scores_fixed_thresholds_reselect_not_nested
15,13,A0,10,0.45000000000000001,0.44385903818700939,0.046571711279917112,fixed_scores_fixed_thresholds_reselect_not_nested
15,13,A1,0.10000000000000001,0.45000000000000001,0.44350140668325505,0.038520905748308257,fixed_scores_fixed_thresholds_reselect_not_nested
15,13,S0,0.01,0.45000000000000001,0.44185043432716026,0.03648081777864453,fixed_scores_fixed_thresholds_reselect_not_nested
15,13,S1,0.01,0.45000000000000001,0.44185043432716026,0.03648081777864453,fixed_scores_fixed_thresholds_reselect_not_nested
15,13,A2,1,0.45000000000000001,0.44380529845508099,0.044948067221401967,fixed_scores_fixed_thresholds_reselect_not_nested
15,16,A0,0.01,0.45000000000000001,0.45052299420725606,0.037510404357906237,fixed_scores_fixed_thresholds_reselect_not_nested
15,16,A1,0.10000000000000001,0.45000000000000001,0.45002938255765401,0.034433303491011882,fixed_scores_fixed_thresholds_reselect_not_nested
15,16,S0,0.10000000000000001,0.5,0.50211134776771671,0.049619139857982442,fixed_scores_fixed_thresholds_reselect_not_nested
15,16,S1,0.01,0.5,0.50144748095583891,0.048280827682967077,fixed_scores_fixed_thresholds_reselect_not_nested
15,16,A2,1,0.45000000000000001,0.44985572806548663,0.040813335623222764,fixed_scores_fixed_thresholds_reselect_not_nested
15,17,A0,0.01,0.5,0.50206596034753248,0.045321180619224605,fixed_scores_fixed_thresholds_reselect_not_nested
15,17,A1,0.01,0.5,0.50206596034753248,0.045321180619224605,fixed_scores_fixed_thresholds_reselect_not_nested
15,17,S0,0.10000000000000001,0.5,0.50600906143720503,0.046147042066169888,fixed_scores_fixed_thresholds_reselect_not_nested
15,17,S1,0.01,0.5,0.5051611540407277,0.044773622051163822,fixed_scores_fixed_thresholds_reselect_not_nested
15,17,A2,1,0.45000000000000001,0.4571406349032579,0.039757256644769257,fixed_scores_fixed_thresholds_reselect_not_nested
15,19,A0,10,0.45000000000000001,0.44812090413009592,0.045345569896053817,fixed_scores_fixed_thresholds_reselect_not_nested
15,19,A1,0.10000000000000001,0.45000000000000001,0.44574584017355889,0.037254315902837155,fixed_scores_fixed_thresholds_reselect_not_nested
15,19,S0,0.10000000000000001,0.45000000000000001,0.44801283502436295,0.041137585989689134,fixed_scores_fixed_thresholds_reselect_not_nested
15,19,S1,0.01,0.45000000000000001,0.44787302391106543,0.035248191448639707,fixed_scores_fixed_thresholds_reselect_not_nested
15,19,A2,1,0.45000000000000001,0.44742465029229289,0.043800030195157769,fixed_scores_fixed_thresholds_reselect_not_nested
16,00,A0,0.10000000000000001,0.55000000000000004,0.54856669635485433,0.041902334616412552,fixed_scores_fixed_thresholds_reselect_not_nested
16,00,A1,10,0.55000000000000004,0.54831933877435213,0.04091916140964149,fixed_scores_fixed_thresholds_reselect_not_nested
16,00,S0,0.01,0.59999999999999998,0.59840933262111806,0.049705025612233458,fixed_scores_fixed_thresholds_reselect_not_nested
16,00,S1,0.01,0.59999999999999998,0.59840933262111806,0.049705025612233458,fixed_scores_fixed_thresholds_reselect_not_nested
16,00,A2,1,0.55000000000000004,0.54818419136058172,0.040989482229560274,fixed_scores_fixed_thresholds_reselect_not_nested
16,01,A0,10,0.59999999999999998,0.59095058110250331,0.049402302480174957,fixed_scores_fixed_thresholds_reselect_not_nested
16,01,A1,1,0.59999999999999998,0.59064843940992307,0.048874332282470005,fixed_scores_fixed_thresholds_reselect_not_nested
16,01,S0,0.01,0.59999999999999998,0.59181910142906635,0.048651615648288841,fixed_scores_fixed_thresholds_reselect_not_nested
16,01,S1,0.10000000000000001,0.59999999999999998,0.59177220306371836,0.048628517753695484,fixed_scores_fixed_thresholds_reselect_not_nested
16,01,A2,1,0.59999999999999998,0.59064843940992307,0.048874332282470005,fixed_scores_fixed_thresholds_reselect_not_nested
16,02,A0,10,0.59999999999999998,0.59462477953075821,0.047402555039136089,fixed_scores_fixed_thresholds_reselect_not_nested
16,02,A1,1,0.59999999999999998,0.59460348412164554,0.04713025290030267,fixed_scores_fixed_thresholds_reselect_not_nested
16,02,S0,0.01,0.59999999999999998,0.59500584607361029,0.046468291281627577,fixed_scores_fixed_thresholds_reselect_not_nested
16,02,S1,0.01,0.59999999999999998,0.59500584607361029,0.046468291281627577,fixed_scores_fixed_thresholds_reselect_not_nested
16,02,A2,1,0.59999999999999998,0.59460348412164554,0.04713025290030267,fixed_scores_fixed_thresholds_reselect_not_nested
16,03,A0,0.10000000000000001,0.55000000000000004,0.55447641168044104,0.041774695139605925,fixed_scores_fixed_thresholds_reselect_not_nested
16,03,A1,10,0.55000000000000004,0.55398469110592929,0.040623397471434397,fixed_scores_fixed_thresholds_reselect_not_nested
16,03,S0,0.01,0.59999999999999998,0.60587201831595294,0.049970250627771495,fixed_scores_fixed_thresholds_reselect_not_nested
16,03,S1,0.01,0.59999999999999998,0.60587201831595294,0.049970250627771495,fixed_scores_fixed_thresholds_reselect_not_nested
16,03,A2,1,0.55000000000000004,0.55418642680564145,0.040799174900028483,fixed_scores_fixed_thresholds_reselect_not_nested
16,04,A0,0.01,0.55000000000000004,0.55909529114416845,0.042402513722187604,fixed_scores_fixed_thresholds_reselect_not_nested
16,04,A1,10,0.55000000000000004,0.55840757662871665,0.040886875255339919,fixed_scores_fixed_thresholds_reselect_not_nested
16,04,S0,0.01,0.59999999999999998,0.6095178253245549,0.049640975999781012,fixed_scores_fixed_thresholds_reselect_not_nested
16,04,S1,0.01,0.59999999999999998,0.6095178253245549,0.049640975999781012,fixed_scores_fixed_thresholds_reselect_not_nested
16,04,A2,1,0.55000000000000004,0.5583589410070221,0.040974505233889805,fixed_scores_fixed_thresholds_reselect_not_nested
16,05,A0,0.01,0.55000000000000004,0.54862064129532018,0.042681139293850159,fixed_scores_fixed_thresholds_reselect_not_nested
16,05,A1,10,0.55000000000000004,0.54650629158645436,0.040878803517529302,fixed_scores_fixed_thresholds_reselect_not_nested
16,05,S0,0.01,0.59999999999999998,0.59624476508500623,0.049572158144763116,fixed_scores_fixed_thresholds_reselect_not_nested
16,05,S1,0.01,0.59999999999999998,0.59624476508500623,0.049572158144763116,fixed_scores_fixed_thresholds_reselect_not_nested
16,05,A2,1,0.55000000000000004,0.5467770124128053,0.041051711136109552,fixed_scores_fixed_thresholds_reselect_not_nested
16,06,A0,0.10000000000000001,0.55000000000000004,0.54829222879614659,0.042453095699149963,fixed_scores_fixed_thresholds_reselect_not_nested
16,06,A1,10,0.55000000000000004,0.5476457432954096,0.041301078255282321,fixed_scores_fixed_thresholds_reselect_not_nested
16,06,S0,1,0.55000000000000004,0.54778563295912686,0.04064022941748948,fixed_scores_fixed_thresholds_reselect_not_nested
16,06,S1,0.10000000000000001,0.55000000000000004,0.54775244361754893,0.040528964889672919,fixed_scores_fixed_thresholds_reselect_not_nested
16,06,A2,1,0.55000000000000004,0.54796316082763741,0.041469883340831085,fixed_scores_fixed_thresholds_reselect_not_nested
16,07,A0,10,0.59999999999999998,0.59097985760357119,0.049264409645142483,fixed_scores_fixed_thresholds_reselect_not_nested
16,07,A1,0.10000000000000001,0.59999999999999998,0.59071473279445419,0.048763128675711025,fixed_scores_fixed_thresholds_reselect_not_nested
16,07,S0,0.10000000000000001,0.59999999999999998,0.59153062336699125,0.048623255828541267,fixed_scores_fixed_thresholds_reselect_not_nested
16,07,S1,0.01,0.59999999999999998,0.5914510361476305,0.04834114340038579,fixed_scores_fixed_thresholds_reselect_not_nested
16,07,A2,1,0.59999999999999998,0.59079976145762314,0.04883102480893086,fixed_scores_fixed_thresholds_reselect_not_nested
16,09,A0,0.10000000000000001,0.59999999999999998,0.59963097178761804,0.047585617046687338,fixed_scores_fixed_thresholds_reselect_not_nested
16,09,A1,1,0.59999999999999998,0.59955685897030531,0.047400171546567088,fixed_scores_fixed_thresholds_reselect_not_nested
16,09,S0,0.01,0.59999999999999998,0.59778482163831748,0.046203135790262674,fixed_scores_fixed_thresholds_reselect_not_nested
16,09,S1,0.01,0.59999999999999998,0.59778482163831748,0.046203135790262674,fixed_scores_fixed_thresholds_reselect_not_nested
16,09,A2,1,0.59999999999999998,0.59955685897030531,0.047400171546567088,fixed_scores_fixed_thresholds_reselect_not_nested
16,10,A0,0.01,0.55000000000000004,0.54940558891482905,0.042690537161354077,fixed_scores_fixed_thresholds_reselect_not_nested
16,10,A1,10,0.55000000000000004,0.54876816717949806,0.040687999982587778,fixed_scores_fixed_thresholds_reselect_not_nested
16,10,S0,0.01,0.55000000000000004,0.54946207266927671,0.040239308507174207,fixed_scores_fixed_thresholds_reselect_not_nested
16,10,S1,0.10000000000000001,0.55000000000000004,0.54914991821804993,0.03999457845736562,fixed_scores_fixed_thresholds_reselect_not_nested
16,10,A2,1,0.55000000000000004,0.54842040639837608,0.040965679323709467,fixed_scores_fixed_thresholds_reselect_not_nested
16,12,A0,10,0.59999999999999998,0.62273934754030047,0.049770208520047168,fixed_scores_fixed_thresholds_reselect_not_nested
16,12,A1,1,0.59999999999999998,0.62254203298030419,0.049411460930054954,fixed_scores_fixed_thresholds_reselect_not_nested
16,12,S0,1,0.59999999999999998,0.62359234948265807,0.049624587555055853,fixed_scores_fixed_thresholds_reselect_not_nested
16,12,S1,0.01,0.59999999999999998,0.62354381196791808,0.048618324968578028,fixed_scores_fixed_thresholds_reselect_not_nested
16,12,A2,1,0.59999999999999998,0.62254203298030419,0.049411460930054954,fixed_scores_fixed_thresholds_reselect_not_nested
16,14,A0,1,0.59999999999999998,0.59757272654471283,0.048668981597127105,fixed_scores_fixed_thresholds_reselect_not_nested
16,14,A1,0.10000000000000001,0.59999999999999998,0.59721780157810034,0.048530785399071762,fixed_scores_fixed_thresholds_reselect_not_nested
16,14,S0,0.01,0.59999999999999998,0.59561684386143643,0.047777234875939968,fixed_scores_fixed_thresholds_reselect_not_nested
16,14,S1,0.01,0.59999999999999998,0.59561684386143643,0.047777234875939968,fixed_scores_fixed_thresholds_reselect_not_nested
16,14,A2,1,0.59999999999999998,0.59757272654471283,0.048668981597127105,fixed_scores_fixed_thresholds_reselect_not_nested
16,15,A0,10,0.55000000000000004,0.53910690669977346,0.040872376284166519,fixed_scores_fixed_thresholds_reselect_not_nested
16,15,A1,10,0.55000000000000004,0.53910690669977346,0.040872376284166519,fixed_scores_fixed_thresholds_reselect_not_nested
16,15,S0,0.01,0.55000000000000004,0.53761759416890342,0.040311675507436209,fixed_scores_fixed_thresholds_reselect_not_nested
16,15,S1,0.10000000000000001,0.55000000000000004,0.53730867560618267,0.03994027877768716,fixed_scores_fixed_thresholds_reselect_not_nested
16,15,A2,1,0.55000000000000004,0.53895902795014139,0.040981875685273624,fixed_scores_fixed_thresholds_reselect_not_nested
16,17,A0,10,0.59999999999999998,0.61340360892905665,0.04899854594026027,fixed_scores_fixed_thresholds_reselect_not_nested
16,17,A1,1,0.59999999999999998,0.61327935341698392,0.048544352347557294,fixed_scores_fixed_thresholds_reselect_not_nested
16,17,S0,1,0.59999999999999998,0.61512683686731795,0.049029432364456435,fixed_scores_fixed_thresholds_reselect_not_nested
16,17,S1,0.01,0.59999999999999998,0.61393892580315024,0.047877644501145608,fixed_scores_fixed_thresholds_reselect_not_nested
16,17,A2,1,0.59999999999999998,0.61327935341698392,0.048544352347557294,fixed_scores_fixed_thresholds_reselect_not_nested
16,18,A0,0.01,0.59999999999999998,0.59727825265485535,0.045733541572305532,fixed_scores_fixed_thresholds_reselect_not_nested
16,18,A1,1,0.59999999999999998,0.59603177371717486,0.044493950634031443,fixed_scores_fixed_thresholds_reselect_not_nested
16,18,S0,10,0.59999999999999998,0.59673268158650872,0.044463014139783416,fixed_scores_fixed_thresholds_reselect_not_nested
16,18,S1,0.01,0.59999999999999998,0.5966165442769471,0.043772462543735971,fixed_scores_fixed_thresholds_reselect_not_nested
16,18,A2,1,0.59999999999999998,0.59603177371717486,0.044493950634031443,fixed_scores_fixed_thresholds_reselect_not_nested
17,00,A0,0.01,0.55000000000000004,0.54669945857712376,0.048112315182271964,fixed_scores_fixed_thresholds_reselect_not_nested
17,00,A1,1,0.55000000000000004,0.54500904003650563,0.043044227759726696,fixed_scores_fixed_thresholds_reselect_not_nested
17,00,S0,10,0.55000000000000004,0.54395696918811021,0.044001183763006109,fixed_scores_fixed_thresholds_reselect_not_nested
17,00,S1,0.01,0.55000000000000004,0.54325381455645627,0.042436263716591274,fixed_scores_fixed_thresholds_reselect_not_nested
17,00,A2,1,0.55000000000000004,0.54500904003650563,0.043044227759726696,fixed_scores_fixed_thresholds_reselect_not_nested
17,02,A0,10,0.55000000000000004,0.56563276308684862,0.043965034028189826,fixed_scores_fixed_thresholds_reselect_not_nested
17,02,A1,1,0.55000000000000004,0.56509313310246789,0.042898609257906943,fixed_scores_fixed_thresholds_reselect_not_nested
17,02,S0,0.01,0.55000000000000004,0.56543124081870877,0.042732929679811731,fixed_scores_fixed_thresholds_reselect_not_nested
17,02,S1,0.01,0.55000000000000004,0.56543124081870877,0.042732929679811731,fixed_scores_fixed_thresholds_reselect_not_nested
17,02,A2,1,0.55000000000000004,0.56509313310246789,0.042898609257906943,fixed_scores_fixed_thresholds_reselect_not_nested
17,03,A0,0.01,0.55000000000000004,0.543799481768522,0.048029475691417411,fixed_scores_fixed_thresholds_reselect_not_nested
17,03,A1,1,0.55000000000000004,0.54293513989791842,0.043630414001285617,fixed_scores_fixed_thresholds_reselect_not_nested
17,03,S0,1,0.55000000000000004,0.54256545819744351,0.044765387225958665,fixed_scores_fixed_thresholds_reselect_not_nested
17,03,S1,0.01,0.55000000000000004,0.54161849368288872,0.043307137168229037,fixed_scores_fixed_thresholds_reselect_not_nested
17,03,A2,1,0.55000000000000004,0.54293513989791842,0.043630414001285617,fixed_scores_fixed_thresholds_reselect_not_nested
17,04,A0,0.01,0.55000000000000004,0.55968233866259809,0.04810048231235918,fixed_scores_fixed_thresholds_reselect_not_nested
17,04,A1,1,0.55000000000000004,0.55796011168567916,0.04341293676142903,fixed_scores_fixed_thresholds_reselect_not_nested
17,04,S0,0.01,0.55000000000000004,0.55923774756973776,0.043277084427371305,fixed_scores_fixed_thresholds_reselect_not_nested
17,04,S1,0.01,0.55000000000000004,0.55923774756973776,0.043277084427371305,fixed_scores_fixed_thresholds_reselect_not_nested
17,04,A2,1,0.55000000000000004,0.55796011168567916,0.04341293676142903,fixed_scores_fixed_thresholds_reselect_not_nested
17,05,A0,10,0.55000000000000004,0.56122197265263774,0.044445304029554773,fixed_scores_fixed_thresholds_reselect_not_nested
17,05,A1,1,0.55000000000000004,0.56091117265383961,0.043419652519921831,fixed_scores_fixed_thresholds_reselect_not_nested
17,05,S0,0.01,0.55000000000000004,0.56153120740784646,0.043230708876569185,fixed_scores_fixed_thresholds_reselect_not_nested
17,05,S1,0.01,0.55000000000000004,0.56153120740784646,0.043230708876569185,fixed_scores_fixed_thresholds_reselect_not_nested
17,05,A2,1,0.55000000000000004,0.56091117265383961,0.043419652519921831,fixed_scores_fixed_thresholds_reselect_not_nested
17,06,A0,0.10000000000000001,0.55000000000000004,0.54543032783745693,0.046413362569471116,fixed_scores_fixed_thresholds_reselect_not_nested
17,06,A1,1,0.55000000000000004,0.54529448004990067,0.044212192056906789,fixed_scores_fixed_thresholds_reselect_not_nested
17,06,S0,1,0.55000000000000004,0.54630728802622985,0.045579412551830123,fixed_scores_fixed_thresholds_reselect_not_nested
17,06,S1,0.01,0.55000000000000004,0.54555037665602024,0.044328043233219976,fixed_scores_fixed_thresholds_reselect_not_nested
17,06,A2,1,0.55000000000000004,0.54529448004990067,0.044212192056906789,fixed_scores_fixed_thresholds_reselect_not_nested
17,07,A0,10,0.55000000000000004,0.54521873318384229,0.045657592941504538,fixed_scores_fixed_thresholds_reselect_not_nested
17,07,A1,1,0.55000000000000004,0.54476122051263931,0.044487859558604723,fixed_scores_fixed_thresholds_reselect_not_nested
17,07,S0,0.10000000000000001,0.55000000000000004,0.54537201411983505,0.045390436932152209,fixed_scores_fixed_thresholds_reselect_not_nested
17,07,S1,0.01,0.55000000000000004,0.54525631766920901,0.044302255342560909,fixed_scores_fixed_thresholds_reselect_not_nested
17,07,A2,1,0.55000000000000004,0.54476122051263931,0.044487859558604723,fixed_scores_fixed_thresholds_reselect_not_nested
17,08,A0,10,0.59999999999999998,0.60362667480563437,0.049260037769367632,fixed_scores_fixed_thresholds_reselect_not_nested
17,08,A1,1,0.59999999999999998,0.6031872611596435,0.047358282153488189,fixed_scores_fixed_thresholds_reselect_not_nested
17,08,S0,0.10000000000000001,0.59999999999999998,0.60334047852761452,0.048852182539577661,fixed_scores_fixed_thresholds_reselect_not_nested
17,08,S1,0.10000000000000001,0.59999999999999998,0.60334047852761452,0.048852182539577661,fixed_scores_fixed_thresholds_reselect_not_nested
17,08,A2,1,0.59999999999999998,0.6031872611596435,0.047358282153488189,fixed_scores_fixed_thresholds_reselect_not_nested
17,11,A0,0.10000000000000001,0.55000000000000004,0.56239248973069933,0.044623046726004909,fixed_scores_fixed_thresholds_reselect_not_nested
17,11,A1,1,0.55000000000000004,0.56212131706348734,0.042571527764554855,fixed_scores_fixed_thresholds_reselect_not_nested
17,11,S0,0.01,0.55000000000000004,0.56210825186218361,0.042505114113209827,fixed_scores_fixed_thresholds_reselect_not_nested
17,11,S1,0.01,0.55000000000000004,0.56210825186218361,0.042505114113209827,fixed_scores_fixed_thresholds_reselect_not_nested
17,11,A2,1,0.55000000000000004,0.56212131706348734,0.042571527764554855,fixed_scores_fixed_thresholds_reselect_not_nested
17,12,A0,10,0.55000000000000004,0.5622652761536312,0.043036126853802772,fixed_scores_fixed_thresholds_reselect_not_nested
17,12,A1,1,0.55000000000000004,0.56175955192309324,0.041834549753444812,fixed_scores_fixed_thresholds_reselect_not_nested
17,12,S0,10,0.55000000000000004,0.56309778178982217,0.043342915236373264,fixed_scores_fixed_thresholds_reselect_not_nested
17,12,S1,0.01,0.55000000000000004,0.56167607906143602,0.041825155818267963,fixed_scores_fixed_thresholds_reselect_not_nested
17,12,A2,1,0.55000000000000004,0.56175955192309324,0.041834549753444812,fixed_scores_fixed_thresholds_reselect_not_nested
17,13,A0,0.10000000000000001,0.55000000000000004,0.54417660550471636,0.046840364188658931,fixed_scores_fixed_thresholds_reselect_not_nested
17,13,A1,1,0.55000000000000004,0.54384703494786113,0.044522364745825362,fixed_scores_fixed_thresholds_reselect_not_nested
17,13,S0,0.01,0.55000000000000004,0.54341707146973695,0.044156165061392492,fixed_scores_fixed_thresholds_reselect_not_nested
17,13,S1,0.01,0.55000000000000004,0.54341707146973695,0.044156165061392492,fixed_scores_fixed_thresholds_reselect_not_nested
17,13,A2,1,0.55000000000000004,0.54384703494786113,0.044522364745825362,fixed_scores_fixed_thresholds_reselect_not_nested
17,14,A0,0.01,0.55000000000000004,0.54125253568107612,0.04750300725779965,fixed_scores_fixed_thresholds_reselect_not_nested
17,14,A1,1,0.55000000000000004,0.54042829856739072,0.042785273880640233,fixed_scores_fixed_thresholds_reselect_not_nested
17,14,S0,0.01,0.55000000000000004,0.54052478638975043,0.042833835404189169,fixed_scores_fixed_thresholds_reselect_not_nested
17,14,S1,0.01,0.55000000000000004,0.54052478638975043,0.042833835404189169,fixed_scores_fixed_thresholds_reselect_not_nested
17,14,A2,1,0.55000000000000004,0.54042829856739072,0.042785273880640233,fixed_scores_fixed_thresholds_reselect_not_nested
17,15,A0,0.01,0.55000000000000004,0.5305930883729858,0.047930368163286524,fixed_scores_fixed_thresholds_reselect_not_nested
17,15,A1,1,0.55000000000000004,0.52991427610328889,0.042850138498567704,fixed_scores_fixed_thresholds_reselect_not_nested
17,15,S0,10,0.55000000000000004,0.53002003466269598,0.044217616205643816,fixed_scores_fixed_thresholds_reselect_not_nested
17,15,S1,0.01,0.55000000000000004,0.52982225522243998,0.04255911895540801,fixed_scores_fixed_thresholds_reselect_not_nested
17,15,A2,1,0.55000000000000004,0.52991427610328889,0.042850138498567704,fixed_scores_fixed_thresholds_reselect_not_nested
17,16,A0,1,0.59999999999999998,0.59896983593311925,0.049891731389304375,fixed_scores_fixed_thresholds_reselect_not_nested
17,16,A1,1,0.59999999999999998,0.59896983593311925,0.049891731389304375,fixed_scores_fixed_thresholds_reselect_not_nested
17,16,S0,10,0.55000000000000004,0.54737047475755951,0.039052398949416013,fixed_scores_fixed_thresholds_reselect_not_nested
17,16,S1,0.01,0.55000000000000004,0.54672481398466199,0.037619715107174427,fixed_scores_fixed_thresholds_reselect_not_nested
17,16,A2,1,0.59999999999999998,0.59896983593311925,0.049891731389304375,fixed_scores_fixed_thresholds_reselect_not_nested
17,18,A0,10,0.59999999999999998,0.59745187404775735,0.049287355939274288,fixed_scores_fixed_thresholds_reselect_not_nested
17,18,A1,0.10000000000000001,0.59999999999999998,0.59540210583410647,0.047790807755970062,fixed_scores_fixed_thresholds_reselect_not_nested
17,18,S0,1,0.59999999999999998,0.59783330604438722,0.049793375804232168,fixed_scores_fixed_thresholds_reselect_not_nested
17,18,S1,0.10000000000000001,0.59999999999999998,0.59741630725452211,0.048882984684634395,fixed_scores_fixed_thresholds_reselect_not_nested
17,18,A2,1,0.59999999999999998,0.59686288672141119,0.047850685524968246,fixed_scores_fixed_thresholds_reselect_not_nested
18,00,A0,1,0.59999999999999998,0.60177175998524046,0.049588336482909973,fixed_scores_fixed_thresholds_reselect_not_nested
18,00,A1,0.10000000000000001,0.59999999999999998,0.60170723431556805,0.048711760378005703,fixed_scores_fixed_thresholds_reselect_not_nested
18,00,S0,0.01,0.59999999999999998,0.601048192050053,0.049045010914944037,fixed_scores_fixed_thresholds_reselect_not_nested
18,00,S1,0.01,0.59999999999999998,0.601048192050053,0.049045010914944037,fixed_scores_fixed_thresholds_reselect_not_nested
18,00,A2,1,0.59999999999999998,0.60177175998524046,0.049588336482909973,fixed_scores_fixed_thresholds_reselect_not_nested
18,02,A0,10,0.59999999999999998,0.6064383759483849,0.049349741615524037,fixed_scores_fixed_thresholds_reselect_not_nested
18,02,A1,0.10000000000000001,0.59999999999999998,0.60514979955664394,0.046606858353095901,fixed_scores_fixed_thresholds_reselect_not_nested
18,02,S0,10,0.59999999999999998,0.60591743242224827,0.04959085212523253,fixed_scores_fixed_thresholds_reselect_not_nested
18,02,S1,0.01,0.59999999999999998,0.60507383281214966,0.04700870913474603,fixed_scores_fixed_thresholds_reselect_not_nested
18,02,A2,1,0.59999999999999998,0.60594943292505454,0.047654834226656555,fixed_scores_fixed_thresholds_reselect_not_nested
18,04,A0,0.01,0.59999999999999998,0.60357309054576846,0.04597378358168986,fixed_scores_fixed_thresholds_reselect_not_nested
18,04,A1,0.10000000000000001,0.59999999999999998,0.60256069609893914,0.044921454217446241,fixed_scores_fixed_thresholds_reselect_not_nested
18,04,S0,10,0.59999999999999998,0.60237396067630888,0.047217854300312286,fixed_scores_fixed_thresholds_reselect_not_nested
18,04,S1,0.01,0.59999999999999998,0.60164560635508491,0.044452049329016884,fixed_scores_fixed_thresholds_reselect_not_nested
18,04,A2,1,0.59999999999999998,0.60143793536509338,0.045167576214665883,fixed_scores_fixed_thresholds_reselect_not_nested
18,05,A0,0.10000000000000001,0.59999999999999998,0.58827021004885582,0.046508363993355575,fixed_scores_fixed_thresholds_reselect_not_nested
18,05,A1,0.10000000000000001,0.59999999999999998,0.58827021004885582,0.046508363993355575,fixed_scores_fixed_thresholds_reselect_not_nested
18,05,S0,0.01,0.59999999999999998,0.58900930136470642,0.046860410684360969,fixed_scores_fixed_thresholds_reselect_not_nested
18,05,S1,0.01,0.59999999999999998,0.58900930136470642,0.046860410684360969,fixed_scores_fixed_thresholds_reselect_not_nested
18,05,A2,1,0.59999999999999998,0.58788973396849586,0.047376128563906231,fixed_scores_fixed_thresholds_reselect_not_nested
18,06,A0,1,0.59999999999999998,0.60016962540937235,0.049535936638689694,fixed_scores_fixed_thresholds_reselect_not_nested
18,06,A1,0.10000000000000001,0.59999999999999998,0.59952449679042896,0.048515417721194588,fixed_scores_fixed_thresholds_reselect_not_nested
18,06,S0,0.01,0.59999999999999998,0.60063303497448317,0.048958249978343991,fixed_scores_fixed_thresholds_reselect_not_nested
18,06,S1,0.01,0.59999999999999998,0.60063303497448317,0.048958249978343991,fixed_scores_fixed_thresholds_reselect_not_nested
18,06,A2,1,0.59999999999999998,0.60016962540937235,0.049535936638689694,fixed_scores_fixed_thresholds_reselect_not_nested
18,07,A0,0.10000000000000001,0.59999999999999998,0.59773460149230784,0.048777367727974592,fixed_scores_fixed_thresholds_reselect_not_nested
18,07,A1,0.10000000000000001,0.59999999999999998,0.59773460149230784,0.048777367727974592,fixed_scores_fixed_thresholds_reselect_not_nested
18,07,S0,0.01,0.59999999999999998,0.59769710918395536,0.048963147217152288,fixed_scores_fixed_thresholds_reselect_not_nested
18,07,S1,0.01,0.59999999999999998,0.59769710918395536,0.048963147217152288,fixed_scores_fixed_thresholds_reselect_not_nested
18,07,A2,1,0.59999999999999998,0.59753597626616339,0.049636069214609002,fixed_scores_fixed_thresholds_reselect_not_nested
18,08,A0,0.01,0.59999999999999998,0.60390195976655892,0.044455553911503534,fixed_scores_fixed_thresholds_reselect_not_nested
18,08,A1,0.10000000000000001,0.59999999999999998,0.60365840605371535,0.043940069914926994,fixed_scores_fixed_thresholds_reselect_not_nested
18,08,S0,0.01,0.59999999999999998,0.60339150909774419,0.043865581305482612,fixed_scores_fixed_thresholds_reselect_not_nested
18,08,S1,0.01,0.59999999999999998,0.60339150909774419,0.043865581305482612,fixed_scores_fixed_thresholds_reselect_not_nested
18,08,A2,1,0.59999999999999998,0.60329124011866808,0.044473652023600013,fixed_scores_fixed_thresholds_reselect_not_nested
18,09,A0,0.01,0.59999999999999998,0.60025356229919191,0.044849653812257327,fixed_scores_fixed_thresholds_reselect_not_nested
18,09,A1,0.10000000000000001,0.59999999999999998,0.59982343103248759,0.044395833651826339,fixed_scores_fixed_thresholds_reselect_not_nested
18,09,S0,0.10000000000000001,0.59999999999999998,0.59888358306089184,0.045925431689527556,fixed_scores_fixed_thresholds_reselect_not_nested
18,09,S1,0.01,0.59999999999999998,0.59882785277660466,0.044277913058583224,fixed_scores_fixed_thresholds_reselect_not_nested
18,09,A2,1,0.59999999999999998,0.59978343617135543,0.04539726683311239,fixed_scores_fixed_thresholds_reselect_not_nested
18,10,A0,1,0.59999999999999998,0.60128861990793803,0.049349790063360932,fixed_scores_fixed_thresholds_reselect_not_nested
18,10,A1,0.10000000000000001,0.59999999999999998,0.6010039442030416,0.048267487283504246,fixed_scores_fixed_thresholds_reselect_not_nested
18,10,S0,0.01,0.59999999999999998,0.60031515193276663,0.048338412980449823,fixed_scores_fixed_thresholds_reselect_not_nested
18,10,S1,0.01,0.59999999999999998,0.60031515193276663,0.048338412980449823,fixed_scores_fixed_thresholds_reselect_not_nested
18,10,A2,1,0.59999999999999998,0.60128861990793803,0.049349790063360932,fixed_scores_fixed_thresholds_reselect_not_nested
18,11,A0,0.01,0.59999999999999998,0.60951994662378017,0.044806535067101645,fixed_scores_fixed_thresholds_reselect_not_nested
18,11,A1,0.10000000000000001,0.59999999999999998,0.60938104753181743,0.044113439395795907,fixed_scores_fixed_thresholds_reselect_not_nested
18,11,S0,0.01,0.59999999999999998,0.61226548878123666,0.046464967048095579,fixed_scores_fixed_thresholds_reselect_not_nested
18,11,S1,10,0.59999999999999998,0.60975386460284131,0.046348408023371486,fixed_scores_fixed_thresholds_reselect_not_nested
18,11,A2,1,0.59999999999999998,0.60933169499829831,0.044911916876963415,fixed_scores_fixed_thresholds_reselect_not_nested
18,12,A0,10,0.59999999999999998,0.60465885175601508,0.047917287778034307,fixed_scores_fixed_thresholds_reselect_not_nested
18,12,A1,0.10000000000000001,0.59999999999999998,0.60382472323494785,0.04524486474106533,fixed_scores_fixed_thresholds_reselect_not_nested
18,12,S0,0.01,0.59999999999999998,0.60452306767749686,0.045647335222562965,fixed_scores_fixed_thresholds_reselect_not_nested
18,12,S1,0.01,0.59999999999999998,0.60452306767749686,0.045647335222562965,fixed_scores_fixed_thresholds_reselect_not_nested
18,12,A2,1,0.59999999999999998,0.60437992017583342,0.04643258826827238,fixed_scores_fixed_thresholds_reselect_not_nested
18,13,A0,0.01,0.59999999999999998,0.59743889324473531,0.048409571112459394,fixed_scores_fixed_thresholds_reselect_not_nested
18,13,A1,0.10000000000000001,0.59999999999999998,0.59693747740454706,0.047335834507347983,fixed_scores_fixed_thresholds_reselect_not_nested
18,13,S0,0.01,0.59999999999999998,0.59602846564378398,0.047517963841555079,fixed_scores_fixed_thresholds_reselect_not_nested
18,13,S1,0.01,0.59999999999999998,0.59602846564378398,0.047517963841555079,fixed_scores_fixed_thresholds_reselect_not_nested
18,13,A2,1,0.59999999999999998,0.59713786220101528,0.048385733725659567,fixed_scores_fixed_thresholds_reselect_not_nested
18,15,A0,0.01,0.59999999999999998,0.58711177709939466,0.048416603011058081,fixed_scores_fixed_thresholds_reselect_not_nested
18,15,A1,0.10000000000000001,0.59999999999999998,0.58651773426549858,0.047805311647351315,fixed_scores_fixed_thresholds_reselect_not_nested
18,15,S0,0.01,0.59999999999999998,0.58553821539012219,0.047605252795375544,fixed_scores_fixed_thresholds_reselect_not_nested
18,15,S1,0.01,0.59999999999999998,0.58553821539012219,0.047605252795375544,fixed_scores_fixed_thresholds_reselect_not_nested
18,15,A2,1,0.59999999999999998,0.58643071424401139,0.048689405534544913,fixed_scores_fixed_thresholds_reselect_not_nested
18,16,A0,0.01,0.59999999999999998,0.60169376702572375,0.044510949847120784,fixed_scores_fixed_thresholds_reselect_not_nested
18,16,A1,0.10000000000000001,0.59999999999999998,0.60131277336284084,0.044005724681728253,fixed_scores_fixed_thresholds_reselect_not_nested
18,16,S0,1,0.59999999999999998,0.60302423795481108,0.047019329901254903,fixed_scores_fixed_thresholds_reselect_not_nested
18,16,S1,0.01,0.59999999999999998,0.60293722285066775,0.045053995757652211,fixed_scores_fixed_thresholds_reselect_not_nested
18,16,A2,1,0.59999999999999998,0.60143778507386314,0.044883898084040502,fixed_scores_fixed_thresholds_reselect_not_nested
18,19,A0,0.01,0.59999999999999998,0.60356839123925032,0.048377899886744305,fixed_scores_fixed_thresholds_reselect_not_nested
18,19,A1,0.10000000000000001,0.59999999999999998,0.60271421722143437,0.047550737658608407,fixed_scores_fixed_thresholds_reselect_not_nested
18,19,S0,10,0.59999999999999998,0.60147901430009554,0.049872363206327229,fixed_scores_fixed_thresholds_reselect_not_nested
18,19,S1,0.01,0.59999999999999998,0.60110649146842332,0.047383567661243138,fixed_scores_fixed_thresholds_reselect_not_nested
18,19,A2,1,0.59999999999999998,0.60217215501548382,0.048450572405172275,fixed_scores_fixed_thresholds_reselect_not_nested
19,00,A0,0.10000000000000001,0.55000000000000004,0.5432889798317202,0.045696512371267151,fixed_scores_fixed_thresholds_reselect_not_nested
19,00,A1,0.10000000000000001,0.55000000000000004,0.5432889798317202,0.045696512371267151,fixed_scores_fixed_thresholds_reselect_not_nested
19,00,S0,10,0.55000000000000004,0.5425071766295394,0.046592876667763919,fixed_scores_fixed_thresholds_reselect_not_nested
19,00,S1,0.01,0.55000000000000004,0.54228138562527672,0.046125749489824348,fixed_scores_fixed_thresholds_reselect_not_nested
19,00,A2,1,0.55000000000000004,0.54313448593325564,0.046993666959665982,fixed_scores_fixed_thresholds_reselect_not_nested
19,01,A0,10,0.55000000000000004,0.55080607821904859,0.046700786373347555,fixed_scores_fixed_thresholds_reselect_not_nested
19,01,A1,0.10000000000000001,0.55000000000000004,0.54995627250399159,0.045410915139009217,fixed_scores_fixed_thresholds_reselect_not_nested
19,01,S0,10,0.55000000000000004,0.54984813885913919,0.046257782710770488,fixed_scores_fixed_thresholds_reselect_not_nested
19,01,S1,0.01,0.55000000000000004,0.54837347618716714,0.045607248737106379,fixed_scores_fixed_thresholds_reselect_not_nested
19,01,A2,1,0.55000000000000004,0.55053985633829838,0.046572980577604201,fixed_scores_fixed_thresholds_reselect_not_nested
19,02,A0,0.01,0.55000000000000004,0.5563910357434465,0.044874837038141518,fixed_scores_fixed_thresholds_reselect_not_nested
19,02,A1,0.10000000000000001,0.55000000000000004,0.55587820773095242,0.044533520249639032,fixed_scores_fixed_thresholds_reselect_not_nested
19,02,S0,1,0.55000000000000004,0.55784280258184338,0.045569802073219173,fixed_scores_fixed_thresholds_reselect_not_nested
19,02,S1,0.01,0.55000000000000004,0.55665945410570872,0.0449978287140919,fixed_scores_fixed_thresholds_reselect_not_nested
19,02,A2,1,0.55000000000000004,0.55569330739694434,0.045550690416042719,fixed_scores_fixed_thresholds_reselect_not_nested
19,03,A0,0.10000000000000001,0.55000000000000004,0.55020566239571622,0.045083922515505366,fixed_scores_fixed_thresholds_reselect_not_nested
19,03,A1,0.10000000000000001,0.55000000000000004,0.55020566239571622,0.045083922515505366,fixed_scores_fixed_thresholds_reselect_not_nested
19,03,S0,0.01,0.55000000000000004,0.55159459060170191,0.04551373396148943,fixed_scores_fixed_thresholds_reselect_not_nested
19,03,S1,0.01,0.55000000000000004,0.55159459060170191,0.04551373396148943,fixed_scores_fixed_thresholds_reselect_not_nested
19,03,A2,1,0.55000000000000004,0.55008132666632825,0.046431751795835807,fixed_scores_fixed_thresholds_reselect_not_nested
19,04,A0,0.10000000000000001,0.55000000000000004,0.55413248172889817,0.044001980872859163,fixed_scores_fixed_thresholds_reselect_not_nested
19,04,A1,0.10000000000000001,0.55000000000000004,0.55413248172889817,0.044001980872859163,fixed_scores_fixed_thresholds_reselect_not_nested
19,04,S0,0.01,0.55000000000000004,0.55431715237851475,0.044283813498612941,fixed_scores_fixed_thresholds_reselect_not_nested
19,04,S1,0.01,0.55000000000000004,0.55431715237851475,0.044283813498612941,fixed_scores_fixed_thresholds_reselect_not_nested
19,04,A2,1,0.55000000000000004,0.55388849492905101,0.044962825469050442,fixed_scores_fixed_thresholds_reselect_not_nested
19,05,A0,10,0.55000000000000004,0.54727397496054841,0.047555945478386347,fixed_scores_fixed_thresholds_reselect_not_nested
19,05,A1,0.10000000000000001,0.55000000000000004,0.54670809048826696,0.045701131954979116,fixed_scores_fixed_thresholds_reselect_not_nested
19,05,S0,0.10000000000000001,0.55000000000000004,0.54584047588602425,0.046949569613769684,fixed_scores_fixed_thresholds_reselect_not_nested
19,05,S1,0.01,0.55000000000000004,0.54571124475069654,0.046261532568811457,fixed_scores_fixed_thresholds_reselect_not_nested
19,05,A2,1,0.55000000000000004,0.54714567069913278,0.047211582255274859,fixed_scores_fixed_thresholds_reselect_not_nested
19,06,A0,1,0.55000000000000004,0.54834482047051325,0.047415583431905287,fixed_scores_fixed_thresholds_reselect_not_nested
19,06,A1,0.10000000000000001,0.55000000000000004,0.54812359565367186,0.046162252869435934,fixed_scores_fixed_thresholds_reselect_not_nested
19,06,S0,10,0.55000000000000004,0.54798659011786466,0.04712846789983037,fixed_scores_fixed_thresholds_reselect_not_nested
19,06,S1,0.01,0.55000000000000004,0.54759433799498325,0.04654397225571167,fixed_scores_fixed_thresholds_reselect_not_nested
19,06,A2,1,0.55000000000000004,0.54834482047051325,0.047415583431905287,fixed_scores_fixed_thresholds_reselect_not_nested
19,07,A0,0.01,0.55000000000000004,0.54822671042734872,0.046132360829238328,fixed_scores_fixed_thresholds_reselect_not_nested
19,07,A1,0.10000000000000001,0.55000000000000004,0.54744663810699434,0.046111825430895703,fixed_scores_fixed_thresholds_reselect_not_nested
19,07,S0,10,0.55000000000000004,0.54832084901148326,0.047108244280807399,fixed_scores_fixed_thresholds_reselect_not_nested
19,07,S1,0.01,0.55000000000000004,0.54751882435788668,0.046397057321780122,fixed_scores_fixed_thresholds_reselect_not_nested
19,07,A2,1,0.55000000000000004,0.54708796261072068,0.047242773907663793,fixed_scores_fixed_thresholds_reselect_not_nested
19,08,A0,0.10000000000000001,0.59999999999999998,0.59719429478795549,0.049726694018076487,fixed_scores_fixed_thresholds_reselect_not_nested
19,08,A1,0.01,0.59999999999999998,0.59683571116795098,0.049199743138607491,fixed_scores_fixed_thresholds_reselect_not_nested
19,08,S0,0.01,0.59999999999999998,0.59761037524188187,0.049797991551341902,fixed_scores_fixed_thresholds_reselect_not_nested
19,08,S1,0.10000000000000001,0.59999999999999998,0.59723717937352161,0.049789237044553625,fixed_scores_fixed_thresholds_reselect_not_nested
19,08,A2,1,0.55000000000000004,0.5459447279459656,0.042161898091017981,fixed_scores_fixed_thresholds_reselect_not_nested
19,09,A0,10,0.55000000000000004,0.54483473634128132,0.042660029118186095,fixed_scores_fixed_thresholds_reselect_not_nested
19,09,A1,0.10000000000000001,0.55000000000000004,0.54415692857363174,0.041279270783128097,fixed_scores_fixed_thresholds_reselect_not_nested
19,09,S0,0.01,0.55000000000000004,0.54604949516201418,0.041836999696116373,fixed_scores_fixed_thresholds_reselect_not_nested
19,09,S1,0.01,0.55000000000000004,0.54604949516201418,0.041836999696116373,fixed_scores_fixed_thresholds_reselect_not_nested
19,09,A2,1,0.55000000000000004,0.54456271144786916,0.042587934856645283,fixed_scores_fixed_thresholds_reselect_not_nested
19,12,A0,0.10000000000000001,0.55000000000000004,0.56382238297167286,0.043588948899813594,fixed_scores_fixed_thresholds_reselect_not_nested
19,12,A1,0.10000000000000001,0.55000000000000004,0.56382238297167286,0.043588948899813594,fixed_scores_fixed_thresholds_reselect_not_nested
19,12,S0,10,0.55000000000000004,0.5632406047842462,0.044625293439854566,fixed_scores_fixed_thresholds_reselect_not_nested
19,12,S1,0.01,0.55000000000000004,0.56277493402252932,0.044066361710116304,fixed_scores_fixed_thresholds_reselect_not_nested
19,12,A2,1,0.55000000000000004,0.56356664228520004,0.044908794327638009,fixed_scores_fixed_thresholds_reselect_not_nested
19,13,A0,0.01,0.55000000000000004,0.54444425606742197,0.046773588219941147,fixed_scores_fixed_thresholds_reselect_not_nested
19,13,A1,0.10000000000000001,0.55000000000000004,0.54320749260078338,0.046233996384536895,fixed_scores_fixed_thresholds_reselect_not_nested
19,13,S0,0.01,0.55000000000000004,0.54432788729512938,0.046420897324375543,fixed_scores_fixed_thresholds_reselect_not_nested
19,13,S1,0.01,0.55000000000000004,0.54432788729512938,0.046420897324375543,fixed_scores_fixed_thresholds_reselect_not_nested
19,13,A2,1,0.55000000000000004,0.54264231435645371,0.047439425713702743,fixed_scores_fixed_thresholds_reselect_not_nested
19,14,A0,10,0.55000000000000004,0.54867436494951161,0.043996062634047199,fixed_scores_fixed_thresholds_reselect_not_nested
19,14,A1,0.10000000000000001,0.55000000000000004,0.54760808552277707,0.042390127406216421,fixed_scores_fixed_thresholds_reselect_not_nested
19,14,S0,0.01,0.55000000000000004,0.54714202170972692,0.04296732784978128,fixed_scores_fixed_thresholds_reselect_not_nested
19,14,S1,0.01,0.55000000000000004,0.54714202170972692,0.04296732784978128,fixed_scores_fixed_thresholds_reselect_not_nested
19,14,A2,1,0.55000000000000004,0.54865778420962141,0.043713371269938968,fixed_scores_fixed_thresholds_reselect_not_nested
19,17,A0,0.01,0.55000000000000004,0.56228527385007399,0.044950519318388261,fixed_scores_fixed_thresholds_reselect_not_nested
19,17,A1,0.10000000000000001,0.55000000000000004,0.56224772516241672,0.044837399884435504,fixed_scores_fixed_thresholds_reselect_not_nested
19,17,S0,0.01,0.55000000000000004,0.56161289047507423,0.044781031551656712,fixed_scores_fixed_thresholds_reselect_not_nested
19,17,S1,0.01,0.55000000000000004,0.56161289047507423,0.044781031551656712,fixed_scores_fixed_thresholds_reselect_not_nested
19,17,A2,1,0.55000000000000004,0.56177509082386046,0.045841753953913468,fixed_scores_fixed_thresholds_reselect_not_nested
19,18,A0,0.01,0.59999999999999998,0.59870233247733473,0.045716018518492031,fixed_scores_fixed_thresholds_reselect_not_nested
19,18,A1,0.01,0.59999999999999998,0.59870233247733473,0.045716018518492031,fixed_scores_fixed_thresholds_reselect_not_nested
19,18,S0,1,0.59999999999999998,0.59900906791794073,0.046093059921241596,fixed_scores_fixed_thresholds_reselect_not_nested
19,18,S1,0.01,0.59999999999999998,0.59846075498436557,0.045749767023259134,fixed_scores_fixed_thresholds_reselect_not_nested
19,18,A2,1,0.59999999999999998,0.59750791096089517,0.045740133938427276,fixed_scores_fixed_thresholds_reselect_not_nested


==> anc/frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv <==
branch,cell,evaluation,subject,c_bar,e_bar,repeated_accepted,repeated_errors,appearances,records,context_signature,zero_accept_records
averaging,BCE,oracle,00,0.61509146341463417,0.024009146341463415,19368,756,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
averaging,BCE,oracle,01,0.54914809960681521,0.023279036385196277,17598,746,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,BCE,oracle,02,0.50147492625368728,0.021842955471274055,14280,622,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCE,oracle,03,0.59230631597781358,0.021971730184290571,16552,614,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,BCE,oracle,04,0.51018238917743686,0.026259210049522891,21119,1087,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCE,oracle,05,0.62218829137494414,0.024132280649486075,16707,648,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,BCE,oracle,06,0.61889904966828047,0.019544558006096467,17258,545,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
averaging,BCE,oracle,07,0.67857936860827028,0.023955091151622945,24418,862,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,BCE,oracle,08,0.47386815786643721,0.040703301430261317,17626,1514,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCE,oracle,09,0.53680524511995231,0.037873143595092633,21615,1525,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,BCE,oracle,10,0.58481329690346084,0.01722829386763813,15411,454,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,BCE,oracle,11,0.35000000000000003,0.034585741811175331,7266,718,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",1
averaging,BCE,oracle,12,0.41987608251777792,0.023058508765753712,11927,655,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCE,oracle,13,0.67607003891050588,0.021887159533073932,9730,315,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCE,oracle,14,0.63458588957055218,0.029045245398773005,19860,909,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,BCE,oracle,15,0.75048360353721444,0.024940125276344878,32589,1083,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,BCE,oracle,16,0.51413933062745365,0.035398230088495575,15454,1064,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,BCE,oracle,17,0.3825900900900901,0.027274774774774774,16987,1211,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,BCE,oracle,18,0.49986730360934184,0.043756634819532909,15068,1319,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,BCE,oracle,19,0.59421248029293594,0.029090169353608301,23368,1144,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,BCE,quota_0.4,00,0.39989837398373984,0.0020960365853658538,12592,66,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.4,01,0.39973787680209699,0.0077388753666604252,12810,248,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,BCE,quota_0.4,02,0.39970501474926251,0.011061946902654867,11382,315,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.4,03,0.39989264626945786,0.0043657183753802115,11175,122,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,BCE,quota_0.4,04,0.40000000000000002,0.007947819784998188,16558,329,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.4,05,0.39989572471324297,0.002420676299716967,10738,65,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.4,06,0.39967724583109199,0.0030482338174645865,11145,85,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.4,07,0.39973321476211648,0.0027512227656736328,14384,99,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.4,08,0.39990859232175502,0.026454457468545002,14875,984,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.4,09,0.39964237818506931,0.018775145283862316,16092,756,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,BCE,quota_0.4,10,0.39981785063752279,0.0034153005464480878,10536,90,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,BCE,quota_0.4,11,0.40000000000000008,0.066136801541425816,8304,1373,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,BCE,quota_0.4,12,0.39970428782651551,0.018376399352249526,11354,522,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.4,13,0.39980544747081714,0.0011117287381878821,5754,16,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.4,14,0.39979550102249489,0.0087231595092024539,12512,273,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,BCE,quota_0.4,15,0.39977892409727339,0.002763448784082535,17360,120,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,BCE,quota_0.4,16,0.39962738705170003,0.014871248918757071,12012,447,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,BCE,quota_0.4,17,0.40000000000000002,0.031801801801801803,17760,1412,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,BCE,quota_0.4,18,0.3996815286624204,0.023984872611464966,12048,723,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,BCE,quota_0.4,19,0.3997864008543966,0.0028988455474749535,15722,114,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,BCE,quota_0.5,00,0.5,0.0055259146341463412,15744,174,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.5,01,0.4997815640017475,0.017724521001060974,16016,568,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,BCE,quota_0.5,02,0.5,0.021386430678466076,14238,609,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.5,03,0.49973161567364471,0.010413311862587225,13965,291,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,BCE,quota_0.5,04,0.49979466119096516,0.022418166445222851,20689,928,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.5,05,0.5,0.0070758230299419042,13426,190,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.5,06,0.49973103819257664,0.0058095750403442704,13935,162,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.5,07,0.49977767896843039,0.0041129390840373495,17984,148,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.5,08,0.5,0.046913646628669751,18598,1745,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.5,09,0.49977648636566829,0.030720707296478418,20124,1237,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,BCE,quota_0.5,10,0.5,0.0076654523375834852,13176,202,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,BCE,quota_0.5,11,0.5,0.1205684007707129,10380,2503,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,BCE,quota_0.5,12,0.49975357318876296,0.037421671477856792,14196,1063,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.5,13,0.5,0.0021539744302390218,7196,31,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.5,14,0.5,0.014410787321063396,15648,451,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,BCE,quota_0.5,15,0.5,0.0047208916728076642,21712,205,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,BCE,quota_0.5,16,0.49976711690731251,0.031539024552531769,15022,948,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,BCE,quota_0.5,17,0.49981981981981982,0.058333333333333334,22192,2590,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,BCE,quota_0.5,18,0.5,0.042728237791932057,15072,1288,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,BCE,quota_0.5,19,0.49982200071199717,0.012002237705334892,19656,472,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,BCE,quota_0.6,00,0.59959349593495936,0.015752032520325202,18880,496,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.6,01,0.59982525120139785,0.033420707732634336,19222,1071,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,BCE,quota_0.6,02,0.59980334316617501,0.041157465936226996,17080,1172,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.6,03,0.59957058507783145,0.023725174449812134,16755,663,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,BCE,quota_0.6,04,0.59999999999999998,0.050658292064258967,24837,2097,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.6,05,0.59958289885297178,0.019179204528526738,16100,515,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.6,06,0.59978483055406129,0.010722610722610722,16725,299,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.6,07,0.59982214317474436,0.0098099155180080035,21584,353,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.6,08,0.59963436928702007,0.080331218410581787,22304,2988,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.6,09,0.59991059454626727,0.05043957681418567,24156,2031,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,BCE,quota_0.6,10,0.59972677595628421,0.018935944140862176,15804,499,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,BCE,quota_0.6,11,0.59999999999999998,0.17466281310211948,12456,3626,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,BCE,quota_0.6,12,0.59980285855101034,0.066746462015067246,17038,1896,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.6,13,0.59922178988326846,0.01028349082823791,8624,148,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCE,quota_0.6,14,0.59969325153374231,0.023645194274028631,18768,740,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,BCE,quota_0.6,15,0.59985261606484896,0.0078528002947678699,26048,341,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,BCE,quota_0.6,16,0.59990684676292505,0.0624126688402422,18032,1876,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,BCE,quota_0.6,17,0.59999999999999998,0.097837837837837838,26640,4344,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,BCE,quota_0.6,18,0.5997876857749469,0.068637208067940547,18080,2069,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,BCE,quota_0.6,19,0.59985760056959769,0.028861313126176069,23590,1135,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,BCEAnchor-average,oracle,00,0.64586509146341464,0.024167936991869921,20337,761,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,oracle,01,0.55404730699619298,0.023809523809523808,17755,763,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,BCEAnchor-average,oracle,02,0.50509200730439674,0.021491782553729459,14383,612,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,oracle,03,0.59441760601180893,0.022114868491680085,16611,618,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,BCEAnchor-average,oracle,04,0.51619760840681239,0.026210895035632321,21368,1085,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,oracle,05,0.62375242067629966,0.024020557127960671,16749,645,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,oracle,06,0.65063654294423523,0.019723865877712032,18143,550,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,oracle,07,0.68249777678968426,0.023816140506891952,24559,857,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,oracle,08,0.48002473384234867,0.041402301322722879,17855,1540,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,oracle,09,0.54229374658520835,0.038767198132419411,21836,1561,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,BCEAnchor-average,oracle,10,0.58864602307225267,0.017304189435336976,15512,456,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,BCEAnchor-average,oracle,11,0.38097302504816954,0.037909441233140655,7909,787,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,BCEAnchor-average,oracle,12,0.42522706470463989,0.023516158558051115,12079,668,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,oracle,13,0.67627848804891599,0.022373540856031129,9733,322,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,oracle,14,0.63790899795501022,0.029876022494887525,19964,935,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,BCEAnchor-average,oracle,15,0.75396094325718499,0.02514738393515107,32740,1092,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,BCEAnchor-average,oracle,16,0.51563643622330158,0.035298423048772377,15499,1061,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,BCEAnchor-average,oracle,17,0.38963963963963966,0.027905405405405405,17300,1239,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,BCEAnchor-average,oracle,18,0.50952096602972397,0.044187898089171972,15359,1332,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,BCEAnchor-average,oracle,19,0.59614504399125257,0.028937598535320148,23444,1138,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,BCEAnchor-average,quota_0.4,00,0.39989837398373984,0.0019372459349593497,12592,61,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.4,01,0.39973787680209699,0.007676465081445422,12810,246,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,BCEAnchor-average,quota_0.4,02,0.39970501474926251,0.011097064194409327,11382,316,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.4,03,0.39989264626945786,0.004544641259617105,11175,127,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,BCEAnchor-average,quota_0.4,04,0.40000000000000002,0.0074888271530378064,16558,310,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.4,05,0.39989572471324297,0.0024579174735587664,10738,66,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.4,06,0.39967724583109199,0.0030482338174645865,11145,85,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.4,07,0.39973321476211648,0.0029457536682970208,14384,106,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.4,08,0.39990859232175502,0.026078072911065706,14875,970,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.4,09,0.39964237818506931,0.018874484676898624,16092,760,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.4,10,0.39981785063752279,0.0032255616272009718,10536,85,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,BCEAnchor-average,quota_0.4,11,0.40000000000000008,0.05635838150289018,8304,1170,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,BCEAnchor-average,quota_0.4,12,0.39970428782651551,0.018200380201365909,11354,517,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.4,13,0.39980544747081714,0.0011117287381878821,5754,16,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.4,14,0.39979550102249489,0.00859534764826176,12512,269,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,BCEAnchor-average,quota_0.4,15,0.39977892409727339,0.0032700810611643329,17360,142,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,BCEAnchor-average,quota_0.4,16,0.39962738705170003,0.015303746090890944,12012,460,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,BCEAnchor-average,quota_0.4,17,0.40000000000000002,0.032477477477477479,17760,1442,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,BCEAnchor-average,quota_0.4,18,0.3996815286624204,0.023387738853503183,12048,705,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,BCEAnchor-average,quota_0.4,19,0.3997864008543966,0.003000559426333723,15722,118,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,BCEAnchor-average,quota_0.5,00,0.5,0.0055894308943089431,15744,176,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.5,01,0.4997815640017475,0.017724521001060974,16016,568,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,BCEAnchor-average,quota_0.5,02,0.5,0.021070375052675939,14238,600,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.5,03,0.49973161567364471,0.010377527285739846,13965,290,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,BCEAnchor-average,quota_0.5,04,0.49979466119096516,0.021838386278536053,20689,904,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.5,05,0.5,0.0067778936392075073,13426,182,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.5,06,0.49973103819257664,0.0059171597633136093,13935,165,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.5,07,0.49977767896843039,0.0042240995998221427,17984,152,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.5,08,0.5,0.046617915904936018,18598,1734,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.5,09,0.49977648636566829,0.03017434063477872,20124,1215,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.5,10,0.5,0.0075516089860352157,13176,199,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,BCEAnchor-average,quota_0.5,11,0.5,0.10992292870905589,10380,2282,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,BCEAnchor-average,quota_0.5,12,0.49975357318876296,0.035098218686193054,14196,997,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.5,13,0.5,0.0021539744302390218,7196,31,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.5,14,0.5,0.014858128834355829,15648,465,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,BCEAnchor-average,quota_0.5,15,0.5,0.0051814664701547528,21712,225,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,BCEAnchor-average,quota_0.5,16,0.49976711690731251,0.031505755539290706,15022,947,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,BCEAnchor-average,quota_0.5,17,0.49981981981981982,0.058986486486486488,22192,2619,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,BCEAnchor-average,quota_0.5,18,0.5,0.041235403397027602,15072,1243,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,BCEAnchor-average,quota_0.5,19,0.49982200071199717,0.01187509535676143,19656,467,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,BCEAnchor-average,quota_0.6,00,0.59959349593495936,0.014799288617886179,18880,466,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.6,01,0.59982525120139785,0.032515758597016789,19222,1042,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,BCEAnchor-average,quota_0.6,02,0.59980334316617501,0.040841410310436858,17080,1163,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.6,03,0.59957058507783145,0.022651637144390769,16755,633,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,BCEAnchor-average,quota_0.6,04,0.59999999999999998,0.048556588960019326,24837,2010,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.6,05,0.59958289885297178,0.01791300461790556,16100,481,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.6,06,0.59978483055406129,0.0109377801685494,16725,305,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.6,07,0.59982214317474436,0.0089484215206758564,21584,322,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.6,08,0.59963436928702007,0.078261103344445637,22304,2911,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.6,09,0.59991059454626727,0.050141558635076737,24156,2019,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.6,10,0.59972677595628421,0.018025197328476017,15804,475,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,BCEAnchor-average,quota_0.6,11,0.59999999999999998,0.17230250481695567,12456,3577,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,BCEAnchor-average,quota_0.6,12,0.59980285855101034,0.062733225374920792,17038,1782,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.6,13,0.59922178988326846,0.010144524735964425,8624,146,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCEAnchor-average,quota_0.6,14,0.59969325153374231,0.024316206543967281,18768,761,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,BCEAnchor-average,quota_0.6,15,0.59985261606484896,0.008152173913043478,26048,354,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,BCEAnchor-average,quota_0.6,16,0.59990684676292505,0.061946902654867256,18032,1862,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,BCEAnchor-average,quota_0.6,17,0.59999999999999998,0.098198198198198194,26640,4360,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,BCEAnchor-average,quota_0.6,18,0.5997876857749469,0.06667993630573249,18080,2010,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,BCEAnchor-average,quota_0.6,19,0.59985760056959769,0.028657885368458529,23590,1127,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,BCEAnchor-equalnorm,oracle,00,0.64672256097560976,0.02426321138211382,20364,764,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,oracle,01,0.55467140984834296,0.023934344379953818,17775,767,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,BCEAnchor-equalnorm,oracle,02,0.50533782834667795,0.021702486304256217,14390,618,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,oracle,03,0.59463231347289314,0.022329575952764358,16617,624,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,BCEAnchor-equalnorm,oracle,04,0.5157869307887426,0.026283367556468176,21351,1088,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,oracle,05,0.62393862654550869,0.023908833606435274,16754,642,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,oracle,06,0.65106688183611261,0.019652142729065805,18155,548,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,oracle,07,0.68221987550022234,0.023788350377945754,24549,856,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,oracle,08,0.48010538767609423,0.041536724378965481,17858,1545,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,oracle,09,0.54226891173694935,0.038717528435901254,21835,1559,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,oracle,10,0.58929113539769273,0.017493928354584094,15529,461,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,BCEAnchor-equalnorm,oracle,11,0.38203275529865127,0.038198458574181117,7931,793,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,BCEAnchor-equalnorm,oracle,12,0.42557910300640717,0.023375343237344224,12089,664,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,oracle,13,0.67627848804891599,0.022165091717620902,9733,319,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,oracle,14,0.6378131390593047,0.029876022494887525,19961,935,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,BCEAnchor-equalnorm,oracle,15,0.75405305821665436,0.025124355195283714,32744,1091,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,BCEAnchor-equalnorm,oracle,16,0.51563643622330158,0.035298423048772377,15499,1061,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,BCEAnchor-equalnorm,oracle,17,0.38903153153153153,0.027725225225225227,17273,1231,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,BCEAnchor-equalnorm,oracle,18,0.50925557324840764,0.044088375796178345,15351,1329,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,BCEAnchor-equalnorm,oracle,19,0.59662818491583181,0.029039312414178915,23463,1142,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,BCEAnchor-equalnorm,quota_0.4,00,0.39989837398373984,0.001905487804878049,12592,60,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.4,01,0.39973787680209699,0.0076452599388379203,12810,245,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.4,02,0.39970501474926251,0.011097064194409327,11382,316,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.4,03,0.39989264626945786,0.0045804258364644836,11175,128,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.4,04,0.40000000000000002,0.007609614687764223,16558,315,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.4,05,0.39989572471324297,0.0024579174735587664,10738,66,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.4,06,0.39967724583109199,0.0031558185404339249,11145,88,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.4,07,0.39973321476211648,0.0029457536682970208,14384,106,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.4,08,0.39990859232175502,0.026051188299817184,14875,969,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.4,09,0.39964237818506931,0.018750310435603237,16092,755,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.4,10,0.39981785063752279,0.0032255616272009718,10536,85,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,BCEAnchor-equalnorm,quota_0.4,11,0.40000000000000008,0.05529865125240848,8304,1148,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,BCEAnchor-equalnorm,quota_0.4,12,0.39970428782651551,0.018165176371189189,11354,516,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.4,13,0.39980544747081714,0.0011812117843246247,5754,17,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.4,14,0.39979550102249489,0.008627300613496933,12512,270,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.4,15,0.39977892409727339,0.0033161385408990419,17360,144,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,BCEAnchor-equalnorm,quota_0.4,16,0.39962738705170003,0.01523720806440881,12012,458,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,BCEAnchor-equalnorm,quota_0.4,17,0.40000000000000002,0.032409909909909912,17760,1439,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.4,18,0.3996815286624204,0.02342091295116773,12048,706,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.4,19,0.3997864008543966,0.003025987896048416,15722,119,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,BCEAnchor-equalnorm,quota_0.5,00,0.5,0.005335365853658537,15744,168,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.5,01,0.4997815640017475,0.017974162141920987,16016,576,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.5,02,0.5,0.021070375052675939,14238,600,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.5,03,0.49973161567364471,0.010305958132045089,13965,288,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.5,04,0.49979466119096516,0.021814228771590772,20689,903,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.5,05,0.5,0.0067406524653657084,13426,181,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.5,06,0.49973103819257664,0.0059171597633136093,13935,165,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.5,07,0.49977767896843039,0.0042240995998221427,17984,152,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.5,08,0.5,0.046725454349930098,18598,1738,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.5,09,0.49977648636566829,0.030075001241742411,20124,1211,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.5,10,0.5,0.0076275045537340623,13176,201,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,BCEAnchor-equalnorm,quota_0.5,11,0.5,0.10881502890173411,10380,2259,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,BCEAnchor-equalnorm,quota_0.5,12,0.49975357318876296,0.035168626346546501,14196,999,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.5,13,0.5,0.0021539744302390218,7196,31,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.5,14,0.5,0.014762269938650307,15648,462,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.5,15,0.5,0.0052275239498894618,21712,227,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,BCEAnchor-equalnorm,quota_0.5,16,0.49976711690731251,0.031439217512808572,15022,945,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,BCEAnchor-equalnorm,quota_0.5,17,0.49981981981981982,0.058783783783783787,22192,2610,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.5,18,0.5,0.041235403397027602,15072,1243,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.5,19,0.49982200071199717,0.01187509535676143,19656,467,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,BCEAnchor-equalnorm,quota_0.6,00,0.59959349593495936,0.01486280487804878,18880,468,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.6,01,0.59982525120139785,0.032609374024839294,19222,1045,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.6,02,0.59980334316617501,0.040911644893945776,17080,1165,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.6,03,0.59957058507783145,0.022758990874932904,16755,636,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.6,04,0.59999999999999998,0.048532431453074044,24837,2009,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.6,05,0.59958289885297178,0.017987486965589158,16100,483,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.6,06,0.59978483055406129,0.011009503317195624,16725,307,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.6,07,0.59982214317474436,0.0090317919075144498,21584,325,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.6,08,0.59963436928702007,0.078476180234433812,22304,2919,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.6,09,0.59991059454626727,0.050141558635076737,24156,2019,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.6,10,0.59972677595628421,0.018214936247723135,15804,480,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,BCEAnchor-equalnorm,quota_0.6,11,0.59999999999999998,0.17196531791907513,12456,3570,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,BCEAnchor-equalnorm,quota_0.6,12,0.59980285855101034,0.063085263676688028,17038,1792,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.6,13,0.59922178988326846,0.01000555864369094,8624,144,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.6,14,0.59969325153374231,0.024316206543967281,18768,761,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.6,15,0.59985261606484896,0.008198231392778187,26048,356,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,BCEAnchor-equalnorm,quota_0.6,16,0.59990684676292505,0.061780557588661918,18032,1857,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,BCEAnchor-equalnorm,quota_0.6,17,0.59999999999999998,0.09844594594594594,26640,4371,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.6,18,0.5997876857749469,0.066580414012738856,18080,2007,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,BCEAnchor-equalnorm,quota_0.6,19,0.59985760056959769,0.028530743019885063,23590,1122,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,BCEAnchor-full-1,oracle,00,0.64726244918699183,0.024294969512195123,20381,765,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,oracle,01,0.55470261499095053,0.023934344379953818,17776,767,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,BCEAnchor-full-1,oracle,02,0.50526759376316899,0.021667369012501759,14388,617,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,oracle,03,0.59481123635713007,0.022329575952764358,16622,624,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,BCEAnchor-full-1,oracle,04,0.51581108829568789,0.026259210049522891,21352,1087,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,oracle,05,0.62408759124087587,0.023946074780277073,16758,643,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,oracle,06,0.6512820512820513,0.019652142729065805,18161,548,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,oracle,07,0.68205313472654516,0.023760560248999557,24543,855,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,oracle,08,0.48013227228734273,0.041509839767716959,17859,1544,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,oracle,09,0.54216957234391294,0.038692693587642185,21831,1558,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,BCEAnchor-full-1,oracle,10,0.58921523982999391,0.017493928354584094,15527,461,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,BCEAnchor-full-1,oracle,11,0.38256262042389211,0.038294797687861266,7942,795,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,BCEAnchor-full-1,oracle,12,0.42557910300640717,0.023375343237344224,12089,664,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,oracle,13,0.67634797109505285,0.022165091717620902,9734,319,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,oracle,14,0.63784509202453987,0.0299079754601227,19962,936,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,BCEAnchor-full-1,oracle,15,0.75416820191599121,0.02514738393515107,32749,1092,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,BCEAnchor-full-1,oracle,16,0.51556989819681953,0.035298423048772377,15497,1061,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,BCEAnchor-full-1,oracle,17,0.38905405405405408,0.027747747747747749,17274,1232,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,BCEAnchor-full-1,oracle,18,0.50925557324840764,0.044055201698513798,15351,1328,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,BCEAnchor-full-1,oracle,19,0.59667904185526122,0.029013883944464223,23465,1141,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,BCEAnchor-full-1,quota_0.4,00,0.39989837398373984,0.001905487804878049,12592,60,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.4,01,0.39973787680209699,0.0076452599388379203,12810,245,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.4,02,0.39970501474926251,0.011132181486163786,11382,317,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.4,03,0.39989264626945786,0.0045804258364644836,11175,128,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.4,04,0.40000000000000002,0.007609614687764223,16558,315,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.4,05,0.39989572471324297,0.0024579174735587664,10738,66,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.4,06,0.39967724583109199,0.0031558185404339249,11145,88,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.4,07,0.39973321476211648,0.0029735437972432193,14384,107,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.4,08,0.39990859232175502,0.026024303688568663,14875,968,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.4,09,0.39964237818506931,0.018775145283862316,16092,756,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.4,10,0.39981785063752279,0.0032255616272009718,10536,85,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,BCEAnchor-full-1,quota_0.4,11,0.40000000000000008,0.055154142581888249,8304,1145,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,BCEAnchor-full-1,quota_0.4,12,0.39970428782651551,0.018235584031542632,11354,518,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.4,13,0.39980544747081714,0.0011812117843246247,5754,17,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.4,14,0.39979550102249489,0.008627300613496933,12512,270,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.4,15,0.39977892409727339,0.0033161385408990419,17360,144,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,BCEAnchor-full-1,quota_0.4,16,0.39962738705170003,0.015270477077649877,12012,459,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,BCEAnchor-full-1,quota_0.4,17,0.40000000000000002,0.03238738738738739,17760,1438,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.4,18,0.3996815286624204,0.02342091295116773,12048,706,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.4,19,0.3997864008543966,0.003025987896048416,15722,119,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,BCEAnchor-full-1,quota_0.5,00,0.5,0.0053671239837398375,15744,169,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.5,01,0.4997815640017475,0.017942956999313486,16016,575,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.5,02,0.5,0.021070375052675939,14238,600,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.5,03,0.49973161567364471,0.010305958132045089,13965,288,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.5,04,0.49979466119096516,0.021814228771590772,20689,903,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.5,05,0.5,0.0067778936392075073,13426,182,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.5,06,0.49973103819257664,0.0059171597633136093,13935,165,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.5,07,0.49977767896843039,0.0042240995998221427,17984,152,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.5,08,0.5,0.046698569738681577,18598,1737,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.5,09,0.49977648636566829,0.03009983609000149,20124,1212,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.5,10,0.5,0.0076654523375834852,13176,202,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,BCEAnchor-full-1,quota_0.5,11,0.5,0.1086223506743738,10380,2255,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,BCEAnchor-full-1,quota_0.5,12,0.49975357318876296,0.035098218686193054,14196,997,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.5,13,0.5,0.0021539744302390218,7196,31,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.5,14,0.5,0.014794222903885481,15648,463,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.5,15,0.5,0.0052275239498894618,21712,227,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,BCEAnchor-full-1,quota_0.5,16,0.49976711690731251,0.031405948499567501,15022,944,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,BCEAnchor-full-1,quota_0.5,17,0.49981981981981982,0.058761261261261265,22192,2609,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.5,18,0.5,0.041268577494692142,15072,1244,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.5,19,0.49982200071199717,0.01187509535676143,19656,467,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,BCEAnchor-full-1,quota_0.6,00,0.59959349593495936,0.01486280487804878,18880,468,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.6,01,0.59982525120139785,0.032578168882231792,19222,1044,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.6,02,0.59980334316617501,0.0409818794774547,17080,1167,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.6,03,0.59957058507783145,0.022723206298085528,16755,635,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.6,04,0.59999999999999998,0.048556588960019326,24837,2010,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.6,05,0.59958289885297178,0.017987486965589158,16100,483,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.6,06,0.59978483055406129,0.011009503317195624,16725,307,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.6,07,0.59982214317474436,0.0090317919075144498,21584,325,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.6,08,0.59963436928702007,0.078449295623185297,22304,2918,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.6,09,0.59991059454626727,0.050091888938558586,24156,2017,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.6,10,0.59972677595628421,0.018252884031572558,15804,481,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,BCEAnchor-full-1,quota_0.6,11,0.59999999999999998,0.17172447013487477,12456,3565,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,BCEAnchor-full-1,quota_0.6,12,0.59980285855101034,0.063050059846511297,17038,1791,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.6,13,0.59922178988326846,0.010075041689827683,8624,145,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.6,14,0.59969325153374231,0.024284253578732106,18768,760,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.6,15,0.59985261606484896,0.0081752026529108325,26048,355,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,BCEAnchor-full-1,quota_0.6,16,0.59990684676292505,0.061813826601902988,18032,1858,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,BCEAnchor-full-1,quota_0.6,17,0.59999999999999998,0.098423423423423417,26640,4370,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.6,18,0.5997876857749469,0.066580414012738856,18080,2007,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,BCEAnchor-full-1,quota_0.6,19,0.59985760056959769,0.028556171489599758,23590,1123,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,FixedScale-average,oracle,00,0.65409044715447151,0.025215955284552845,20596,794,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,oracle,01,0.55114522873369531,0.023372651813018785,17662,749,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,FixedScale-average,oracle,02,0.49782272791122351,0.022123893805309734,14176,630,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,oracle,03,0.5932367149758454,0.023725174449812134,16578,663,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,FixedScale-average,oracle,04,0.51631839594153883,0.026017634980070058,21373,1077,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,oracle,05,0.62241173841799491,0.024467451214062269,16713,657,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,oracle,06,0.65422270037654651,0.020046620046620046,18243,559,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,oracle,07,0.68216429524232991,0.022426634059582038,24547,807,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,oracle,08,0.45297881492633618,0.04035380148403054,16849,1501,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,FixedScale-average,oracle,09,0.53799731783638804,0.03923906024934188,21663,1580,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,FixedScale-average,oracle,10,0.59023982999392832,0.017304189435336976,15554,456,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,FixedScale-average,oracle,11,0.40544315992292873,0.033429672447013489,8417,694,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,FixedScale-average,oracle,12,0.41262409350137297,0.023551362388227838,11721,669,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,oracle,13,0.6734991662034463,0.024319066147859923,9693,350,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,FixedScale-average,oracle,14,0.63142254601226999,0.02907719836400818,19761,910,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,FixedScale-average,oracle,15,0.76278095062638174,0.025838246131171701,33123,1122,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,FixedScale-average,oracle,16,0.52075986426242593,0.035697651207665181,15653,1073,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,FixedScale-average,oracle,17,0.39684684684684685,0.029864864864864865,17620,1326,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,FixedScale-average,oracle,18,0.52723593418259029,0.042529193205944796,15893,1282,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,FixedScale-average,oracle,19,0.59380562477750087,0.028607028429029142,23352,1125,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,FixedScale-average,quota_0.4,00,0.39989837398373984,0.0020642784552845528,12592,65,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.4,01,0.39973787680209699,0.0083317730762029578,12810,267,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,FixedScale-average,quota_0.4,02,0.39970501474926251,0.012045231071779744,11382,343,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.4,03,0.39989264626945786,0.0046877795670066209,11175,131,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,FixedScale-average,quota_0.4,04,0.40000000000000002,0.00729556709747554,16558,302,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.4,05,0.39989572471324297,0.0026441233427677642,10738,71,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.4,06,0.39967724583109199,0.0034068495606957147,11145,95,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.4,07,0.39973321476211648,0.0034459759893285904,14384,124,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.4,08,0.39990859232175502,0.029626841595870524,14875,1102,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.4,09,0.39964237818506931,0.019296677097302938,16092,777,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.4,10,0.39981785063752279,0.0037188828172434727,10536,98,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,FixedScale-average,quota_0.4,11,0.40000000000000008,0.033381502890173408,8304,693,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,FixedScale-average,quota_0.4,12,0.39970428782651551,0.020559036823206367,11354,584,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.4,13,0.39980544747081714,0.0013201778765981101,5754,19,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.4,14,0.39979550102249489,0.0086592535787321061,12512,271,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,FixedScale-average,quota_0.4,15,0.39977892409727339,0.0037306558585114224,17360,162,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,FixedScale-average,quota_0.4,16,0.39962738705170003,0.015802781289506955,12012,475,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,FixedScale-average,quota_0.4,17,0.40000000000000002,0.032905405405405402,17760,1461,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,FixedScale-average,quota_0.4,18,0.3996815286624204,0.020302547770700636,12048,612,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,FixedScale-average,quota_0.4,19,0.3997864008543966,0.0033565580023394194,15722,132,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,FixedScale-average,quota_0.5,00,0.5,0.0053988821138211381,15744,170,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.5,01,0.4997815640017475,0.017849341571490981,16016,572,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,FixedScale-average,quota_0.5,02,0.5,0.025179098187947745,14238,717,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.5,03,0.49973161567364471,0.011808910359634998,13965,330,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,FixedScale-average,quota_0.5,04,0.49979466119096516,0.021258606111849255,20689,880,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.5,05,0.5,0.0070758230299419042,13426,190,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.5,06,0.49973103819257664,0.0064550833781603003,13935,180,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.5,07,0.49977767896843039,0.0046131614050689196,17984,166,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.5,08,0.5,0.053661684052048603,18598,1996,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.5,09,0.49977648636566829,0.03096905577906919,20124,1247,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.5,10,0.5,0.0078551912568306011,13176,207,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,FixedScale-average,quota_0.5,11,0.5,0.079238921001926782,10380,1645,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,FixedScale-average,quota_0.5,12,0.49975357318876296,0.037104837006266281,14196,1054,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.5,13,0.5,0.002084491384102279,7196,30,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.5,14,0.5,0.015625,15648,489,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,FixedScale-average,quota_0.5,15,0.5,0.0056190125276344878,21712,244,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,FixedScale-average,quota_0.5,16,0.49976711690731251,0.031439217512808572,15022,945,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,FixedScale-average,quota_0.5,17,0.49981981981981982,0.058265765765765767,22192,2587,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,FixedScale-average,quota_0.5,18,0.5,0.036823248407643311,15072,1110,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,FixedScale-average,quota_0.5,19,0.49982200071199717,0.012180236993337742,19656,479,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,FixedScale-average,quota_0.6,00,0.59959349593495936,0.015497967479674796,18880,488,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.6,01,0.59982525120139785,0.03292142545091431,19222,1055,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,FixedScale-average,quota_0.6,02,0.59980334316617501,0.046670880741677197,17080,1329,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.6,03,0.59957058507783145,0.025120772946859903,16755,702,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,FixedScale-average,quota_0.6,04,0.59999999999999998,0.047928493779441958,24837,1984,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.6,05,0.59958289885297178,0.018061969313272756,16100,485,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.6,06,0.59978483055406129,0.01237224314147391,16725,345,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.6,07,0.59982214317474436,0.0094486438417074256,21584,340,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.6,08,0.59963436928702007,0.084310140875362941,22304,3136,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.6,09,0.59991059454626727,0.051855163164953061,24156,2088,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.6,10,0.59972677595628421,0.020377959927140258,15804,537,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,FixedScale-average,quota_0.6,11,0.59999999999999998,0.147495183044316,12456,3062,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,FixedScale-average,quota_0.6,12,0.59980285855101034,0.064986270506231084,17038,1846,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.6,13,0.59922178988326846,0.012020566981656476,8624,173,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,FixedScale-average,quota_0.6,14,0.59969325153374231,0.024987218813905931,18768,782,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,FixedScale-average,quota_0.6,15,0.59985261606484896,0.0082903463522476049,26048,360,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,FixedScale-average,quota_0.6,16,0.59990684676292505,0.05808769711890345,18032,1746,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,FixedScale-average,quota_0.6,17,0.59999999999999998,0.097297297297297303,26640,4320,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,FixedScale-average,quota_0.6,18,0.5997876857749469,0.0625,18080,1884,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,FixedScale-average,quota_0.6,19,0.59985760056959769,0.028301886792452827,23590,1113,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,FixedScale-full-1,oracle,00,0.65294715447154472,0.024866615853658538,20560,783,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,oracle,01,0.54902327903638526,0.022966984959121261,17594,736,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,FixedScale-full-1,oracle,02,0.4965585054080629,0.022088776513555276,14140,629,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,oracle,03,0.59327249955269279,0.023760959026659513,16579,664,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,FixedScale-full-1,oracle,04,0.51629423843459354,0.02611426500785119,21372,1081,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,oracle,05,0.62267242663488764,0.024541933561745867,16720,659,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,oracle,06,0.65411511565357716,0.019939035323650708,18240,556,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,oracle,07,0.68066362827923521,0.022315473543797242,24493,803,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,oracle,08,0.45072050758146037,0.040488224540273149,16765,1506,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,oracle,09,0.5364327223960661,0.038916207221973871,21600,1567,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,FixedScale-full-1,oracle,10,0.59111262902246509,0.017645719489981785,15577,465,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,FixedScale-full-1,oracle,11,0.40631021194605016,0.033911368015414257,8435,704,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,FixedScale-full-1,oracle,12,0.41184960923748504,0.023480954727874394,11699,667,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,oracle,13,0.67134519177320739,0.02424958310172318,9662,349,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,oracle,14,0.63132668711656437,0.029173057259713701,19758,913,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,FixedScale-full-1,oracle,15,0.76169859985261612,0.02572310243183493,33076,1117,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,FixedScale-full-1,oracle,16,0.52026082906380999,0.035730920220906244,15638,1074,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,FixedScale-full-1,oracle,17,0.39635135135135136,0.030090090090090088,17598,1336,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,FixedScale-full-1,oracle,18,0.52673832271762211,0.042396496815286622,15878,1278,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,FixedScale-full-1,oracle,19,0.59187306107918425,0.028200172913594061,23276,1109,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,FixedScale-full-1,quota_0.4,00,0.39989837398373984,0.0021277947154471543,12592,67,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.4,01,0.39973787680209699,0.0082693627909879545,12810,265,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,FixedScale-full-1,quota_0.4,02,0.39970501474926251,0.012150582947043123,11382,346,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.4,03,0.39989264626945786,0.0046519949901592415,11175,130,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,FixedScale-full-1,quota_0.4,04,0.40000000000000002,0.0073680396183113898,16558,305,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.4,05,0.39989572471324297,0.0026813645166095636,10738,72,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.4,06,0.39967724583109199,0.0034785727093419399,11145,97,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.4,07,0.39973321476211648,0.0034181858603823923,14384,123,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.4,08,0.39990859232175502,0.02994945693085278,14875,1114,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.4,09,0.39964237818506931,0.019321511945562014,16092,778,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.4,10,0.39981785063752279,0.0037188828172434727,10536,98,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,FixedScale-full-1,quota_0.4,11,0.40000000000000008,0.032514450867052021,8304,675,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,FixedScale-full-1,quota_0.4,12,0.39970428782651551,0.020488629162852916,11354,582,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.4,13,0.39980544747081714,0.0013201778765981101,5754,19,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.4,14,0.39979550102249489,0.0085953476482617582,12512,269,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,FixedScale-full-1,quota_0.4,15,0.39977892409727339,0.0037536845983787764,17360,163,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,FixedScale-full-1,quota_0.4,16,0.39962738705170003,0.01606893339543549,12012,483,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,FixedScale-full-1,quota_0.4,17,0.40000000000000002,0.032950450450450447,17760,1463,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,FixedScale-full-1,quota_0.4,18,0.3996815286624204,0.020368895966029723,12048,614,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,FixedScale-full-1,quota_0.4,19,0.3997864008543966,0.0034328434114834971,15722,135,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,FixedScale-full-1,quota_0.5,00,0.5,0.0053036077235772356,15744,167,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.5,01,0.4997815640017475,0.017786931286275977,16016,570,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,FixedScale-full-1,quota_0.5,02,0.5,0.025214215479702207,14238,718,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.5,03,0.49973161567364471,0.011952048667024512,13965,334,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,FixedScale-full-1,quota_0.5,04,0.49979466119096516,0.021258606111849255,20689,880,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.5,05,0.5,0.0070385818561001044,13426,189,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.5,06,0.49973103819257664,0.0064192218038371888,13935,179,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.5,07,0.49977767896843039,0.0045575811471765225,17984,164,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.5,08,0.5,0.053742337885794168,18598,1999,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.5,09,0.49977648636566829,0.030919386082551032,20124,1245,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.5,10,0.5,0.0079310868245294468,13176,209,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,FixedScale-full-1,quota_0.5,11,0.5,0.077504816955684008,10380,1609,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,FixedScale-full-1,quota_0.5,12,0.49975357318876296,0.037351263817503345,14196,1061,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.5,13,0.5,0.0020150083379655366,7196,29,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.5,14,0.5,0.015529141104294479,15648,486,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,FixedScale-full-1,quota_0.5,15,0.5,0.0057571849668386146,21712,250,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,FixedScale-full-1,quota_0.5,16,0.49976711690731251,0.031405948499567501,15022,944,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,FixedScale-full-1,quota_0.5,17,0.49981981981981982,0.058355855855855857,22192,2591,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,FixedScale-full-1,quota_0.5,18,0.5,0.036856422505307858,15072,1111,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,FixedScale-full-1,quota_0.5,19,0.49982200071199717,0.012281950872196511,19656,483,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,FixedScale-full-1,quota_0.6,00,0.59959349593495936,0.015561483739837399,18880,490,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.6,01,0.59982525120139785,0.033171066591774323,19222,1063,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,FixedScale-full-1,quota_0.6,02,0.59980334316617501,0.046705998033431666,17080,1330,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.6,03,0.59957058507783145,0.025228126677402041,16755,705,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,FixedScale-full-1,quota_0.6,04,0.59999999999999998,0.048000966300277809,24837,1987,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.6,05,0.59958289885297178,0.018099210487114555,16100,486,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.6,06,0.59978483055406129,0.012408104715797024,16725,346,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.6,07,0.59982214317474436,0.0096987550022232111,21584,349,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.6,08,0.59963436928702007,0.084740294655339291,22304,3152,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.6,09,0.59991059454626727,0.05222768588883922,24156,2103,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.6,10,0.59972677595628421,0.020567698846387372,15804,542,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,FixedScale-full-1,quota_0.6,11,0.59999999999999998,0.1464354527938343,12456,3040,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,FixedScale-full-1,quota_0.6,12,0.59980285855101034,0.065338308807998305,17038,1856,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.6,13,0.59922178988326846,0.012090050027793219,8624,174,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,FixedScale-full-1,quota_0.6,14,0.59969325153374231,0.024923312883435581,18768,780,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,FixedScale-full-1,quota_0.6,15,0.59985261606484896,0.0082903463522476049,26048,360,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,FixedScale-full-1,quota_0.6,16,0.59990684676292505,0.058187504158626654,18032,1749,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,FixedScale-full-1,quota_0.6,17,0.59999999999999998,0.097477477477477481,26640,4328,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,FixedScale-full-1,quota_0.6,18,0.5997876857749469,0.06253317409766454,18080,1885,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,FixedScale-full-1,quota_0.6,19,0.59985760056959769,0.028378172201596909,23590,1116,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,SELE-average,oracle,00,0.61982342479674801,0.024803099593495935,19517,781,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
averaging,SELE-average,oracle,01,0.54952256131810517,0.023559882668663795,17610,755,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,SELE-average,oracle,02,0.50179098187947746,0.021421547970220535,14289,610,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,oracle,03,0.59380926820540347,0.022329575952764358,16594,624,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,SELE-average,oracle,04,0.51486894552482187,0.026379997584249307,21313,1092,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,oracle,05,0.62472069119618645,0.023871592432593475,16775,641,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,oracle,06,0.62366863905325443,0.019652142729065805,17391,548,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
averaging,SELE-average,oracle,07,0.68511004891062699,0.024566473988439308,24653,884,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,oracle,08,0.47959458006237232,0.040703301430261317,17839,1514,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,SELE-average,oracle,09,0.54192122386132224,0.038593354194605869,21821,1554,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,SELE-average,oracle,10,0.59168184578020644,0.017114450516089858,15592,451,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,SELE-average,oracle,11,0.3469653179190752,0.033429672447013482,7203,694,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",1
averaging,SELE-average,oracle,12,0.42364289234668728,0.023023304935576992,12034,654,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,oracle,13,0.67565314063368542,0.022512506948304613,9724,324,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,SELE-average,oracle,14,0.63851610429447858,0.029396728016359917,19983,920,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,SELE-average,oracle,15,0.75082903463522477,0.024986182756079587,32604,1085,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,SELE-average,oracle,16,0.51779892208397105,0.035730920220906244,15564,1074,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,SELE-average,oracle,17,0.38601351351351354,0.027635135135135134,17139,1227,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,SELE-average,oracle,18,0.51005175159235672,0.043856157112526536,15375,1322,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,SELE-average,oracle,19,0.59538218989981184,0.028988455474749531,23414,1140,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,SELE-average,quota_0.4,00,0.39989837398373984,0.0019372459349593497,12592,61,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.4,01,0.39973787680209699,0.0075828496536229171,12810,243,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,SELE-average,quota_0.4,02,0.39970501474926251,0.011202416069672707,11382,319,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.4,03,0.39989264626945786,0.004544641259617105,11175,127,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,SELE-average,quota_0.4,04,0.40000000000000002,0.00758545718081894,16558,314,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.4,05,0.39989572471324297,0.0022344704305079697,10738,60,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.4,06,0.39967724583109199,0.0032275416890801501,11145,90,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.4,07,0.39973321476211648,0.0026956425077812362,14384,97,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.4,08,0.39990859232175502,0.024895150016130768,14875,926,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.4,09,0.39964237818506931,0.018948989221675858,16092,763,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,SELE-average,quota_0.4,10,0.39981785063752279,0.0029978749241044325,10536,79,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,SELE-average,quota_0.4,11,0.40000000000000008,0.072013487475915225,8304,1495,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,SELE-average,quota_0.4,12,0.39970428782651551,0.018200380201365909,11354,517,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.4,13,0.39980544747081714,0.0011812117843246247,5754,17,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.4,14,0.39979550102249489,0.008627300613496933,12512,270,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,SELE-average,quota_0.4,15,0.39977892409727339,0.0027404200442151805,17360,119,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,SELE-average,quota_0.4,16,0.39962738705170003,0.014837979905516002,12012,446,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,SELE-average,quota_0.4,17,0.40000000000000002,0.032004504504504504,17760,1421,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,SELE-average,quota_0.4,18,0.3996815286624204,0.022856953290870487,12048,689,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,SELE-average,quota_0.4,19,0.3997864008543966,0.0028734170777602605,15722,113,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,SELE-average,quota_0.5,00,0.5,0.0053671239837398375,15744,169,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.5,01,0.4997815640017475,0.017038007863695939,16016,546,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,SELE-average,quota_0.5,02,0.5,0.021632251720747293,14238,616,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.5,03,0.49973161567364471,0.010377527285739846,13965,290,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,SELE-average,quota_0.5,04,0.49979466119096516,0.021838386278536053,20689,904,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.5,05,0.5,0.006554446596156711,13426,176,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.5,06,0.49973103819257664,0.0058095750403442704,13935,162,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.5,07,0.49977767896843039,0.0038628279235215649,17984,139,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.5,08,0.5,0.045596300677492201,18598,1696,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.5,09,0.49977648636566829,0.030447523965628571,20124,1226,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,SELE-average,quota_0.5,10,0.5,0.0073998178506375226,13176,195,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,SELE-average,quota_0.5,11,0.5,0.12023121387283237,10380,2496,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,SELE-average,quota_0.5,12,0.49975357318876296,0.035731887629374078,14196,1015,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.5,13,0.5,0.0023624235686492494,7196,34,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.5,14,0.5,0.014666411042944786,15648,459,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,SELE-average,quota_0.5,15,0.5,0.0048130066322770821,21712,209,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,SELE-average,quota_0.5,16,0.49976711690731251,0.031505755539290706,15022,947,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,SELE-average,quota_0.5,17,0.49981981981981982,0.057477477477477473,22192,2552,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,SELE-average,quota_0.5,18,0.5,0.041766188959660298,15072,1259,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,SELE-average,quota_0.5,19,0.49982200071199717,0.011798809947617353,19656,464,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,SELE-average,quota_0.6,00,0.59959349593495936,0.014672256097560975,18880,462,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.6,01,0.59982525120139785,0.032141296885726769,19222,1030,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,SELE-average,quota_0.6,02,0.59980334316617501,0.041157465936226996,17080,1172,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.6,03,0.59957058507783145,0.022902129182322418,16755,640,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,SELE-average,quota_0.6,04,0.59999999999999998,0.049232999154487256,24837,2038,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.6,05,0.59958289885297178,0.018210934008639951,16100,489,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.6,06,0.59978483055406129,0.010758472296933835,16725,300,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.6,07,0.59982214317474436,0.0088650511338372612,21584,319,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.6,08,0.59963436928702007,0.077562103451984096,22304,2885,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.6,09,0.59991059454626727,0.050315402572890279,24156,2026,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,SELE-average,quota_0.6,10,0.59972677595628421,0.017683667273831208,15804,466,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,SELE-average,quota_0.6,11,0.59999999999999998,0.17341040462427745,12456,3600,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,SELE-average,quota_0.6,12,0.59980285855101034,0.065831162430472434,17038,1870,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.6,13,0.59922178988326846,0.010422456920511396,8624,150,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,SELE-average,quota_0.6,14,0.59969325153374231,0.023804959100204498,18768,745,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,SELE-average,quota_0.6,15,0.59985261606484896,0.0079679439941046423,26048,346,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,SELE-average,quota_0.6,16,0.59990684676292505,0.061348060416528051,18032,1844,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,SELE-average,quota_0.6,17,0.59999999999999998,0.09567567567567567,26640,4248,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,SELE-average,quota_0.6,18,0.5997876857749469,0.067542462845010615,18080,2036,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,SELE-average,quota_0.6,19,0.59985760056959769,0.029090169353608301,23590,1144,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,SELE-full-S1,oracle,00,0.61760035569105687,0.024517276422764227,19447,772,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
averaging,SELE-full-S1,oracle,01,0.54621481620171008,0.023123010672158772,17504,741,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,SELE-full-S1,oracle,02,0.49978929624947327,0.021175726927939315,14232,603,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,oracle,03,0.593487207013777,0.022258006799069599,16585,622,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,SELE-full-S1,oracle,04,0.51412006280951805,0.02642831259813987,21282,1094,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,oracle,05,0.62289587367793842,0.024020557127960671,16726,645,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,oracle,06,0.62259279182356098,0.019508696431773352,17361,544,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
averaging,SELE-full-S1,oracle,07,0.68255335704757669,0.024427523343708315,24561,879,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,oracle,08,0.47585761909882779,0.040595762985267229,17700,1510,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,oracle,09,0.53976059206278248,0.038419510256792327,21734,1547,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,SELE-full-S1,oracle,10,0.58948087431693985,0.017114450516089858,15534,451,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,SELE-full-S1,oracle,11,0.34706165703275532,0.033622350674373795,7205,698,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",1
averaging,SELE-full-S1,oracle,12,0.42339646553545024,0.023058508765753716,12027,655,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,oracle,13,0.67433296275708721,0.022512506948304613,9705,324,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,oracle,14,0.63873977505112478,0.029428680981595092,19990,921,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,SELE-full-S1,oracle,15,0.75013817243920411,0.025009211495946943,32574,1086,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,SELE-full-S1,oracle,16,0.51746623195156027,0.035531306141459842,15554,1068,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,SELE-full-S1,oracle,17,0.3850900900900901,0.027657657657657656,17098,1228,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,SELE-full-S1,oracle,18,0.50998540339702758,0.043922505307855624,15373,1324,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,SELE-full-S1,oracle,19,0.59515333367237955,0.029217311702181763,23405,1149,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,SELE-full-S1,quota_0.4,00,0.39989837398373984,0.0019690040650406507,12592,62,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.4,01,0.39973787680209699,0.0076452599388379203,12810,245,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,SELE-full-S1,quota_0.4,02,0.39970501474926251,0.011272650653181627,11382,321,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.4,03,0.39989264626945786,0.004473072105922348,11175,125,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,SELE-full-S1,quota_0.4,04,0.40000000000000002,0.0075612996738736562,16558,313,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.4,05,0.39989572471324297,0.0023834351258751676,10738,64,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.4,06,0.39967724583109199,0.003263403263403263,11145,91,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.4,07,0.39973321476211648,0.0026400622498888395,14384,95,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.4,08,0.39990859232175502,0.025674803742337885,14875,955,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.4,09,0.39964237818506931,0.01882481498038047,16092,758,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.4,10,0.39981785063752279,0.0030737704918032786,10536,81,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,SELE-full-S1,quota_0.4,11,0.40000000000000008,0.068545279383429678,8304,1423,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,SELE-full-S1,quota_0.4,12,0.39970428782651551,0.018411603182426246,11354,523,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.4,13,0.39980544747081714,0.0011812117843246247,5754,17,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.4,14,0.39979550102249489,0.0087870654396728018,12512,275,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,SELE-full-S1,quota_0.4,15,0.39977892409727339,0.0028095062638172439,17360,122,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,SELE-full-S1,quota_0.4,16,0.39962738705170003,0.014937786945239204,12012,449,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,SELE-full-S1,quota_0.4,17,0.40000000000000002,0.03164414414414414,17760,1405,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,SELE-full-S1,quota_0.4,18,0.3996815286624204,0.023089171974522291,12048,696,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,SELE-full-S1,quota_0.4,19,0.3997864008543966,0.0028988455474749535,15722,114,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,SELE-full-S1,quota_0.5,00,0.5,0.005208333333333333,15744,164,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.5,01,0.4997815640017475,0.01744367471759346,16016,559,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,SELE-full-S1,quota_0.5,02,0.5,0.021878072763028517,14238,623,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.5,03,0.49973161567364471,0.010162819824655575,13965,284,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,SELE-full-S1,quota_0.5,04,0.49979466119096516,0.022152433868824737,20689,917,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.5,05,0.5,0.0067406524653657084,13426,181,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.5,06,0.49973103819257664,0.0058095750403442704,13935,162,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.5,07,0.49977767896843039,0.0040573588261449533,17984,146,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.5,08,0.5,0.046564146682438967,18598,1732,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.5,09,0.49977648636566829,0.030596533055183037,20124,1232,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.5,10,0.5,0.0072859744990892532,13176,192,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,SELE-full-S1,quota_0.5,11,0.5,0.11955684007707129,10380,2482,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,SELE-full-S1,quota_0.5,12,0.49975357318876296,0.035978314440611135,14196,1022,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.5,13,0.5,0.0023624235686492494,7196,34,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.5,14,0.5,0.014762269938650307,15648,462,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,SELE-full-S1,quota_0.5,15,0.5,0.0049281503316138545,21712,214,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,SELE-full-S1,quota_0.5,16,0.49976711690731251,0.031672100605496044,15022,952,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,SELE-full-S1,quota_0.5,17,0.49981981981981982,0.057837837837837837,22192,2568,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,SELE-full-S1,quota_0.5,18,0.5,0.041898885350318472,15072,1263,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,SELE-full-S1,quota_0.5,19,0.49982200071199717,0.012078523114478972,19656,475,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,SELE-full-S1,quota_0.6,00,0.59959349593495936,0.014735772357723578,18880,464,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.6,01,0.59982525120139785,0.032297322598764278,19222,1035,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,SELE-full-S1,quota_0.6,02,0.59980334316617501,0.041508638853771596,17080,1182,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.6,03,0.59957058507783145,0.022866344605475042,16755,639,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,SELE-full-S1,quota_0.6,04,0.59999999999999998,0.04949873173088537,24837,2049,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.6,05,0.59958289885297178,0.018769551616266946,16100,504,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.6,06,0.59978483055406129,0.0109377801685494,16725,305,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.6,07,0.59982214317474436,0.0094208537127612266,21584,339,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.6,08,0.59963436928702007,0.078906334014410148,22304,2935,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.6,09,0.59991059454626727,0.050663090448517363,24156,2040,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.6,10,0.59972677595628421,0.017911353976927748,15804,472,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,SELE-full-S1,quota_0.6,11,0.59999999999999998,0.17341040462427745,12456,3600,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,SELE-full-S1,quota_0.6,12,0.59980285855101034,0.06572555093994227,17038,1867,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.6,13,0.59922178988326846,0.010561423012784881,8624,152,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,SELE-full-S1,quota_0.6,14,0.59969325153374231,0.023677147239263802,18768,741,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,SELE-full-S1,quota_0.6,15,0.59985261606484896,0.0080370302137067057,26048,349,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,SELE-full-S1,quota_0.6,16,0.59990684676292505,0.061348060416528051,18032,1844,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,SELE-full-S1,quota_0.6,17,0.59999999999999998,0.096396396396396397,26640,4280,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,SELE-full-S1,quota_0.6,18,0.5997876857749469,0.067476114649681534,18080,2034,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,SELE-full-S1,quota_0.6,19,0.59985760056959769,0.029166454762752377,23590,1147,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,SELE-historical-S0,oracle,00,0.61448805894308944,0.024294969512195123,19349,765,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
averaging,SELE-historical-S0,oracle,01,0.54502902078262505,0.023029395244336264,17466,738,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,SELE-historical-S0,oracle,02,0.50087793229386146,0.021632251720747293,14263,616,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,oracle,03,0.59366612989801404,0.022114868491680088,16590,618,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,SELE-historical-S0,oracle,04,0.5103031767121633,0.026210895035632321,21124,1085,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,oracle,05,0.62341725011172344,0.023908833606435278,16740,642,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,oracle,06,0.61864801864801866,0.019257665411511565,17251,537,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
averaging,SELE-historical-S0,oracle,07,0.67949644286349486,0.024288572698977325,24451,874,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,oracle,08,0.4745940423701473,0.040541993762770186,17653,1508,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,oracle,09,0.53869269358764216,0.038096657229424326,21691,1534,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,SELE-historical-S0,oracle,10,0.58803885853066185,0.01700060716454159,15496,448,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,SELE-historical-S0,oracle,11,0.34860308285163777,0.034152215799614645,7237,709,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",1
averaging,SELE-historical-S0,oracle,12,0.42476941491234249,0.023269731746814053,12066,661,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,oracle,13,0.67363813229571978,0.022026125625347417,9695,317,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,oracle,14,0.64244631901840488,0.029812116564417179,20106,933,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,SELE-historical-S0,oracle,15,0.74942428150331608,0.025078297715549005,32543,1089,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,SELE-historical-S0,oracle,16,0.51706700379266757,0.035564575154700913,15542,1069,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,SELE-historical-S0,oracle,17,0.38331081081081081,0.027117117117117118,17019,1204,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,SELE-historical-S0,oracle,18,0.50494294055201694,0.043988853503184711,15221,1326,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,SELE-historical-S0,oracle,19,0.59413619488379188,0.029191883232467072,23365,1148,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,SELE-historical-S0,quota_0.4,00,0.39989837398373984,0.0017784552845528457,12592,56,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.4,01,0.39973787680209699,0.007676465081445422,12810,246,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,SELE-historical-S0,quota_0.4,02,0.39970501474926251,0.011167298777918248,11382,318,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.4,03,0.39989264626945786,0.0042941492216854544,11175,120,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,SELE-historical-S0,quota_0.4,04,0.40000000000000002,0.0080444498127793217,16558,333,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.4,05,0.39989572471324297,0.0022717116043497695,10738,61,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.4,06,0.39967724583109199,0.0031199569661108121,11145,87,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.4,07,0.39973321476211648,0.0026678523788350376,14384,96,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.4,08,0.39990859232175502,0.026104957522314228,14875,971,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.4,09,0.39964237818506931,0.018725475587344161,16092,754,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.4,10,0.39981785063752279,0.0030358227079538558,10536,80,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,SELE-historical-S0,quota_0.4,11,0.40000000000000008,0.068497109826589589,8304,1422,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,SELE-historical-S0,quota_0.4,12,0.39970428782651551,0.017989157220305568,11354,511,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.4,13,0.39980544747081714,0.0011117287381878821,5754,16,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.4,14,0.39979550102249489,0.0086912065439672809,12512,272,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,SELE-historical-S0,quota_0.4,15,0.39977892409727339,0.002717391304347826,17360,118,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,SELE-historical-S0,quota_0.4,16,0.39962738705170003,0.014272406680417859,12012,429,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,SELE-historical-S0,quota_0.4,17,0.40000000000000002,0.031689189189189192,17760,1407,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,SELE-historical-S0,quota_0.4,18,0.3996815286624204,0.023420912951167727,12048,706,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,SELE-historical-S0,quota_0.4,19,0.3997864008543966,0.003025987896048416,15722,119,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,SELE-historical-S0,quota_0.5,00,0.5,0.005335365853658537,15744,168,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.5,01,0.4997815640017475,0.017506085002808463,16016,561,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,SELE-historical-S0,quota_0.5,02,0.5,0.021245961511448235,14238,605,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.5,03,0.49973161567364471,0.010162819824655575,13965,284,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,SELE-historical-S0,quota_0.5,04,0.49979466119096516,0.022538953979949268,20689,933,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.5,05,0.5,0.006852375986891107,13426,184,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.5,06,0.49973103819257664,0.00566612874305182,13935,158,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.5,07,0.49977767896843039,0.0039184081814139619,17984,141,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.5,08,0.5,0.046322185181202284,18598,1723,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.5,09,0.49977648636566829,0.030522028510405801,20124,1229,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.5,10,0.5,0.0072480267152398303,13176,191,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,SELE-historical-S0,quota_0.5,11,0.5,0.11844894026974952,10380,2459,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,SELE-historical-S0,quota_0.5,12,0.49975357318876296,0.036717594874322322,14196,1043,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.5,13,0.5,0.002084491384102279,7196,30,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.5,14,0.5,0.014602505112474438,15648,457,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,SELE-historical-S0,quota_0.5,15,0.5,0.0048360353721444366,21712,210,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,SELE-historical-S0,quota_0.5,16,0.49976711690731251,0.03157229356577284,15022,949,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,SELE-historical-S0,quota_0.5,17,0.49981981981981982,0.058941441441441443,22192,2617,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,SELE-historical-S0,quota_0.5,18,0.5,0.042197452229299361,15072,1272,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,SELE-historical-S0,quota_0.5,19,0.49982200071199717,0.012053094644764279,19656,474,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
averaging,SELE-historical-S0,quota_0.6,00,0.59959349593495936,0.015116869918699186,18880,476,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.6,01,0.59982525120139785,0.032110091743119261,19222,1029,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
averaging,SELE-historical-S0,quota_0.6,02,0.59980334316617501,0.040841410310436858,17080,1163,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.6,03,0.59957058507783145,0.022830560028627662,16755,638,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
averaging,SELE-historical-S0,quota_0.6,04,0.59999999999999998,0.050199299432298589,24837,2078,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.6,05,0.59958289885297178,0.018881275137792343,16100,507,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.6,06,0.59978483055406129,0.010650887573964495,16725,297,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.6,07,0.59982214317474436,0.0095320142285460208,21584,343,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.6,08,0.59963436928702007,0.079309603183137969,22304,2950,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.6,09,0.59991059454626727,0.050663090448517356,24156,2040,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.6,10,0.59972677595628421,0.018176988463873708,15804,479,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
averaging,SELE-historical-S0,quota_0.6,11,0.59999999999999998,0.17278420038535647,12456,3587,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
averaging,SELE-historical-S0,quota_0.6,12,0.59980285855101034,0.065584735619235376,17038,1863,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.6,13,0.59922178988326846,0.01028349082823791,8624,148,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
averaging,SELE-historical-S0,quota_0.6,14,0.59969325153374231,0.02338957055214724,18768,732,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
averaging,SELE-historical-S0,quota_0.6,15,0.59985261606484896,0.0079218865143699333,26048,344,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
averaging,SELE-historical-S0,quota_0.6,16,0.59990684676292505,0.061880364628385122,18032,1860,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
averaging,SELE-historical-S0,quota_0.6,17,0.59999999999999998,0.097117117117117124,26640,4312,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
averaging,SELE-historical-S0,quota_0.6,18,0.5997876857749469,0.068404989384288739,18080,2062,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
averaging,SELE-historical-S0,quota_0.6,19,0.59985760056959769,0.029115597823322993,23590,1145,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
nested,Nested-BCE,locked_rule,00,0.57142403455284552,0.01441819105691057,17993,454,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,locked_rule,01,0.46564313798914059,0.017537290145415965,14922,562,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCE,locked_rule,02,0.44012501755864586,0.017804466919511167,12533,507,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,locked_rule,03,0.45503667919126856,0.0091250670960815895,12716,255,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",1
nested,Nested-BCE,locked_rule,04,0.42575190240367194,0.01645126222973789,17624,681,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,locked_rule,05,0.50517652316401007,0.0097571875465514678,13565,262,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,locked_rule,06,0.54864622556930243,0.0077819616281154741,15299,217,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,locked_rule,07,0.55566362827923521,0.010115606936416185,19995,364,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",1
nested,Nested-BCE,locked_rule,08,0.42136251209807507,0.033014302613184214,15673,1228,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",1
nested,Nested-BCE,locked_rule,09,0.49982615606218644,0.035166145134853229,20126,1416,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",1
nested,Nested-BCE,locked_rule,10,0.46205221615057684,0.0087659380692167582,12176,231,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",1
nested,Nested-BCE,locked_rule,11,0.48819845857418115,0.1176300578034682,10135,2442,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
nested,Nested-BCE,locked_rule,12,0.37108357389283952,0.017038653805534043,10541,484,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,locked_rule,13,0.53369927737632017,0.0082684824902723737,7681,119,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",1
nested,Nested-BCE,locked_rule,14,0.51834100204498978,0.018245143149284253,16222,571,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",1
nested,Nested-BCE,locked_rule,15,0.646508843036109,0.014577192336035372,28074,633,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",1
nested,Nested-BCE,locked_rule,16,0.47148845565240538,0.029110386585933862,14172,875,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-BCE,locked_rule,17,0.32484234234234233,0.019481981981981981,14423,865,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",1
nested,Nested-BCE,locked_rule,18,0.535463110403397,0.053708864118895965,16141,1619,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-BCE,locked_rule,19,0.47154554238925905,0.012383664751055281,18544,487,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
nested,Nested-BCE,oracle,00,0.61124872967479682,0.023882113821138209,19247,752,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
nested,Nested-BCE,oracle,01,0.54359358422267989,0.023060600386943769,17420,739,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCE,oracle,02,0.4968394437420986,0.021281078803202697,14148,606,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,oracle,03,0.5925210234388979,0.022293791375916978,16558,623,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
nested,Nested-BCE,oracle,04,0.51216330474695004,0.02654910013286629,21201,1099,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,oracle,05,0.62378966185014151,0.024541933561745867,16750,659,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,oracle,06,0.62295140756679213,0.019903173749327596,17371,555,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
nested,Nested-BCE,oracle,07,0.67863494886616271,0.023955091151622945,24420,862,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,oracle,08,0.47109904290783955,0.040273147650284974,17523,1498,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-BCE,oracle,09,0.53541449361744398,0.037823473898574482,21559,1523,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
nested,Nested-BCE,oracle,10,0.58561020036429878,0.016924711596842744,15432,446,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
nested,Nested-BCE,oracle,11,0.32552986512524085,0.029816955684007707,6758,619,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",2
nested,Nested-BCE,oracle,12,0.4222347391396184,0.023445750897697671,11994,666,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,oracle,13,0.67690383546414679,0.022373540856031129,9742,322,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-BCE,oracle,14,0.63647111451942739,0.029141104294478529,19919,912,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
nested,Nested-BCE,oracle,15,0.71476602800294764,0.024686809137803981,31038,1072,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",1
nested,Nested-BCE,oracle,16,0.51566970523654265,0.035597844167941976,15500,1070,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-BCE,oracle,17,0.36463963963963963,0.026756756756756758,16190,1188,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",1
nested,Nested-BCE,oracle,18,0.49316613588110403,0.043358545647558387,14866,1307,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-BCE,oracle,19,0.59479733509637389,0.028912170065605453,23391,1137,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
nested,Nested-BCE,quota_0.4,00,0.39989837398373984,0.0020960365853658538,12592,66,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.4,01,0.39973787680209699,0.0076452599388379203,12810,245,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCE,quota_0.4,02,0.39970501474926251,0.011167298777918246,11382,318,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.4,03,0.39989264626945786,0.00440150295222759,11175,123,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
nested,Nested-BCE,quota_0.4,04,0.40000000000000002,0.0079236622780529051,16558,328,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.4,05,0.39989572471324297,0.0025696409950841654,10738,69,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.4,06,0.39967724583109199,0.0032275416890801506,11145,90,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.4,07,0.39973321476211648,0.0028901734104046241,14384,104,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.4,08,0.39990859232175502,0.026588880524787611,14875,989,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.4,09,0.39964237818506931,0.018775145283862316,16092,756,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
nested,Nested-BCE,quota_0.4,10,0.39981785063752279,0.0034153005464480878,10536,90,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
nested,Nested-BCE,quota_0.4,11,0.40000000000000008,0.071628131021194599,8304,1487,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
nested,Nested-BCE,quota_0.4,12,0.39970428782651551,0.018693233823840034,11354,531,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.4,13,0.39980544747081714,0.0011812117843246247,5754,17,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.4,14,0.39979550102249489,0.0086592535787321061,12512,271,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
nested,Nested-BCE,quota_0.4,15,0.39977892409727339,0.0026483050847457626,17360,115,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
nested,Nested-BCE,quota_0.4,16,0.39962738705170003,0.015436822143855214,12012,464,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-BCE,quota_0.4,17,0.40000000000000002,0.031801801801801803,17760,1412,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCE,quota_0.4,18,0.3996815286624204,0.024814225053078558,12048,748,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-BCE,quota_0.4,19,0.3997864008543966,0.0029751309566190308,15722,117,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
nested,Nested-BCE,quota_0.5,00,0.5,0.0054623983739837401,15744,172,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.5,01,0.4997815640017475,0.017818136428883479,16016,571,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCE,quota_0.5,02,0.5,0.021842955471274055,14238,622,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.5,03,0.49973161567364471,0.010449096439434603,13965,292,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
nested,Nested-BCE,quota_0.5,04,0.49979466119096516,0.02232153641744172,20689,924,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.5,05,0.5,0.0071503053776255029,13426,192,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.5,06,0.49973103819257664,0.0059171597633136093,13935,165,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.5,07,0.49977767896843039,0.0041963094708759446,17984,151,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.5,08,0.5,0.047101838907409398,18598,1752,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.5,09,0.49977648636566829,0.030745542144737497,20124,1238,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
nested,Nested-BCE,quota_0.5,10,0.5,0.0075516089860352157,13176,199,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
nested,Nested-BCE,quota_0.5,11,0.5,0.12027938342967244,10380,2497,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
nested,Nested-BCE,quota_0.5,12,0.49975357318876296,0.036752798704499046,14196,1044,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.5,13,0.5,0.0023624235686492494,7196,34,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.5,14,0.5,0.014442740286298569,15648,452,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
nested,Nested-BCE,quota_0.5,15,0.5,0.0047669491525423732,21712,207,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
nested,Nested-BCE,quota_0.5,16,0.49976711690731251,0.031838445671701375,15022,957,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-BCE,quota_0.5,17,0.49981981981981982,0.05777027027027027,22192,2565,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCE,quota_0.5,18,0.5,0.042695063694267517,15072,1287,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-BCE,quota_0.5,19,0.49982200071199717,0.011900523826476123,19656,468,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
nested,Nested-BCE,quota_0.6,00,0.59959349593495936,0.015370934959349594,18880,484,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.6,01,0.59982525120139785,0.033233476876989333,19222,1065,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCE,quota_0.6,02,0.59980334316617501,0.041613990729034982,17080,1185,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.6,03,0.59957058507783145,0.023403113258185722,16755,654,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
nested,Nested-BCE,quota_0.6,04,0.59999999999999998,0.050247614446189151,24837,2080,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.6,05,0.59958289885297178,0.019067481007001341,16100,512,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.6,06,0.59978483055406129,0.011009503317195624,16725,307,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.6,07,0.59982214317474436,0.0098099155180080035,21584,353,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.6,08,0.59963436928702007,0.080062372298096568,22304,2978,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.6,09,0.59991059454626727,0.050563751055481047,24156,2036,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
nested,Nested-BCE,quota_0.6,10,0.59972677595628421,0.018594414086217367,15804,490,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
nested,Nested-BCE,quota_0.6,11,0.59999999999999998,0.17528901734104044,12456,3639,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
nested,Nested-BCE,quota_0.6,12,0.59980285855101034,0.066640850524537068,17038,1893,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.6,13,0.59922178988326846,0.010700389105058366,8624,154,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-BCE,quota_0.6,14,0.59969325153374231,0.023773006134969327,18768,744,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
nested,Nested-BCE,quota_0.6,15,0.59985261606484896,0.0080370302137067057,26048,349,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
nested,Nested-BCE,quota_0.6,16,0.59990684676292505,0.061181715350322706,18032,1839,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-BCE,quota_0.6,17,0.59999999999999998,0.096418918918918919,26640,4281,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCE,quota_0.6,18,0.5997876857749469,0.069002123142250529,18080,2080,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-BCE,quota_0.6,19,0.59985760056959769,0.028912170065605453,23590,1137,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
nested,Nested-BCEAnchor-1,locked_rule,00,0.57510797764227639,0.014132367886178863,18109,445,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,locked_rule,01,0.49422704861761219,0.018879111277538541,15838,605,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCEAnchor-1,locked_rule,02,0.44739429695181909,0.018260991712319145,12740,520,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,locked_rule,03,0.47826086956521741,0.0096618357487922701,13365,270,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-1,locked_rule,04,0.45186616741152313,0.01688609735475299,18705,699,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,locked_rule,05,0.51009235811112774,0.009459258155817071,13697,254,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,locked_rule,06,0.55345167652859961,0.0085350546889008429,15433,238,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,locked_rule,07,0.55633059137394403,0.0098654957759003997,20019,355,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",1
nested,Nested-BCEAnchor-1,locked_rule,08,0.42434670394666096,0.032987418001935692,15784,1227,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",1
nested,Nested-BCEAnchor-1,locked_rule,09,0.50966075597278104,0.035985695127402767,20522,1449,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",1
nested,Nested-BCEAnchor-1,locked_rule,10,0.46967972070431085,0.0086141469338190651,12377,227,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",1
nested,Nested-BCEAnchor-1,locked_rule,11,0.46974951830443162,0.10245664739884393,9752,2127,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
nested,Nested-BCEAnchor-1,locked_rule,12,0.37270295008096882,0.016792226994296978,10587,477,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,locked_rule,13,0.54224569205113948,0.0091717620900500264,7804,132,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",1
nested,Nested-BCEAnchor-1,locked_rule,14,0.53613880368098155,0.018948108384458078,16779,593,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-1,locked_rule,15,0.67241617538688281,0.014646278555637436,29199,636,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
nested,Nested-BCEAnchor-1,locked_rule,16,0.4769445738239404,0.029010579546210662,14336,872,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-BCEAnchor-1,locked_rule,17,0.3318018018018018,0.019819819819819819,14732,880,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",1
nested,Nested-BCEAnchor-1,locked_rule,18,0.54014065817409762,0.053111730360934181,16282,1601,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-1,locked_rule,19,0.49722829680109853,0.012510807099628745,19554,492,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
nested,Nested-BCEAnchor-1,oracle,00,0.64364202235772361,0.023945630081300812,20267,754,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,oracle,01,0.55142607501716279,0.02377831866691631,17671,762,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCEAnchor-1,oracle,02,0.501369574378424,0.021281078803202697,14277,606,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,oracle,03,0.59491859008767223,0.022472714260153872,16625,628,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-1,oracle,04,0.51668075854571804,0.026476627612030439,21388,1096,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,oracle,05,0.62438552063161024,0.024318486518695066,16766,653,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,oracle,06,0.65303926842388382,0.020118343195266272,18210,561,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,oracle,07,0.68191418408181415,0.023538239217429969,24538,847,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,oracle,08,0.47725561888375101,0.041052801376492094,17752,1527,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,oracle,09,0.54177221477176774,0.038593354194605876,21815,1554,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,oracle,10,0.58997419550698238,0.01722829386763813,15547,454,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
nested,Nested-BCEAnchor-1,oracle,11,0.3682562620423892,0.037138728323699417,7645,771,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
nested,Nested-BCEAnchor-1,oracle,12,0.42695205238329931,0.023762585369288179,12128,675,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,oracle,13,0.67620900500277936,0.022443023902167871,9732,323,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,oracle,14,0.63787704498977504,0.030035787321063396,19963,940,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-1,oracle,15,0.74827284450994846,0.024894067796610169,32493,1081,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
nested,Nested-BCEAnchor-1,oracle,16,0.51663450662053367,0.035364961075254511,15529,1063,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-BCEAnchor-1,oracle,17,0.38202702702702707,0.027432432432432433,16962,1218,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCEAnchor-1,oracle,18,0.50942144373673037,0.04395567940552017,15356,1325,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-1,oracle,19,0.59764532370441947,0.028861313126176066,23503,1135,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
nested,Nested-BCEAnchor-1,quota_0.4,00,0.39989837398373984,0.0019690040650406507,12592,62,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.4,01,0.39973787680209699,0.0075516445110154146,12810,242,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.4,02,0.39970501474926251,0.011026829610900407,11382,314,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.4,03,0.39989264626945786,0.0045804258364644836,11175,128,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.4,04,0.40000000000000002,0.0076337721947095059,16558,316,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.4,05,0.39989572471324297,0.002569640995084165,10738,69,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.4,06,0.39967724583109199,0.0032275416890801506,11145,90,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.4,07,0.39973321476211648,0.0031402845709204092,14384,113,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.4,08,0.39990859232175502,0.026024303688568663,14875,968,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.4,09,0.39964237818506931,0.018874484676898624,16092,760,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.4,10,0.39981785063752279,0.0032635094110503946,10536,86,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
nested,Nested-BCEAnchor-1,quota_0.4,11,0.40000000000000008,0.059489402697495176,8304,1235,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
nested,Nested-BCEAnchor-1,quota_0.4,12,0.39970428782651551,0.018341195522072803,11354,521,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.4,13,0.39980544747081714,0.0012506948304613675,5754,18,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.4,14,0.39979550102249489,0.0085314417177914104,12512,267,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.4,15,0.39977892409727339,0.0033621960206337508,17360,146,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
nested,Nested-BCEAnchor-1,quota_0.4,16,0.39962738705170003,0.015836050302748018,12012,476,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-BCEAnchor-1,quota_0.4,17,0.40000000000000002,0.032004504504504504,17760,1421,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.4,18,0.3996815286624204,0.023619957537154991,12048,712,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.4,19,0.3997864008543966,0.0031785587143365714,15722,125,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
nested,Nested-BCEAnchor-1,quota_0.5,00,0.5,0.0055259146341463412,15744,174,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.5,01,0.4997815640017475,0.017724521001060974,16016,568,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.5,02,0.5,0.021913190054782976,14238,624,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.5,03,0.49973161567364471,0.010413311862587225,13965,291,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.5,04,0.49979466119096516,0.021741756250754925,20689,900,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.5,05,0.5,0.0067406524653657084,13426,181,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.5,06,0.49973103819257664,0.0059888829119598341,13935,167,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.5,07,0.49977767896843039,0.0042240995998221427,17984,152,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.5,08,0.5,0.046940531239918273,18598,1746,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.5,09,0.49977648636566829,0.03017434063477872,20124,1215,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.5,10,0.5,0.0076275045537340623,13176,201,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
nested,Nested-BCEAnchor-1,quota_0.5,11,0.5,0.10929672447013487,10380,2269,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
nested,Nested-BCEAnchor-1,quota_0.5,12,0.49975357318876296,0.034922199535309444,14196,992,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.5,13,0.5,0.002084491384102279,7196,30,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.5,14,0.5,0.014858128834355829,15648,465,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.5,15,0.5,0.0052275239498894618,21712,227,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
nested,Nested-BCEAnchor-1,quota_0.5,16,0.49976711690731251,0.031638831592254973,15022,951,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-BCEAnchor-1,quota_0.5,17,0.49981981981981982,0.058513513513513513,22192,2598,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.5,18,0.5,0.040903662420382167,15072,1233,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.5,19,0.49982200071199717,0.011671667599043891,19656,459,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
nested,Nested-BCEAnchor-1,quota_0.6,00,0.59959349593495936,0.01483104674796748,18880,467,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.6,01,0.59982525120139785,0.032422143169194284,19222,1039,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.6,02,0.59980334316617501,0.041649108020789437,17080,1186,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.6,03,0.59957058507783145,0.022508498837001251,16755,629,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.6,04,0.59999999999999998,0.048339171397511781,24837,2001,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.6,05,0.59958289885297178,0.018285416356323553,16100,491,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.6,06,0.59978483055406129,0.011117088040164962,16725,310,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.6,07,0.59982214317474436,0.0090317919075144498,21584,325,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.6,08,0.59963436928702007,0.078745026346919031,22304,2929,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.6,09,0.59991059454626727,0.050017384393781353,24156,2014,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.6,10,0.59972677595628421,0.018176988463873712,15804,479,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
nested,Nested-BCEAnchor-1,quota_0.6,11,0.59999999999999998,0.1711946050096339,12456,3554,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
nested,Nested-BCEAnchor-1,quota_0.6,12,0.59980285855101034,0.063859747940575931,17038,1814,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.6,13,0.59922178988326846,0.010352973874374654,8624,149,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.6,14,0.59969325153374231,0.024475971370143151,18768,766,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.6,15,0.59985261606484896,0.0083364038319823138,26048,362,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
nested,Nested-BCEAnchor-1,quota_0.6,16,0.59990684676292505,0.061447867456251248,18032,1847,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-BCEAnchor-1,quota_0.6,17,0.59999999999999998,0.096756756756756754,26640,4296,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.6,18,0.5997876857749469,0.066580414012738856,18080,2007,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-1,quota_0.6,19,0.59985760056959769,0.028505314550170375,23590,1121,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
nested,Nested-BCEAnchor-selected,locked_rule,00,0.5779979674796748,0.014386432926829269,18200,453,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,locked_rule,01,0.49506958746801472,0.018567059851463518,15865,595,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCEAnchor-selected,locked_rule,02,0.44732406236831013,0.017909818794774546,12738,510,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,locked_rule,03,0.48284129540168191,0.009876543209876543,13493,276,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-selected,locked_rule,04,0.45370213793936465,0.017393405000603938,18781,720,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,locked_rule,05,0.51221510502011025,0.0098689110680768664,13754,265,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,locked_rule,06,0.55574681728527886,0.0086067778375470676,15497,240,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,locked_rule,07,0.5609993330369053,0.010143397065362382,20187,365,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",1
nested,Nested-BCEAnchor-selected,locked_rule,08,0.4273577804064953,0.033283148725669426,15896,1238,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",1
nested,Nested-BCEAnchor-selected,locked_rule,09,0.51442904683852375,0.03722743754035663,20714,1499,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",1
nested,Nested-BCEAnchor-selected,locked_rule,10,0.47271554341226474,0.0085382513661202194,12457,225,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",1
nested,Nested-BCEAnchor-selected,locked_rule,11,0.48184007707129095,0.10876685934489404,10003,2258,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
nested,Nested-BCEAnchor-selected,locked_rule,12,0.37111877772301627,0.016968246145180596,10542,482,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,locked_rule,13,0.54509449694274603,0.0093107281823235129,7845,134,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",1
nested,Nested-BCEAnchor-selected,locked_rule,14,0.53636247443762786,0.018884202453987732,16786,591,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-selected,locked_rule,15,0.68148949889462052,0.015659543109801031,29593,680,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
nested,Nested-BCEAnchor-selected,locked_rule,16,0.47854148645951161,0.029742497837514141,14384,894,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-BCEAnchor-selected,locked_rule,17,0.33405405405405408,0.019707207207207207,14832,875,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",1
nested,Nested-BCEAnchor-selected,locked_rule,18,0.53838243099787686,0.053974256900212313,16229,1627,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-selected,locked_rule,19,0.49829629252911556,0.012434521690484668,19596,489,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
nested,Nested-BCEAnchor-selected,oracle,00,0.6408790650406504,0.024167936991869917,20180,761,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,oracle,01,0.55351681957186538,0.023747113524308805,17738,761,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCEAnchor-selected,oracle,02,0.49898159853912066,0.021070375052675939,14209,600,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,oracle,03,0.59885489354088384,0.022937913759169797,16735,641,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-selected,oracle,04,0.51431332286508036,0.026138422514796471,21290,1082,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,oracle,05,0.62133174437658278,0.024616415909429461,16684,661,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,oracle,06,0.6466559081943698,0.019867312175004481,18032,554,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,oracle,07,0.68046909737661188,0.023454868830591374,24486,844,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,oracle,08,0.47634154210130125,0.040918378320249492,17718,1522,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,oracle,09,0.54192122386132224,0.038593354194605876,21821,1554,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,oracle,10,0.59008803885853067,0.01722829386763813,15550,454,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
nested,Nested-BCEAnchor-selected,oracle,11,0.35409441233140654,0.03420038535645472,7351,710,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
nested,Nested-BCEAnchor-selected,oracle,12,0.42663521791170883,0.023973808350348517,12119,681,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,oracle,13,0.67468037798777103,0.022095608671484159,9710,318,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,oracle,14,0.6401776584867076,0.029939928425357875,20035,937,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-selected,oracle,15,0.73012619749447316,0.025239498894620488,31705,1096,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
nested,Nested-BCEAnchor-selected,oracle,16,0.51630181648812301,0.035364961075254511,15519,1063,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-BCEAnchor-selected,oracle,17,0.37254504504504504,0.026846846846846847,16541,1192,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCEAnchor-selected,oracle,18,0.50411358811040341,0.043723460721868362,15196,1318,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-selected,oracle,19,0.59792503687128107,0.029039312414178915,23514,1142,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
nested,Nested-BCEAnchor-selected,quota_0.4,00,0.39989837398373984,0.0021277947154471543,12592,67,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.4,01,0.39973787680209699,0.0075828496536229162,12810,243,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.4,02,0.39970501474926251,0.011132181486163786,11382,317,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.4,03,0.39989264626945786,0.0046877795670066209,11175,131,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.4,04,0.40000000000000002,0.0077062447155453557,16558,319,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.4,05,0.39989572471324297,0.0025696409950841654,10738,69,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.4,06,0.39967724583109199,0.0034068495606957147,11145,95,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.4,07,0.39973321476211648,0.0030847043130280125,14384,111,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.4,08,0.39990859232175502,0.02637380363479944,14875,981,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.4,09,0.39964237818506931,0.019048328614712163,16092,767,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.4,10,0.39981785063752279,0.0033014571948998179,10536,87,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
nested,Nested-BCEAnchor-selected,quota_0.4,11,0.40000000000000008,0.065510597302504817,8304,1360,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
nested,Nested-BCEAnchor-selected,quota_0.4,12,0.39970428782651551,0.01855241850313314,11354,527,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.4,13,0.39980544747081714,0.0012506948304613675,5754,18,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.4,14,0.39979550102249489,0.0087870654396728018,12512,275,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.4,15,0.39977892409727339,0.0034082535003684598,17360,148,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
nested,Nested-BCEAnchor-selected,quota_0.4,16,0.39962738705170003,0.016002395368953357,12012,481,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-BCEAnchor-selected,quota_0.4,17,0.40000000000000002,0.031666666666666669,17760,1406,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.4,18,0.3996815286624204,0.024946921443736732,12048,752,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.4,19,0.3997864008543966,0.0032039871840512635,15722,126,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
nested,Nested-BCEAnchor-selected,quota_0.5,00,0.5,0.0055894308943089431,15744,176,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.5,01,0.4997815640017475,0.017318854147163453,16016,555,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.5,02,0.5,0.021842955471274055,14238,622,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.5,03,0.49973161567364471,0.010484881016281982,13965,293,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.5,04,0.49979466119096516,0.021814228771590772,20689,903,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.5,05,0.5,0.0067406524653657084,13426,181,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.5,06,0.49973103819257664,0.0060247444862829473,13935,168,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.5,07,0.49977767896843039,0.0043074699866607379,17984,155,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.5,08,0.5,0.046859877406172708,18598,1743,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.5,09,0.49977648636566829,0.030348184572592266,20124,1222,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.5,10,0.5,0.0078551912568306011,13176,207,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
nested,Nested-BCEAnchor-selected,quota_0.5,11,0.5,0.11209055876685935,10380,2327,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
nested,Nested-BCEAnchor-selected,quota_0.5,12,0.49975357318876296,0.035344645497430119,14196,1004,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.5,13,0.5,0.0019455252918287938,7196,28,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.5,14,0.5,0.014730316973415133,15648,461,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.5,15,0.5,0.0052275239498894618,21712,227,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
nested,Nested-BCEAnchor-selected,quota_0.5,16,0.49976711690731251,0.031904983698183516,15022,959,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-BCEAnchor-selected,quota_0.5,17,0.49981981981981982,0.058175675675675678,22192,2583,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.5,18,0.5,0.041932059447983012,15072,1264,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.5,19,0.49982200071199717,0.011697096068758583,19656,460,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
nested,Nested-BCEAnchor-selected,quota_0.6,00,0.59959349593495936,0.014926321138211383,18880,470,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.6,01,0.59982525120139785,0.031860450602259248,19222,1021,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.6,02,0.59980334316617501,0.041684225312543899,17080,1187,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.6,03,0.59957058507783145,0.022436929683306496,16755,627,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.6,04,0.59999999999999998,0.048315013890566492,24837,2000,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.6,05,0.59958289885297178,0.018806792790108745,16100,505,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.6,06,0.59978483055406129,0.011045364891518738,16725,308,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.6,07,0.59982214317474436,0.0093930635838150277,21584,338,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.6,08,0.59963436928702007,0.07791160339821486,22304,2898,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.6,09,0.59991059454626727,0.049918045000745044,24156,2010,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.6,10,0.59972677595628421,0.019239526411657559,15804,507,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
nested,Nested-BCEAnchor-selected,quota_0.6,11,0.59999999999999998,0.17220616570327552,12456,3575,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
nested,Nested-BCEAnchor-selected,quota_0.6,12,0.59980285855101034,0.064599028374287118,17038,1835,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.6,13,0.59922178988326846,0.0099360755975541979,8624,143,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.6,14,0.59969325153374231,0.02438011247443763,18768,763,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.6,15,0.59985261606484896,0.0088660648489314667,26048,385,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
nested,Nested-BCEAnchor-selected,quota_0.6,16,0.59990684676292505,0.06204670969459046,18032,1865,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-BCEAnchor-selected,quota_0.6,17,0.59999999999999998,0.096779279279279276,26640,4297,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.6,18,0.5997876857749469,0.067675159235668789,18080,2040,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-BCEAnchor-selected,quota_0.6,19,0.59985760056959769,0.028937598535320148,23590,1138,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
nested,Nested-FixedScale-1,locked_rule,00,0.5665332825203252,0.012449186991869919,17839,392,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,locked_rule,01,0.49272920177245211,0.017006802721088433,15790,545,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
nested,Nested-FixedScale-1,locked_rule,02,0.46653322095799971,0.020789436718640256,13285,592,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,locked_rule,03,0.49425657541599571,0.011808910359634998,13812,330,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
nested,Nested-FixedScale-1,locked_rule,04,0.44771107621693446,0.014832709264403913,18533,614,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,locked_rule,05,0.52409503947564429,0.011358558021748845,14073,305,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,locked_rule,06,0.55782678859601931,0.009539178769948,15555,266,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,locked_rule,07,0.57094819919964424,0.010754779902178746,20545,387,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",1
nested,Nested-FixedScale-1,locked_rule,08,0.43117539520378534,0.03973545542531455,16038,1478,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",1
nested,Nested-FixedScale-1,locked_rule,09,0.52252520737098296,0.037450951174688323,21040,1508,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
nested,Nested-FixedScale-1,locked_rule,10,0.49783697632058294,0.0081208257437765646,13119,214,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
nested,Nested-FixedScale-1,locked_rule,11,0.41628131021194603,0.071146435452793824,8642,1477,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
nested,Nested-FixedScale-1,locked_rule,12,0.37228050411884811,0.017953953390128844,10575,510,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,locked_rule,13,0.54842968315730967,0.010769872151195108,7893,155,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",1
nested,Nested-FixedScale-1,locked_rule,14,0.5414749488752556,0.018884202453987732,16946,591,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
nested,Nested-FixedScale-1,locked_rule,15,0.68109801031687545,0.015659543109801031,29576,680,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
nested,Nested-FixedScale-1,locked_rule,16,0.4907179453057422,0.029709228824273071,14750,893,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-FixedScale-1,locked_rule,17,0.34984234234234235,0.023198198198198197,15533,1030,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
nested,Nested-FixedScale-1,locked_rule,18,0.55360934182590238,0.050092887473460718,16688,1510,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-FixedScale-1,locked_rule,19,0.51673193307226772,0.01553679499567716,20321,611,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
nested,Nested-FixedScale-1,oracle,00,0.65294715447154472,0.024866615853658538,20560,783,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,oracle,01,0.54902327903638526,0.022966984959121261,17594,736,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
nested,Nested-FixedScale-1,oracle,02,0.4965585054080629,0.022088776513555276,14140,629,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,oracle,03,0.59327249955269279,0.023760959026659513,16579,664,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
nested,Nested-FixedScale-1,oracle,04,0.51629423843459354,0.02611426500785119,21372,1081,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,oracle,05,0.62267242663488764,0.024541933561745867,16720,659,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,oracle,06,0.65411511565357716,0.019939035323650708,18240,556,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,oracle,07,0.68066362827923521,0.022315473543797242,24493,803,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,oracle,08,0.45074739219270887,0.040488224540273149,16766,1506,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,oracle,09,0.5364327223960661,0.038916207221973871,21600,1567,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
nested,Nested-FixedScale-1,oracle,10,0.59111262902246509,0.017645719489981785,15577,465,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
nested,Nested-FixedScale-1,oracle,11,0.40631021194605016,0.033911368015414257,8435,704,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
nested,Nested-FixedScale-1,oracle,12,0.41184960923748504,0.023480954727874394,11699,667,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,oracle,13,0.67134519177320739,0.02424958310172318,9662,349,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,oracle,14,0.63132668711656437,0.029173057259713701,19758,913,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
nested,Nested-FixedScale-1,oracle,15,0.76169859985261612,0.02572310243183493,33076,1117,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
nested,Nested-FixedScale-1,oracle,16,0.52026082906380999,0.035730920220906244,15638,1074,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-FixedScale-1,oracle,17,0.39635135135135136,0.030090090090090088,17598,1336,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
nested,Nested-FixedScale-1,oracle,18,0.52673832271762211,0.042396496815286622,15878,1278,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-FixedScale-1,oracle,19,0.59187306107918425,0.028200172913594061,23276,1109,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
nested,Nested-FixedScale-1,quota_0.4,00,0.39989837398373984,0.0021277947154471543,12592,67,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.4,01,0.39973787680209699,0.0082693627909879545,12810,265,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
nested,Nested-FixedScale-1,quota_0.4,02,0.39970501474926251,0.012150582947043123,11382,346,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.4,03,0.39989264626945786,0.0046519949901592415,11175,130,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
nested,Nested-FixedScale-1,quota_0.4,04,0.40000000000000002,0.0073680396183113898,16558,305,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.4,05,0.39989572471324297,0.0026813645166095636,10738,72,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.4,06,0.39967724583109199,0.0034785727093419399,11145,97,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.4,07,0.39973321476211648,0.0034181858603823923,14384,123,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.4,08,0.39990859232175502,0.02994945693085278,14875,1114,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.4,09,0.39964237818506931,0.019321511945562014,16092,778,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.4,10,0.39981785063752279,0.0037188828172434727,10536,98,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
nested,Nested-FixedScale-1,quota_0.4,11,0.40000000000000008,0.032514450867052021,8304,675,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
nested,Nested-FixedScale-1,quota_0.4,12,0.39970428782651551,0.020488629162852916,11354,582,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.4,13,0.39980544747081714,0.0013201778765981101,5754,19,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.4,14,0.39979550102249489,0.0085953476482617582,12512,269,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
nested,Nested-FixedScale-1,quota_0.4,15,0.39977892409727339,0.0037536845983787764,17360,163,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
nested,Nested-FixedScale-1,quota_0.4,16,0.39962738705170003,0.01606893339543549,12012,483,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-FixedScale-1,quota_0.4,17,0.40000000000000002,0.032950450450450447,17760,1463,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
nested,Nested-FixedScale-1,quota_0.4,18,0.3996815286624204,0.020368895966029723,12048,614,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-FixedScale-1,quota_0.4,19,0.3997864008543966,0.0034328434114834971,15722,135,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
nested,Nested-FixedScale-1,quota_0.5,00,0.5,0.0053036077235772356,15744,167,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.5,01,0.4997815640017475,0.017786931286275977,16016,570,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
nested,Nested-FixedScale-1,quota_0.5,02,0.5,0.025214215479702207,14238,718,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.5,03,0.49973161567364471,0.011952048667024512,13965,334,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
nested,Nested-FixedScale-1,quota_0.5,04,0.49979466119096516,0.021258606111849255,20689,880,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.5,05,0.5,0.0070385818561001044,13426,189,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.5,06,0.49973103819257664,0.0064192218038371888,13935,179,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.5,07,0.49977767896843039,0.0045575811471765225,17984,164,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.5,08,0.5,0.053742337885794168,18598,1999,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.5,09,0.49977648636566829,0.030919386082551032,20124,1245,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.5,10,0.5,0.0079310868245294468,13176,209,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
nested,Nested-FixedScale-1,quota_0.5,11,0.5,0.077504816955684008,10380,1609,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
nested,Nested-FixedScale-1,quota_0.5,12,0.49975357318876296,0.037351263817503345,14196,1061,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.5,13,0.5,0.0020150083379655366,7196,29,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.5,14,0.5,0.015529141104294479,15648,486,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
nested,Nested-FixedScale-1,quota_0.5,15,0.5,0.0057571849668386146,21712,250,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
nested,Nested-FixedScale-1,quota_0.5,16,0.49976711690731251,0.031405948499567501,15022,944,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-FixedScale-1,quota_0.5,17,0.49981981981981982,0.058355855855855857,22192,2591,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
nested,Nested-FixedScale-1,quota_0.5,18,0.5,0.036856422505307858,15072,1111,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-FixedScale-1,quota_0.5,19,0.49982200071199717,0.012281950872196511,19656,483,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
nested,Nested-FixedScale-1,quota_0.6,00,0.59959349593495936,0.015561483739837399,18880,490,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.6,01,0.59982525120139785,0.033171066591774323,19222,1063,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
nested,Nested-FixedScale-1,quota_0.6,02,0.59980334316617501,0.046705998033431666,17080,1330,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.6,03,0.59957058507783145,0.025228126677402041,16755,705,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
nested,Nested-FixedScale-1,quota_0.6,04,0.59999999999999998,0.048000966300277809,24837,1987,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.6,05,0.59958289885297178,0.018099210487114555,16100,486,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.6,06,0.59978483055406129,0.012408104715797024,16725,346,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.6,07,0.59982214317474436,0.0096987550022232111,21584,349,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.6,08,0.59963436928702007,0.084740294655339291,22304,3152,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.6,09,0.59991059454626727,0.05222768588883922,24156,2103,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.6,10,0.59972677595628421,0.020567698846387372,15804,542,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
nested,Nested-FixedScale-1,quota_0.6,11,0.59999999999999998,0.1464354527938343,12456,3040,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
nested,Nested-FixedScale-1,quota_0.6,12,0.59980285855101034,0.065338308807998305,17038,1856,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.6,13,0.59922178988326846,0.012090050027793219,8624,174,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-FixedScale-1,quota_0.6,14,0.59969325153374231,0.024923312883435581,18768,780,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
nested,Nested-FixedScale-1,quota_0.6,15,0.59985261606484896,0.0082903463522476049,26048,360,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
nested,Nested-FixedScale-1,quota_0.6,16,0.59990684676292505,0.058187504158626654,18032,1749,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-FixedScale-1,quota_0.6,17,0.59999999999999998,0.097477477477477481,26640,4328,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
nested,Nested-FixedScale-1,quota_0.6,18,0.5997876857749469,0.06253317409766454,18080,1885,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-FixedScale-1,quota_0.6,19,0.59985760056959769,0.028378172201596909,23590,1116,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
nested,Nested-SELE,locked_rule,00,0.58057037601626016,0.014576981707317072,18281,459,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,locked_rule,01,0.48293078699369657,0.019347188416651062,15476,620,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",1
nested,Nested-SELE,locked_rule,02,0.44556819778058715,0.018857985672144965,12688,537,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,locked_rule,03,0.46484165324745036,0.0098407586330291636,12990,275,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",1
nested,Nested-SELE,locked_rule,04,0.44720376857108346,0.020316463340983214,18512,841,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
nested,Nested-SELE,locked_rule,05,0.51050201102338744,0.010017875763444064,13708,269,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,locked_rule,06,0.56109019185942266,0.0086426394118701809,15646,241,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,locked_rule,07,0.55407959092930192,0.010560248999555358,19938,380,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",1
nested,Nested-SELE,locked_rule,08,0.4400473169157974,0.035890956016775999,16368,1335,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",1
nested,Nested-SELE,locked_rule,09,0.51184622261957979,0.036780410271693237,20610,1481,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",1
nested,Nested-SELE,locked_rule,10,0.47252580449301762,0.0080449301760777171,12452,212,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",1
nested,Nested-SELE,locked_rule,11,0.48868015414258187,0.11459537572254336,10145,2379,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
nested,Nested-SELE,locked_rule,12,0.38065901570090827,0.017285080616771104,10813,491,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,locked_rule,13,0.54731795441912179,0.0099360755975541979,7877,143,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",1
nested,Nested-SELE,locked_rule,14,0.52319785276073616,0.018500766871165645,16374,579,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",1
nested,Nested-SELE,locked_rule,15,0.66424097273397198,0.016097089167280768,28844,699,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",1
nested,Nested-SELE,locked_rule,16,0.48419721871049309,0.031306141459844304,14554,941,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-SELE,locked_rule,17,0.34632882882882882,0.022454954954954955,15377,997,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",1
nested,Nested-SELE,locked_rule,18,0.53669055201698512,0.055069002123142252,16178,1660,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-SELE,locked_rule,19,0.48057264913797487,0.014112800691654378,18899,555,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",1
nested,Nested-SELE,oracle,00,0.61420223577235766,0.024326727642276422,19340,766,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
nested,Nested-SELE,oracle,01,0.5427198402296699,0.023060600386943769,17392,739,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
nested,Nested-SELE,oracle,02,0.50242309313105771,0.021281078803202697,14307,606,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,oracle,03,0.59073179459652891,0.022150653068527468,16508,619,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
nested,Nested-SELE,oracle,04,0.51100374441357654,0.026235052542577606,21153,1086,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,oracle,05,0.62319380306867267,0.024169521823327871,16734,649,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,oracle,06,0.62144522144522141,0.019436973283127133,17329,542,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
nested,Nested-SELE,oracle,07,0.68185860382392172,0.024288572698977322,24536,874,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,oracle,08,0.47588450371007635,0.040676416819012795,17701,1513,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-SELE,oracle,09,0.53802215268464715,0.038121492077683408,21664,1535,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
nested,Nested-SELE,oracle,10,0.58712811171827561,0.017152398299939284,15472,452,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
nested,Nested-SELE,oracle,11,0.32654142581888246,0.031117533718689788,6779,646,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",1
nested,Nested-SELE,oracle,12,0.42395972681827787,0.023269731746814053,12043,661,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,oracle,13,0.67204002223457482,0.022095608671484159,9672,318,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-SELE,oracle,14,0.63640720858895705,0.029332822085889571,19917,918,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
nested,Nested-SELE,oracle,15,0.7161938098747237,0.024364406779661018,31100,1058,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
nested,Nested-SELE,oracle,16,0.51753276997804243,0.035564575154700913,15556,1069,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-SELE,oracle,17,0.37049549549549549,0.026959459459459458,16450,1197,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
nested,Nested-SELE,oracle,18,0.50361597664543523,0.043657112526539275,15181,1316,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-SELE,oracle,19,0.59530590449066778,0.029166454762752377,23411,1147,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
nested,Nested-SELE,quota_0.4,00,0.39989837398373984,0.0019690040650406503,12592,62,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.4,01,0.39973787680209699,0.007520439368407913,12810,241,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
nested,Nested-SELE,quota_0.4,02,0.39970501474926251,0.011307767944936086,11382,322,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.4,03,0.39989264626945786,0.0043657183753802115,11175,122,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
nested,Nested-SELE,quota_0.4,04,0.40000000000000002,0.007947819784998188,16558,329,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.4,05,0.39989572471324297,0.0023461939520333683,10738,63,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.4,06,0.39967724583109199,0.003263403263403263,11145,91,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.4,07,0.39973321476211648,0.0026400622498888395,14384,95,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.4,08,0.39990859232175502,0.025862996021077535,14875,962,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.4,09,0.39964237818506931,0.01882481498038047,16092,758,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
nested,Nested-SELE,quota_0.4,10,0.39981785063752279,0.0032635094110503946,10536,86,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
nested,Nested-SELE,quota_0.4,11,0.40000000000000008,0.075481695568400772,8304,1567,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
nested,Nested-SELE,quota_0.4,12,0.39970428782651551,0.018517214672956417,11354,526,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.4,13,0.39980544747081714,0.0011117287381878821,5754,16,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.4,14,0.39979550102249489,0.0086912065439672809,12512,272,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
nested,Nested-SELE,quota_0.4,15,0.39977892409727339,0.0027864775239498894,17360,121,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
nested,Nested-SELE,quota_0.4,16,0.39962738705170003,0.014704903852551732,12012,442,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-SELE,quota_0.4,17,0.40000000000000002,0.03164414414414414,17760,1405,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
nested,Nested-SELE,quota_0.4,18,0.3996815286624204,0.023122346072186835,12048,697,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-SELE,quota_0.4,19,0.3997864008543966,0.0029242740171896457,15722,115,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
nested,Nested-SELE,quota_0.5,00,0.5,0.005271849593495935,15744,166,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.5,01,0.4997815640017475,0.01744367471759346,16016,559,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
nested,Nested-SELE,quota_0.5,02,0.5,0.021807838179519597,14238,621,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.5,03,0.49973161567364471,0.010055466094113437,13965,281,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
nested,Nested-SELE,quota_0.5,04,0.49979466119096516,0.022659741514675685,20689,938,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.5,05,0.5,0.0067406524653657084,13426,181,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.5,06,0.49973103819257664,0.0057737134660211581,13935,161,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.5,07,0.49977767896843039,0.0040295686971987552,17984,145,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.5,08,0.5,0.046483492848693408,18598,1729,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.5,09,0.49977648636566829,0.03059653305518303,20124,1232,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
nested,Nested-SELE,quota_0.5,10,0.5,0.0072480267152398303,13176,191,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
nested,Nested-SELE,quota_0.5,11,0.5,0.12581888246628131,10380,2612,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
nested,Nested-SELE,quota_0.5,12,0.49975357318876296,0.036365556572555094,14196,1033,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.5,13,0.5,0.002084491384102279,7196,30,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.5,14,0.5,0.014602505112474438,15648,457,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
nested,Nested-SELE,quota_0.5,15,0.5,0.0047899778924097277,21712,208,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
nested,Nested-SELE,quota_0.5,16,0.49976711690731251,0.031638831592254973,15022,951,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-SELE,quota_0.5,17,0.49981981981981982,0.059099099099099099,22192,2624,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
nested,Nested-SELE,quota_0.5,18,0.5,0.042131104033970274,15072,1270,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-SELE,quota_0.5,19,0.49982200071199717,0.011900523826476123,19656,468,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
nested,Nested-SELE,quota_0.6,00,0.59959349593495936,0.014926321138211383,18880,470,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.6,01,0.59982525120139785,0.03195406603008176,19222,1024,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
nested,Nested-SELE,quota_0.6,02,0.59980334316617501,0.041789577187807278,17080,1190,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.6,03,0.59957058507783145,0.022794775451780283,16755,637,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
nested,Nested-SELE,quota_0.6,04,0.59999999999999998,0.05022345693924387,24837,2079,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.6,05,0.59958289885297178,0.018918516311634142,16100,508,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.6,06,0.59978483055406129,0.01083019544558006,16725,302,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.6,07,0.59982214317474436,0.0094208537127612266,21584,339,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.6,08,0.59963436928702007,0.079255833960640926,22304,2948,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.6,09,0.59991059454626727,0.050638255600258281,24156,2039,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
nested,Nested-SELE,quota_0.6,10,0.59972677595628421,0.018214936247723131,15804,480,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
nested,Nested-SELE,quota_0.6,11,0.59999999999999998,0.17914258188824661,12456,3719,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
nested,Nested-SELE,quota_0.6,12,0.59980285855101034,0.065936773921002598,17038,1873,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.6,13,0.59922178988326846,0.010561423012784881,8624,152,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
nested,Nested-SELE,quota_0.6,14,0.59969325153374231,0.023677147239263802,18768,741,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
nested,Nested-SELE,quota_0.6,15,0.59985261606484896,0.0079449152542372878,26048,345,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
nested,Nested-SELE,quota_0.6,16,0.59990684676292505,0.061714019562179791,18032,1855,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
nested,Nested-SELE,quota_0.6,17,0.59999999999999998,0.097342342342342347,26640,4322,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
nested,Nested-SELE,quota_0.6,18,0.5997876857749469,0.067874203821656043,18080,2046,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
nested,Nested-SELE,quota_0.6,19,0.59985760056959769,0.028988455474749531,23590,1140,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,A0,oracle,00,0.64056148373983735,0.023088160569105693,20170,727,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,oracle,01,0.54902327903638526,0.022779754103476251,17594,730,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,A0,oracle,02,0.50400337126000838,0.021562017137238376,14352,614,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,oracle,03,0.59638575773841473,0.023259974950796205,16666,650,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,A0,oracle,04,0.50709022828844064,0.026017634980070058,20991,1077,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,oracle,05,0.6255772381945478,0.02443021004022047,16798,656,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,A0,oracle,06,0.64705038551192406,0.020082481620943161,18043,560,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,oracle,07,0.68008003557136509,0.023176967541129391,24472,834,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,A0,oracle,08,0.48023981073233685,0.041886224325196252,17863,1558,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,A0,oracle,09,0.53404857696319474,0.037724134505538166,21504,1519,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,A0,oracle,10,0.5821569520340012,0.017266241651487553,15341,455,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,A0,oracle,11,0.37437379576107904,0.037090558766859343,7772,770,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,A0,oracle,12,0.42839540942054494,0.023727381539111452,12169,674,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,oracle,13,0.67301278488048921,0.021748193440800447,9686,313,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,A0,oracle,14,0.63902735173824132,0.029716257668711658,19999,930,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,A0,oracle,15,0.75633290346352244,0.025769159911569639,32843,1119,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,A0,oracle,16,0.51656796859405152,0.036163417393040125,15527,1087,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,A0,oracle,17,0.38745495495495497,0.027184684684684685,17203,1207,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,A0,oracle,18,0.48802415074309979,0.043391719745222927,14711,1308,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,A0,oracle,19,0.59413619488379188,0.028835884656461374,23365,1134,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,A0,quota_0.4,00,0.39989837398373984,0.0020325203252032522,12592,64,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,quota_0.4,01,0.39973787680209699,0.0076452599388379203,12810,245,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,A0,quota_0.4,02,0.39970501474926251,0.010956595027391488,11382,312,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,quota_0.4,03,0.39989264626945786,0.0046877795670066209,11175,131,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,A0,quota_0.4,04,0.40000000000000002,0.0082618673752868702,16558,342,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,quota_0.4,05,0.39989572471324297,0.002420676299716967,10738,65,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,A0,quota_0.4,06,0.39967724583109199,0.0036220190066343911,11145,101,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,quota_0.4,07,0.39973321476211648,0.0032792352156514005,14384,118,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,A0,quota_0.4,08,0.39990859232175502,0.026723303581030221,14875,994,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,A0,quota_0.4,09,0.39964237818506931,0.019296677097302938,16092,777,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,A0,quota_0.4,10,0.39981785063752279,0.0034153005464480878,10536,90,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,A0,quota_0.4,11,0.40000000000000008,0.055780346820809255,8304,1158,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,A0,quota_0.4,12,0.39970428782651551,0.018446807012602973,11354,524,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,quota_0.4,13,0.39980544747081714,0.0011117287381878821,5754,16,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,A0,quota_0.4,14,0.39979550102249489,0.0088829243353783227,12512,278,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,A0,quota_0.4,15,0.39977892409727339,0.0036385408990420045,17360,158,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,A0,quota_0.4,16,0.39962738705170003,0.017765653070729921,12012,534,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,A0,quota_0.4,17,0.40000000000000002,0.03216216216216216,17760,1428,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,A0,quota_0.4,18,0.3996815286624204,0.026638800424628451,12048,803,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,A0,quota_0.4,19,0.3997864008543966,0.0031277017749071863,15722,123,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,A0,quota_0.5,00,0.5,0.005208333333333333,15744,164,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,quota_0.5,01,0.4997815640017475,0.018223803282781004,16016,584,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,A0,quota_0.5,02,0.5,0.021351313386711618,14238,608,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,quota_0.5,03,0.49973161567364471,0.010341742708892467,13965,289,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,A0,quota_0.5,04,0.49979466119096516,0.022538953979949271,20689,933,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,quota_0.5,05,0.5,0.0067034112915239086,13426,180,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,A0,quota_0.5,06,0.49973103819257664,0.0063116370808678499,13935,176,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,quota_0.5,07,0.49977767896843039,0.004807692307692308,17984,173,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,A0,quota_0.5,08,0.5,0.047773954188622431,18598,1777,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,A0,quota_0.5,09,0.49977648636566829,0.030522028510405801,20124,1229,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,A0,quota_0.5,10,0.5,0.0081208257437765646,13176,214,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,A0,quota_0.5,11,0.5,0.11069364161849711,10380,2298,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,A0,quota_0.5,12,0.49975357318876296,0.035203830176723225,14196,1000,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,quota_0.5,13,0.5,0.002084491384102279,7196,30,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,A0,quota_0.5,14,0.5,0.014985940695296523,15648,469,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,A0,quota_0.5,15,0.5,0.0056650700073691967,21712,246,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,A0,quota_0.5,16,0.49976711690731251,0.032304211857076319,15022,971,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,A0,quota_0.5,17,0.49981981981981982,0.059774774774774775,22192,2654,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,A0,quota_0.5,18,0.5,0.043424893842887474,15072,1309,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,A0,quota_0.5,19,0.49982200071199717,0.012053094644764279,19656,474,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,A0,quota_0.6,00,0.59959349593495936,0.014894563008130081,18880,469,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,quota_0.6,01,0.59982525120139785,0.033015040878736815,19222,1058,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,A0,quota_0.6,02,0.59980334316617501,0.041333052394999292,17080,1177,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,quota_0.6,03,0.59957058507783145,0.02258006799069601,16755,631,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,A0,quota_0.6,04,0.59999999999999998,0.048894794057253291,24837,2024,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,quota_0.6,05,0.59958289885297178,0.018285416356323553,16100,491,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,A0,quota_0.6,06,0.59978483055406129,0.010686749148287608,16725,298,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,quota_0.6,07,0.59982214317474436,0.0094764339706536228,21584,341,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,A0,quota_0.6,08,0.59963436928702007,0.079524680073126144,22304,2958,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,A0,quota_0.6,09,0.59991059454626727,0.050116723786817668,24156,2018,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,A0,quota_0.6,10,0.59972677595628421,0.019429265330904676,15804,512,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,A0,quota_0.6,11,0.59999999999999998,0.17413294797687862,12456,3615,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,A0,quota_0.6,12,0.59980285855101034,0.063190875167218191,17038,1795,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,quota_0.6,13,0.59922178988326846,0.0099360755975541979,8624,143,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,A0,quota_0.6,14,0.59969325153374231,0.024475971370143151,18768,766,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,A0,quota_0.6,15,0.59985261606484896,0.0092345246868091382,26048,401,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,A0,quota_0.6,16,0.59990684676292505,0.061946902654867256,18032,1862,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,A0,quota_0.6,17,0.59999999999999998,0.099459459459459471,26640,4416,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,A0,quota_0.6,18,0.5997876857749469,0.068139596602972405,18080,2054,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,A0,quota_0.6,19,0.59985760056959769,0.028556171489599758,23590,1123,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,A0,selected_fit_rule,00,0.55611661585365857,0.01251270325203252,17511,394,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,selected_fit_rule,01,0.49840853772701743,0.019128752418398554,15972,613,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,A0,selected_fit_rule,02,0.47137940722011518,0.02036802921758674,13423,580,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,selected_fit_rule,03,0.4834854177849347,0.010019681517266059,13511,280,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,A0,selected_fit_rule,04,0.46495953617586666,0.020437250875709627,19247,846,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,selected_fit_rule,05,0.51724266348875314,0.01191717562937584,13889,320,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,A0,selected_fit_rule,06,0.54850277927200997,0.0087860857091626322,15295,245,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,selected_fit_rule,07,0.58389839928857268,0.010671409515340151,21011,384,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,A0,selected_fit_rule,08,0.4430583933756318,0.036106032906764167,16480,1343,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,A0,selected_fit_rule,09,0.5364823920925843,0.038369840560274177,21602,1545,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,A0,selected_fit_rule,10,0.52026411657559202,0.010701275045537341,13710,282,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,A0,selected_fit_rule,11,0.4178709055876686,0.06411368015414258,8675,1331,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,A0,selected_fit_rule,12,0.37632894458917132,0.017637118918538339,10690,501,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A0,selected_fit_rule,13,0.57775152862701507,0.0087548638132295721,8315,126,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,A0,selected_fit_rule,14,0.54150690184049077,0.018852249488752557,16947,590,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,A0,selected_fit_rule,15,0.68913504053058217,0.016442520265291083,29925,714,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,A0,selected_fit_rule,16,0.48519528910772503,0.03210459777762991,14584,965,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,A0,selected_fit_rule,17,0.33945945945945943,0.020427927927927927,15072,907,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,A0,selected_fit_rule,18,0.56468949044585992,0.059978768577494693,17022,1808,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,A0,selected_fit_rule,19,0.50414484056349484,0.013578802827645833,19826,534,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,A1,oracle,00,0.64761178861788615,0.02423145325203252,20392,763,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,oracle,01,0.55545153841353057,0.023684703239093802,17800,759,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,A1,oracle,02,0.50842815002107034,0.021316196094957159,14478,607,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,oracle,03,0.60010735373054225,0.023116836643406691,16770,646,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,A1,oracle,04,0.51329870757337848,0.025800217417562509,21248,1068,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,oracle,05,0.62311932072098919,0.024095039475644269,16732,647,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,A1,oracle,06,0.65382822305899235,0.020046620046620046,18232,559,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,oracle,07,0.6829979991107159,0.022954646509559806,24577,826,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,A1,oracle,08,0.47798150338746104,0.041698032046456605,17779,1551,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,A1,oracle,09,0.53856851934634675,0.038220831470719717,21686,1539,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,A1,oracle,10,0.58739374620522156,0.017342137219186402,15479,457,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,A1,oracle,11,0.38598265895953759,0.037620423892100192,8013,781,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,A1,oracle,12,0.42547349151587693,0.024044216010701967,12086,683,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,oracle,13,0.67412451361867709,0.021748193440800447,9702,313,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,A1,oracle,14,0.64065695296523517,0.030035787321063396,20050,940,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,A1,oracle,15,0.76010961680176858,0.025907332350773766,33007,1125,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,A1,oracle,16,0.51710027280590853,0.035930534300352653,15543,1080,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,A1,oracle,17,0.38689189189189188,0.027567567567567567,17178,1224,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,A1,oracle,18,0.50617038216560517,0.044353768577494693,15258,1337,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,A1,oracle,19,0.59962874434216551,0.029293597111325842,23581,1152,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,A1,quota_0.4,00,0.39989837398373984,0.0023183434959349594,12592,73,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,quota_0.4,01,0.39973787680209699,0.0071771827997253951,12810,230,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,A1,quota_0.4,02,0.39970501474926251,0.010710773985110267,11382,305,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,quota_0.4,03,0.39989264626945786,0.0046519949901592415,11175,130,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,A1,quota_0.4,04,0.40000000000000002,0.0075612996738736562,16558,313,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,quota_0.4,05,0.39989572471324297,0.0027558468642931628,10738,74,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,A1,quota_0.4,06,0.39967724583109199,0.0036220190066343911,11145,101,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,quota_0.4,07,0.39973321476211648,0.0032236549577590039,14384,116,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,A1,quota_0.4,08,0.39990859232175502,0.026830842026024305,14875,998,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,A1,quota_0.4,09,0.39964237818506931,0.019023493766453087,16092,766,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,A1,quota_0.4,10,0.39981785063752279,0.0031876138433515485,10536,84,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,A1,quota_0.4,11,0.40000000000000008,0.051107899807321777,8304,1061,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,A1,quota_0.4,12,0.39970428782651551,0.019010068295430543,11354,540,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,quota_0.4,13,0.39980544747081714,0.0011117287381878821,5754,16,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,A1,quota_0.4,14,0.39979550102249489,0.0090107361963190184,12512,282,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,A1,quota_0.4,15,0.39977892409727339,0.0034773397199705232,17360,151,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,A1,quota_0.4,16,0.39962738705170003,0.01606893339543549,12012,483,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,A1,quota_0.4,17,0.40000000000000002,0.033018018018018021,17760,1466,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,A1,quota_0.4,18,0.3996815286624204,0.025013269639065819,12048,754,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,A1,quota_0.4,19,0.3997864008543966,0.0032039871840512635,15722,126,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,A1,quota_0.5,00,0.5,0.0058434959349593493,15744,184,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,quota_0.5,01,0.4997815640017475,0.01744367471759346,16016,559,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,A1,quota_0.5,02,0.5,0.020719202135131339,14238,590,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,quota_0.5,03,0.49973161567364471,0.010127035247808195,13965,283,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,A1,quota_0.5,04,0.49979466119096516,0.022007488827153039,20689,911,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,quota_0.5,05,0.5,0.0070385818561001044,13426,189,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,A1,quota_0.5,06,0.49973103819257664,0.0057378518916980457,13935,160,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,quota_0.5,07,0.49977767896843039,0.0045575811471765225,17984,164,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,A1,quota_0.5,08,0.5,0.047962146467362084,18598,1784,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,A1,quota_0.5,09,0.49977648636566829,0.030149505786519641,20124,1214,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,A1,quota_0.5,10,0.5,0.0082346690953248331,13176,217,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,A1,quota_0.5,11,0.5,0.10240847784200385,10380,2126,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,A1,quota_0.5,12,0.49975357318876296,0.03555586847849046,14196,1010,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,quota_0.5,13,0.5,0.0019455252918287938,7196,28,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,A1,quota_0.5,14,0.5,0.015465235173824131,15648,484,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,A1,quota_0.5,15,0.5,0.0055959837877671333,21712,243,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,A1,quota_0.5,16,0.49976711690731251,0.031738638631978178,15022,954,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,A1,quota_0.5,17,0.49981981981981982,0.059977477477477475,22192,2663,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,A1,quota_0.5,18,0.5,0.041666666666666664,15072,1256,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,A1,quota_0.5,19,0.49982200071199717,0.012027666175049587,19656,473,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,A1,quota_0.6,00,0.59959349593495936,0.014894563008130081,18880,469,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,quota_0.6,01,0.59982525120139785,0.032234912313549274,19222,1033,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,A1,quota_0.6,02,0.59980334316617501,0.040314650934119955,17080,1148,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,quota_0.6,03,0.59957058507783145,0.022866344605475042,16755,639,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,A1,quota_0.6,04,0.59999999999999998,0.048725691508636315,24837,2017,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,quota_0.6,05,0.59958289885297178,0.018359898704007151,16100,493,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,A1,quota_0.6,06,0.59978483055406129,0.010615025999641385,16725,296,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,quota_0.6,07,0.59982214317474436,0.0086427301022676747,21584,311,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,A1,quota_0.6,08,0.59963436928702007,0.078476180234433812,22304,2919,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,A1,quota_0.6,09,0.59991059454626727,0.049346843490786267,24156,1987,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,A1,quota_0.6,10,0.59972677595628421,0.018973891924711595,15804,500,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,A1,quota_0.6,11,0.59999999999999998,0.16632947976878612,12456,3453,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,A1,quota_0.6,12,0.59980285855101034,0.063050059846511297,17038,1791,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,quota_0.6,13,0.59922178988326846,0.0094496942745969977,8624,136,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,A1,quota_0.6,14,0.59969325153374231,0.024635736196319018,18768,771,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,A1,quota_0.6,15,0.59985261606484896,0.0088660648489314667,26048,385,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,A1,quota_0.6,16,0.59990684676292505,0.062213054760795798,18032,1870,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,A1,quota_0.6,17,0.59999999999999998,0.099954954954954961,26640,4438,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,A1,quota_0.6,18,0.5997876857749469,0.066414543524416142,18080,2002,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,A1,quota_0.6,19,0.59985760056959769,0.028403600671311601,23590,1117,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,A1,selected_fit_rule,00,0.55414761178861782,0.012449186991869919,17449,392,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,selected_fit_rule,01,0.50458715596330272,0.020002496411408603,16170,641,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,A1,selected_fit_rule,02,0.4693426042983565,0.019630566090743085,13365,559,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,selected_fit_rule,03,0.48863839685095722,0.0099481123635713001,13655,278,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,A1,selected_fit_rule,04,0.46510448121753839,0.019809155695132263,19253,820,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,selected_fit_rule,05,0.51750335170564576,0.011507522717116043,13896,309,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,A1,selected_fit_rule,06,0.55036758113681183,0.0083557468172852801,15347,233,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,selected_fit_rule,07,0.58559359715429082,0.010365718096931969,21072,373,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,A1,selected_fit_rule,08,0.43959027852457255,0.034439187009355846,16351,1281,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,A1,selected_fit_rule,09,0.5361843739134754,0.037699299657279098,21590,1518,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,A1,selected_fit_rule,10,0.52269277474195508,0.01115664845173042,13774,294,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,A1,selected_fit_rule,11,0.406888246628131,0.052745664739884394,8447,1095,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,A1,selected_fit_rule,12,0.37604731394775748,0.017637118918538339,10682,501,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A1,selected_fit_rule,13,0.57795997776542518,0.0086853807670928297,8318,125,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,A1,selected_fit_rule,14,0.54604422290388543,0.019043967280163599,17089,596,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,A1,selected_fit_rule,15,0.69111551215917466,0.016396462785556374,30011,712,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,A1,selected_fit_rule,16,0.48263357508816285,0.031306141459844304,14507,941,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,A1,selected_fit_rule,17,0.33815315315315314,0.020270270270270271,15014,900,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,A1,selected_fit_rule,18,0.55871815286624205,0.056959925690021229,16842,1717,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,A1,selected_fit_rule,19,0.50747597009611956,0.01413822916136907,19957,556,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,A2,oracle,00,0.64726244918699183,0.024294969512195123,20381,765,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,oracle,01,0.55470261499095053,0.023934344379953818,17776,767,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,A2,oracle,02,0.50526759376316899,0.021667369012501759,14388,617,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,oracle,03,0.59481123635713007,0.022329575952764358,16622,624,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,A2,oracle,04,0.51581108829568789,0.026259210049522891,21352,1087,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,oracle,05,0.62408759124087587,0.023946074780277073,16758,643,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,A2,oracle,06,0.6512820512820513,0.019652142729065805,18161,548,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,oracle,07,0.68205313472654516,0.023760560248999557,24543,855,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,A2,oracle,08,0.48013227228734273,0.041509839767716959,17859,1544,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,A2,oracle,09,0.54216957234391294,0.038692693587642185,21831,1558,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,A2,oracle,10,0.58921523982999391,0.017493928354584094,15527,461,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,A2,oracle,11,0.38256262042389211,0.038294797687861266,7942,795,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,A2,oracle,12,0.42557910300640717,0.023375343237344224,12089,664,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,oracle,13,0.67634797109505285,0.022165091717620902,9734,319,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,A2,oracle,14,0.63784509202453987,0.0299079754601227,19962,936,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,A2,oracle,15,0.75416820191599121,0.02514738393515107,32749,1092,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,A2,oracle,16,0.51556989819681953,0.035298423048772377,15497,1061,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,A2,oracle,17,0.38905405405405408,0.027747747747747749,17274,1232,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,A2,oracle,18,0.50925557324840764,0.044055201698513798,15351,1328,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,A2,oracle,19,0.59667904185526122,0.029013883944464223,23465,1141,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,A2,quota_0.4,00,0.39989837398373984,0.001905487804878049,12592,60,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,quota_0.4,01,0.39973787680209699,0.0076452599388379203,12810,245,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,A2,quota_0.4,02,0.39970501474926251,0.011132181486163786,11382,317,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,quota_0.4,03,0.39989264626945786,0.0045804258364644836,11175,128,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,A2,quota_0.4,04,0.40000000000000002,0.007609614687764223,16558,315,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,quota_0.4,05,0.39989572471324297,0.0024579174735587664,10738,66,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,A2,quota_0.4,06,0.39967724583109199,0.0031558185404339249,11145,88,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,quota_0.4,07,0.39973321476211648,0.0029735437972432193,14384,107,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,A2,quota_0.4,08,0.39990859232175502,0.026024303688568663,14875,968,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,A2,quota_0.4,09,0.39964237818506931,0.018775145283862316,16092,756,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,A2,quota_0.4,10,0.39981785063752279,0.0032255616272009718,10536,85,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,A2,quota_0.4,11,0.40000000000000008,0.055154142581888249,8304,1145,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,A2,quota_0.4,12,0.39970428782651551,0.018235584031542632,11354,518,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,quota_0.4,13,0.39980544747081714,0.0011812117843246247,5754,17,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,A2,quota_0.4,14,0.39979550102249489,0.008627300613496933,12512,270,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,A2,quota_0.4,15,0.39977892409727339,0.0033161385408990419,17360,144,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,A2,quota_0.4,16,0.39962738705170003,0.015270477077649877,12012,459,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,A2,quota_0.4,17,0.40000000000000002,0.03238738738738739,17760,1438,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,A2,quota_0.4,18,0.3996815286624204,0.02342091295116773,12048,706,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,A2,quota_0.4,19,0.3997864008543966,0.003025987896048416,15722,119,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,A2,quota_0.5,00,0.5,0.0053671239837398375,15744,169,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,quota_0.5,01,0.4997815640017475,0.017942956999313486,16016,575,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,A2,quota_0.5,02,0.5,0.021070375052675939,14238,600,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,quota_0.5,03,0.49973161567364471,0.010305958132045089,13965,288,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,A2,quota_0.5,04,0.49979466119096516,0.021814228771590772,20689,903,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,quota_0.5,05,0.5,0.0067778936392075073,13426,182,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,A2,quota_0.5,06,0.49973103819257664,0.0059171597633136093,13935,165,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,quota_0.5,07,0.49977767896843039,0.0042240995998221427,17984,152,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,A2,quota_0.5,08,0.5,0.046698569738681577,18598,1737,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,A2,quota_0.5,09,0.49977648636566829,0.03009983609000149,20124,1212,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,A2,quota_0.5,10,0.5,0.0076654523375834852,13176,202,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,A2,quota_0.5,11,0.5,0.1086223506743738,10380,2255,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,A2,quota_0.5,12,0.49975357318876296,0.035098218686193054,14196,997,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,quota_0.5,13,0.5,0.0021539744302390218,7196,31,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,A2,quota_0.5,14,0.5,0.014794222903885481,15648,463,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,A2,quota_0.5,15,0.5,0.0052275239498894618,21712,227,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,A2,quota_0.5,16,0.49976711690731251,0.031405948499567501,15022,944,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,A2,quota_0.5,17,0.49981981981981982,0.058761261261261265,22192,2609,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,A2,quota_0.5,18,0.5,0.041268577494692142,15072,1244,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,A2,quota_0.5,19,0.49982200071199717,0.01187509535676143,19656,467,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,A2,quota_0.6,00,0.59959349593495936,0.01486280487804878,18880,468,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,quota_0.6,01,0.59982525120139785,0.032578168882231792,19222,1044,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,A2,quota_0.6,02,0.59980334316617501,0.0409818794774547,17080,1167,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,quota_0.6,03,0.59957058507783145,0.022723206298085528,16755,635,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,A2,quota_0.6,04,0.59999999999999998,0.048556588960019326,24837,2010,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,quota_0.6,05,0.59958289885297178,0.017987486965589158,16100,483,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,A2,quota_0.6,06,0.59978483055406129,0.011009503317195624,16725,307,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,quota_0.6,07,0.59982214317474436,0.0090317919075144498,21584,325,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,A2,quota_0.6,08,0.59963436928702007,0.078449295623185297,22304,2918,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,A2,quota_0.6,09,0.59991059454626727,0.050091888938558586,24156,2017,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,A2,quota_0.6,10,0.59972677595628421,0.018252884031572558,15804,481,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,A2,quota_0.6,11,0.59999999999999998,0.17172447013487477,12456,3565,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,A2,quota_0.6,12,0.59980285855101034,0.063050059846511297,17038,1791,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,quota_0.6,13,0.59922178988326846,0.010075041689827683,8624,145,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,A2,quota_0.6,14,0.59969325153374231,0.024284253578732106,18768,760,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,A2,quota_0.6,15,0.59985261606484896,0.0081752026529108325,26048,355,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,A2,quota_0.6,16,0.59990684676292505,0.061813826601902988,18032,1858,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,A2,quota_0.6,17,0.59999999999999998,0.098423423423423417,26640,4370,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,A2,quota_0.6,18,0.5997876857749469,0.066580414012738856,18080,2007,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,A2,quota_0.6,19,0.59985760056959769,0.028556171489599758,23590,1123,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,A2,selected_fit_rule,00,0.55627540650406504,0.012798526422764227,17516,403,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,selected_fit_rule,01,0.50131061598951498,0.019784060413156088,16065,634,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,A2,selected_fit_rule,02,0.46316196094957157,0.019525214215479703,13189,556,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,selected_fit_rule,03,0.48384326355340851,0.0098407586330291636,13521,275,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,A2,selected_fit_rule,04,0.46684382171759875,0.020268148327092644,19325,839,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,selected_fit_rule,05,0.51322061671383878,0.010762699240280055,13781,289,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,A2,selected_fit_rule,06,0.54115115653577195,0.0081047157970234891,15090,226,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,selected_fit_rule,07,0.58414851044908844,0.010365718096931969,21020,373,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,A2,selected_fit_rule,08,0.4400473169157974,0.034573610065598455,16368,1286,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,A2,selected_fit_rule,09,0.53598569512740279,0.038046987532906168,21582,1532,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,A2,selected_fit_rule,10,0.51654523375834849,0.010891013964784457,13612,287,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,A2,selected_fit_rule,11,0.41199421965317917,0.059633911368015415,8553,1238,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,A2,selected_fit_rule,12,0.37488558755192564,0.017109061465887487,10649,486,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,A2,selected_fit_rule,13,0.57636186770428011,0.0088938299055030569,8295,128,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,A2,selected_fit_rule,14,0.53543583844580778,0.0183090490797546,16757,573,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,A2,selected_fit_rule,15,0.6862564480471629,0.016097089167280768,29800,699,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,A2,selected_fit_rule,16,0.48136935258500235,0.030973451327433628,14469,931,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,A2,selected_fit_rule,17,0.33894144144144145,0.020315315315315316,15049,902,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,A2,selected_fit_rule,18,0.55695992569002128,0.056196921443736725,16789,1694,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,A2,selected_fit_rule,19,0.50320398718405124,0.013324518130498907,19789,524,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,BCE,oracle,00,0.61509146341463417,0.024009146341463415,19368,756,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
selection,BCE,oracle,01,0.54914809960681521,0.023279036385196277,17598,746,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,BCE,oracle,02,0.50147492625368728,0.021842955471274055,14280,622,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,BCE,oracle,03,0.59230631597781358,0.021971730184290571,16552,614,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,BCE,oracle,04,0.51018238917743686,0.026259210049522891,21119,1087,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,BCE,oracle,05,0.62218829137494414,0.024132280649486075,16707,648,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,BCE,oracle,06,0.61889904966828047,0.019544558006096467,17258,545,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
selection,BCE,oracle,07,0.67857936860827028,0.023955091151622945,24418,862,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,BCE,oracle,08,0.47386815786643721,0.040703301430261317,17626,1514,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,BCE,oracle,09,0.53680524511995231,0.037873143595092633,21615,1525,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,BCE,oracle,10,0.58481329690346084,0.01722829386763813,15411,454,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,BCE,oracle,11,0.35000000000000003,0.034585741811175331,7266,718,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",1
selection,BCE,oracle,12,0.41987608251777792,0.023058508765753712,11927,655,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,BCE,oracle,13,0.67607003891050588,0.021887159533073932,9730,315,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,BCE,oracle,14,0.63458588957055218,0.029045245398773005,19860,909,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,BCE,oracle,15,0.75048360353721444,0.024940125276344878,32589,1083,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,BCE,oracle,16,0.51413933062745365,0.035398230088495575,15454,1064,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,BCE,oracle,17,0.3825900900900901,0.027274774774774774,16987,1211,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,BCE,oracle,18,0.49986730360934184,0.043756634819532909,15068,1319,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,BCE,oracle,19,0.59421248029293594,0.029090169353608301,23368,1144,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,BCE,quota_0.4,00,0.39989837398373984,0.0020960365853658538,12592,66,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,BCE,quota_0.4,01,0.39973787680209699,0.0077388753666604252,12810,248,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,BCE,quota_0.4,02,0.39970501474926251,0.011061946902654867,11382,315,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,BCE,quota_0.4,03,0.39989264626945786,0.0043657183753802115,11175,122,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,BCE,quota_0.4,04,0.40000000000000002,0.007947819784998188,16558,329,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,BCE,quota_0.4,05,0.39989572471324297,0.002420676299716967,10738,65,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,BCE,quota_0.4,06,0.39967724583109199,0.0030482338174645865,11145,85,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,BCE,quota_0.4,07,0.39973321476211648,0.0027512227656736328,14384,99,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,BCE,quota_0.4,08,0.39990859232175502,0.026454457468545002,14875,984,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,BCE,quota_0.4,09,0.39964237818506931,0.018775145283862316,16092,756,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,BCE,quota_0.4,10,0.39981785063752279,0.0034153005464480878,10536,90,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,BCE,quota_0.4,11,0.40000000000000008,0.066136801541425816,8304,1373,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,BCE,quota_0.4,12,0.39970428782651551,0.018376399352249526,11354,522,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,BCE,quota_0.4,13,0.39980544747081714,0.0011117287381878821,5754,16,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,BCE,quota_0.4,14,0.39979550102249489,0.0087231595092024539,12512,273,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,BCE,quota_0.4,15,0.39977892409727339,0.002763448784082535,17360,120,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,BCE,quota_0.4,16,0.39962738705170003,0.014871248918757071,12012,447,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,BCE,quota_0.4,17,0.40000000000000002,0.031801801801801803,17760,1412,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,BCE,quota_0.4,18,0.3996815286624204,0.023984872611464966,12048,723,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,BCE,quota_0.4,19,0.3997864008543966,0.0028988455474749535,15722,114,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,BCE,quota_0.5,00,0.5,0.0055259146341463412,15744,174,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,BCE,quota_0.5,01,0.4997815640017475,0.017724521001060974,16016,568,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,BCE,quota_0.5,02,0.5,0.021386430678466076,14238,609,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,BCE,quota_0.5,03,0.49973161567364471,0.010413311862587225,13965,291,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,BCE,quota_0.5,04,0.49979466119096516,0.022418166445222851,20689,928,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,BCE,quota_0.5,05,0.5,0.0070758230299419042,13426,190,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,BCE,quota_0.5,06,0.49973103819257664,0.0058095750403442704,13935,162,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,BCE,quota_0.5,07,0.49977767896843039,0.0041129390840373495,17984,148,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,BCE,quota_0.5,08,0.5,0.046913646628669751,18598,1745,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,BCE,quota_0.5,09,0.49977648636566829,0.030720707296478418,20124,1237,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,BCE,quota_0.5,10,0.5,0.0076654523375834852,13176,202,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,BCE,quota_0.5,11,0.5,0.1205684007707129,10380,2503,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,BCE,quota_0.5,12,0.49975357318876296,0.037421671477856792,14196,1063,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,BCE,quota_0.5,13,0.5,0.0021539744302390218,7196,31,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,BCE,quota_0.5,14,0.5,0.014410787321063396,15648,451,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,BCE,quota_0.5,15,0.5,0.0047208916728076642,21712,205,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,BCE,quota_0.5,16,0.49976711690731251,0.031539024552531769,15022,948,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,BCE,quota_0.5,17,0.49981981981981982,0.058333333333333334,22192,2590,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,BCE,quota_0.5,18,0.5,0.042728237791932057,15072,1288,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,BCE,quota_0.5,19,0.49982200071199717,0.012002237705334892,19656,472,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,BCE,quota_0.6,00,0.59959349593495936,0.015752032520325202,18880,496,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,BCE,quota_0.6,01,0.59982525120139785,0.033420707732634336,19222,1071,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,BCE,quota_0.6,02,0.59980334316617501,0.041157465936226996,17080,1172,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,BCE,quota_0.6,03,0.59957058507783145,0.023725174449812134,16755,663,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,BCE,quota_0.6,04,0.59999999999999998,0.050658292064258967,24837,2097,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,BCE,quota_0.6,05,0.59958289885297178,0.019179204528526738,16100,515,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,BCE,quota_0.6,06,0.59978483055406129,0.010722610722610722,16725,299,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,BCE,quota_0.6,07,0.59982214317474436,0.0098099155180080035,21584,353,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,BCE,quota_0.6,08,0.59963436928702007,0.080331218410581787,22304,2988,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,BCE,quota_0.6,09,0.59991059454626727,0.05043957681418567,24156,2031,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,BCE,quota_0.6,10,0.59972677595628421,0.018935944140862176,15804,499,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,BCE,quota_0.6,11,0.59999999999999998,0.17466281310211948,12456,3626,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,BCE,quota_0.6,12,0.59980285855101034,0.066746462015067246,17038,1896,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,BCE,quota_0.6,13,0.59922178988326846,0.01028349082823791,8624,148,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,BCE,quota_0.6,14,0.59969325153374231,0.023645194274028631,18768,740,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,BCE,quota_0.6,15,0.59985261606484896,0.0078528002947678699,26048,341,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,BCE,quota_0.6,16,0.59990684676292505,0.0624126688402422,18032,1876,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,BCE,quota_0.6,17,0.59999999999999998,0.097837837837837838,26640,4344,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,BCE,quota_0.6,18,0.5997876857749469,0.068637208067940547,18080,2069,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,BCE,quota_0.6,19,0.59985760056959769,0.028861313126176069,23590,1135,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,BCE,selected_fit_rule,00,0.53801448170731703,0.01289380081300813,16941,406,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,BCE,selected_fit_rule,01,0.47007426823940585,0.020252137552268616,15064,649,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,BCE,selected_fit_rule,02,0.44574378423935945,0.019279393173198482,12693,549,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,BCE,selected_fit_rule,03,0.46326713186616569,0.0096976203256396495,12946,271,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,BCE,selected_fit_rule,04,0.44855658896001932,0.021620968716028505,18568,895,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,BCE,selected_fit_rule,05,0.49985103530463276,0.010799940414121854,13422,290,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,BCE,selected_fit_rule,06,0.53236507082660933,0.0076385153308230229,14845,213,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,BCE,selected_fit_rule,07,0.5437416629613161,0.010060026678523787,19566,362,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,BCE,selected_fit_rule,08,0.41703408968706313,0.033659533283148725,15512,1252,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,BCE,selected_fit_rule,09,0.51311279988079272,0.037277107236874781,20661,1501,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,BCE,selected_fit_rule,10,0.48576958105646634,0.011687917425622344,12801,308,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,BCE,selected_fit_rule,11,0.39446050096339119,0.054190751445086706,8189,1125,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,BCE,selected_fit_rule,12,0.37375906498627048,0.017285080616771104,10617,491,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,BCE,selected_fit_rule,13,0.53050305725403002,0.0085464146748193449,7635,123,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,BCE,selected_fit_rule,14,0.51786170756646221,0.017701942740286299,16207,554,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,BCE,selected_fit_rule,15,0.66684322033898302,0.01570560058953574,28957,682,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,BCE,selected_fit_rule,16,0.46832789939450398,0.031372679486326431,14077,943,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,BCE,selected_fit_rule,17,0.33162162162162162,0.02009009009009009,14724,892,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,BCE,selected_fit_rule,18,0.54753848195329091,0.058419585987261144,16505,1761,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,BCE,selected_fit_rule,19,0.47785180287850276,0.013299089660784216,18792,523,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,FixedScale-1,oracle,00,0.65294715447154472,0.024866615853658538,20560,783,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,oracle,01,0.54902327903638526,0.022966984959121261,17594,736,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,FixedScale-1,oracle,02,0.4965585054080629,0.022088776513555276,14140,629,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,oracle,03,0.59327249955269279,0.023760959026659513,16579,664,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,FixedScale-1,oracle,04,0.51629423843459354,0.02611426500785119,21372,1081,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,oracle,05,0.62267242663488764,0.024541933561745867,16720,659,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,oracle,06,0.65411511565357716,0.019939035323650708,18240,556,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,oracle,07,0.68066362827923521,0.022315473543797242,24493,803,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,oracle,08,0.45072050758146037,0.040488224540273149,16765,1506,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,FixedScale-1,oracle,09,0.5364327223960661,0.038916207221973871,21600,1567,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,FixedScale-1,oracle,10,0.59111262902246509,0.017645719489981785,15577,465,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,FixedScale-1,oracle,11,0.40631021194605016,0.033911368015414257,8435,704,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,FixedScale-1,oracle,12,0.41184960923748504,0.023480954727874394,11699,667,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,oracle,13,0.67134519177320739,0.02424958310172318,9662,349,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,FixedScale-1,oracle,14,0.63132668711656437,0.029173057259713701,19758,913,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,FixedScale-1,oracle,15,0.76169859985261612,0.02572310243183493,33076,1117,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,FixedScale-1,oracle,16,0.52026082906380999,0.035730920220906244,15638,1074,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,FixedScale-1,oracle,17,0.39635135135135136,0.030090090090090088,17598,1336,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,FixedScale-1,oracle,18,0.52673832271762211,0.042396496815286622,15878,1278,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,FixedScale-1,oracle,19,0.59187306107918425,0.028200172913594061,23276,1109,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,FixedScale-1,quota_0.4,00,0.39989837398373984,0.0021277947154471543,12592,67,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.4,01,0.39973787680209699,0.0082693627909879545,12810,265,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,FixedScale-1,quota_0.4,02,0.39970501474926251,0.012150582947043123,11382,346,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.4,03,0.39989264626945786,0.0046519949901592415,11175,130,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,FixedScale-1,quota_0.4,04,0.40000000000000002,0.0073680396183113898,16558,305,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.4,05,0.39989572471324297,0.0026813645166095636,10738,72,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.4,06,0.39967724583109199,0.0034785727093419399,11145,97,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.4,07,0.39973321476211648,0.0034181858603823923,14384,123,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.4,08,0.39990859232175502,0.02994945693085278,14875,1114,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.4,09,0.39964237818506931,0.019321511945562014,16092,778,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,FixedScale-1,quota_0.4,10,0.39981785063752279,0.0037188828172434727,10536,98,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,FixedScale-1,quota_0.4,11,0.40000000000000008,0.032514450867052021,8304,675,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,FixedScale-1,quota_0.4,12,0.39970428782651551,0.020488629162852916,11354,582,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.4,13,0.39980544747081714,0.0013201778765981101,5754,19,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.4,14,0.39979550102249489,0.0085953476482617582,12512,269,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,FixedScale-1,quota_0.4,15,0.39977892409727339,0.0037536845983787764,17360,163,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,FixedScale-1,quota_0.4,16,0.39962738705170003,0.01606893339543549,12012,483,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,FixedScale-1,quota_0.4,17,0.40000000000000002,0.032950450450450447,17760,1463,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,FixedScale-1,quota_0.4,18,0.3996815286624204,0.020368895966029723,12048,614,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,FixedScale-1,quota_0.4,19,0.3997864008543966,0.0034328434114834971,15722,135,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,FixedScale-1,quota_0.5,00,0.5,0.0053036077235772356,15744,167,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.5,01,0.4997815640017475,0.017786931286275977,16016,570,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,FixedScale-1,quota_0.5,02,0.5,0.025214215479702207,14238,718,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.5,03,0.49973161567364471,0.011952048667024512,13965,334,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,FixedScale-1,quota_0.5,04,0.49979466119096516,0.021258606111849255,20689,880,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.5,05,0.5,0.0070385818561001044,13426,189,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.5,06,0.49973103819257664,0.0064192218038371888,13935,179,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.5,07,0.49977767896843039,0.0045575811471765225,17984,164,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.5,08,0.5,0.053742337885794168,18598,1999,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.5,09,0.49977648636566829,0.030919386082551032,20124,1245,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,FixedScale-1,quota_0.5,10,0.5,0.0079310868245294468,13176,209,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,FixedScale-1,quota_0.5,11,0.5,0.077504816955684008,10380,1609,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,FixedScale-1,quota_0.5,12,0.49975357318876296,0.037351263817503345,14196,1061,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.5,13,0.5,0.0020150083379655366,7196,29,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.5,14,0.5,0.015529141104294479,15648,486,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,FixedScale-1,quota_0.5,15,0.5,0.0057571849668386146,21712,250,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,FixedScale-1,quota_0.5,16,0.49976711690731251,0.031405948499567501,15022,944,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,FixedScale-1,quota_0.5,17,0.49981981981981982,0.058355855855855857,22192,2591,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,FixedScale-1,quota_0.5,18,0.5,0.036856422505307858,15072,1111,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,FixedScale-1,quota_0.5,19,0.49982200071199717,0.012281950872196511,19656,483,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,FixedScale-1,quota_0.6,00,0.59959349593495936,0.015561483739837399,18880,490,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.6,01,0.59982525120139785,0.033171066591774323,19222,1063,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,FixedScale-1,quota_0.6,02,0.59980334316617501,0.046705998033431666,17080,1330,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.6,03,0.59957058507783145,0.025228126677402041,16755,705,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,FixedScale-1,quota_0.6,04,0.59999999999999998,0.048000966300277809,24837,1987,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.6,05,0.59958289885297178,0.018099210487114555,16100,486,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.6,06,0.59978483055406129,0.012408104715797024,16725,346,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.6,07,0.59982214317474436,0.0096987550022232111,21584,349,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.6,08,0.59963436928702007,0.084740294655339291,22304,3152,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.6,09,0.59991059454626727,0.05222768588883922,24156,2103,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,FixedScale-1,quota_0.6,10,0.59972677595628421,0.020567698846387372,15804,542,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,FixedScale-1,quota_0.6,11,0.59999999999999998,0.1464354527938343,12456,3040,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,FixedScale-1,quota_0.6,12,0.59980285855101034,0.065338308807998305,17038,1856,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.6,13,0.59922178988326846,0.012090050027793219,8624,174,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,FixedScale-1,quota_0.6,14,0.59969325153374231,0.024923312883435581,18768,780,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,FixedScale-1,quota_0.6,15,0.59985261606484896,0.0082903463522476049,26048,360,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,FixedScale-1,quota_0.6,16,0.59990684676292505,0.058187504158626654,18032,1749,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,FixedScale-1,quota_0.6,17,0.59999999999999998,0.097477477477477481,26640,4328,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,FixedScale-1,quota_0.6,18,0.5997876857749469,0.06253317409766454,18080,1885,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,FixedScale-1,quota_0.6,19,0.59985760056959769,0.028378172201596909,23590,1116,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,FixedScale-1,selected_fit_rule,00,0.57348831300813008,0.013846544715447155,18058,436,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,selected_fit_rule,01,0.52090744554702617,0.021157086687886163,16693,678,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,FixedScale-1,selected_fit_rule,02,0.48015873015873017,0.021281078803202697,13673,606,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,selected_fit_rule,03,0.49912327786723926,0.012202540704956164,13948,341,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,FixedScale-1,selected_fit_rule,04,0.46162580021741756,0.016572049764464306,19109,686,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,selected_fit_rule,05,0.5307612095933264,0.011135110978698048,14252,299,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,selected_fit_rule,06,0.55352339967724584,0.0093957324726555488,15435,262,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,selected_fit_rule,07,0.59743219208537124,0.010977100933748332,21498,395,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,selected_fit_rule,08,0.46405527476072694,0.043149801053876759,17261,1605,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,FixedScale-1,selected_fit_rule,09,0.56236030397854264,0.043436149605125908,22644,1749,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,FixedScale-1,selected_fit_rule,10,0.52371736490588949,0.0096387370977534907,13801,254,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,FixedScale-1,selected_fit_rule,11,0.38747591522157993,0.032225433526011558,8044,669,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,FixedScale-1,selected_fit_rule,12,0.38622122086883054,0.019221291276490884,10971,546,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,FixedScale-1,selected_fit_rule,13,0.59116175653140635,0.011951083935519734,8508,172,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,FixedScale-1,selected_fit_rule,14,0.53741692229038851,0.018245143149284253,16819,571,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,FixedScale-1,selected_fit_rule,15,0.68664793662490786,0.01600497420781135,29817,695,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,FixedScale-1,selected_fit_rule,16,0.50229556191363367,0.032237673830594185,15098,969,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,FixedScale-1,selected_fit_rule,17,0.36626126126126124,0.026509009009009009,16262,1177,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,FixedScale-1,selected_fit_rule,18,0.56684580679405516,0.052813163481953293,17087,1592,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,FixedScale-1,selected_fit_rule,19,0.51835935513400799,0.015485938056247775,20385,609,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,S0,oracle,00,0.61448805894308944,0.024294969512195123,19349,765,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
selection,S0,oracle,01,0.54502902078262505,0.023029395244336264,17466,738,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,S0,oracle,02,0.50087793229386146,0.021632251720747293,14263,616,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S0,oracle,03,0.59366612989801404,0.022114868491680088,16590,618,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,S0,oracle,04,0.5103031767121633,0.026210895035632321,21124,1085,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S0,oracle,05,0.62341725011172344,0.023908833606435278,16740,642,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,S0,oracle,06,0.61864801864801866,0.019257665411511565,17251,537,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
selection,S0,oracle,07,0.67949644286349486,0.024288572698977325,24451,874,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,S0,oracle,08,0.4745940423701473,0.040541993762770186,17653,1508,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,S0,oracle,09,0.53869269358764216,0.038096657229424326,21691,1534,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,S0,oracle,10,0.58803885853066185,0.01700060716454159,15496,448,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,S0,oracle,11,0.34860308285163777,0.034152215799614645,7237,709,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",1
selection,S0,oracle,12,0.42476941491234249,0.023269731746814053,12066,661,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S0,oracle,13,0.67363813229571978,0.022026125625347417,9695,317,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,S0,oracle,14,0.64244631901840488,0.029812116564417179,20106,933,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,S0,oracle,15,0.74942428150331608,0.025078297715549005,32543,1089,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,S0,oracle,16,0.51706700379266757,0.035564575154700913,15542,1069,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,S0,oracle,17,0.38331081081081081,0.027117117117117118,17019,1204,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,S0,oracle,18,0.50494294055201694,0.043988853503184711,15221,1326,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,S0,oracle,19,0.59413619488379188,0.029191883232467072,23365,1148,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,S0,quota_0.4,00,0.39989837398373984,0.0017784552845528457,12592,56,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S0,quota_0.4,01,0.39973787680209699,0.007676465081445422,12810,246,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,S0,quota_0.4,02,0.39970501474926251,0.011167298777918248,11382,318,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S0,quota_0.4,03,0.39989264626945786,0.0042941492216854544,11175,120,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,S0,quota_0.4,04,0.40000000000000002,0.0080444498127793217,16558,333,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S0,quota_0.4,05,0.39989572471324297,0.0022717116043497695,10738,61,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,S0,quota_0.4,06,0.39967724583109199,0.0031199569661108121,11145,87,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S0,quota_0.4,07,0.39973321476211648,0.0026678523788350376,14384,96,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,S0,quota_0.4,08,0.39990859232175502,0.026104957522314228,14875,971,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,S0,quota_0.4,09,0.39964237818506931,0.018725475587344161,16092,754,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,S0,quota_0.4,10,0.39981785063752279,0.0030358227079538558,10536,80,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,S0,quota_0.4,11,0.40000000000000008,0.068497109826589589,8304,1422,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,S0,quota_0.4,12,0.39970428782651551,0.017989157220305568,11354,511,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S0,quota_0.4,13,0.39980544747081714,0.0011117287381878821,5754,16,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,S0,quota_0.4,14,0.39979550102249489,0.0086912065439672809,12512,272,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,S0,quota_0.4,15,0.39977892409727339,0.002717391304347826,17360,118,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,S0,quota_0.4,16,0.39962738705170003,0.014272406680417859,12012,429,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,S0,quota_0.4,17,0.40000000000000002,0.031689189189189192,17760,1407,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,S0,quota_0.4,18,0.3996815286624204,0.023420912951167727,12048,706,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,S0,quota_0.4,19,0.3997864008543966,0.003025987896048416,15722,119,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,S0,quota_0.5,00,0.5,0.005335365853658537,15744,168,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S0,quota_0.5,01,0.4997815640017475,0.017506085002808463,16016,561,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,S0,quota_0.5,02,0.5,0.021245961511448235,14238,605,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S0,quota_0.5,03,0.49973161567364471,0.010162819824655575,13965,284,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,S0,quota_0.5,04,0.49979466119096516,0.022538953979949268,20689,933,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S0,quota_0.5,05,0.5,0.006852375986891107,13426,184,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,S0,quota_0.5,06,0.49973103819257664,0.00566612874305182,13935,158,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S0,quota_0.5,07,0.49977767896843039,0.0039184081814139619,17984,141,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,S0,quota_0.5,08,0.5,0.046322185181202284,18598,1723,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,S0,quota_0.5,09,0.49977648636566829,0.030522028510405801,20124,1229,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,S0,quota_0.5,10,0.5,0.0072480267152398303,13176,191,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,S0,quota_0.5,11,0.5,0.11844894026974952,10380,2459,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,S0,quota_0.5,12,0.49975357318876296,0.036717594874322322,14196,1043,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S0,quota_0.5,13,0.5,0.002084491384102279,7196,30,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,S0,quota_0.5,14,0.5,0.014602505112474438,15648,457,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,S0,quota_0.5,15,0.5,0.0048360353721444366,21712,210,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,S0,quota_0.5,16,0.49976711690731251,0.03157229356577284,15022,949,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,S0,quota_0.5,17,0.49981981981981982,0.058941441441441443,22192,2617,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,S0,quota_0.5,18,0.5,0.042197452229299361,15072,1272,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,S0,quota_0.5,19,0.49982200071199717,0.012053094644764279,19656,474,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,S0,quota_0.6,00,0.59959349593495936,0.015116869918699186,18880,476,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S0,quota_0.6,01,0.59982525120139785,0.032110091743119261,19222,1029,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,S0,quota_0.6,02,0.59980334316617501,0.040841410310436858,17080,1163,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S0,quota_0.6,03,0.59957058507783145,0.022830560028627662,16755,638,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,S0,quota_0.6,04,0.59999999999999998,0.050199299432298589,24837,2078,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S0,quota_0.6,05,0.59958289885297178,0.018881275137792343,16100,507,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,S0,quota_0.6,06,0.59978483055406129,0.010650887573964495,16725,297,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S0,quota_0.6,07,0.59982214317474436,0.0095320142285460208,21584,343,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,S0,quota_0.6,08,0.59963436928702007,0.079309603183137969,22304,2950,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,S0,quota_0.6,09,0.59991059454626727,0.050663090448517356,24156,2040,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,S0,quota_0.6,10,0.59972677595628421,0.018176988463873708,15804,479,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,S0,quota_0.6,11,0.59999999999999998,0.17278420038535647,12456,3587,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,S0,quota_0.6,12,0.59980285855101034,0.065584735619235376,17038,1863,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S0,quota_0.6,13,0.59922178988326846,0.01028349082823791,8624,148,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,S0,quota_0.6,14,0.59969325153374231,0.02338957055214724,18768,732,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,S0,quota_0.6,15,0.59985261606484896,0.0079218865143699333,26048,344,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,S0,quota_0.6,16,0.59990684676292505,0.061880364628385122,18032,1860,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,S0,quota_0.6,17,0.59999999999999998,0.097117117117117124,26640,4312,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,S0,quota_0.6,18,0.5997876857749469,0.068404989384288739,18080,2062,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,S0,quota_0.6,19,0.59985760056959769,0.029115597823322993,23590,1145,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,S0,selected_fit_rule,00,0.52823297764227639,0.013910060975609756,16633,438,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
selection,S0,selected_fit_rule,01,0.45503338950259004,0.01834862385321101,14582,588,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",1
selection,S0,selected_fit_rule,02,0.44637589549093976,0.018577047338109283,12711,529,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S0,selected_fit_rule,03,0.47944176060118088,0.010914295938450528,13398,305,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",1
selection,S0,selected_fit_rule,04,0.43824133349438338,0.020630510931271891,18141,854,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
selection,S0,selected_fit_rule,05,0.5172054223149114,0.01173096976016684,13888,315,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,S0,selected_fit_rule,06,0.5327595481441636,0.0083916083916083899,14856,234,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
selection,S0,selected_fit_rule,07,0.55444086260560255,0.011143841707425522,19951,401,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",1
selection,S0,selected_fit_rule,08,0.41751801268953648,0.034331648564361758,15530,1277,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",1
selection,S0,selected_fit_rule,09,0.50844384840808621,0.038469179953310485,20473,1549,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",1
selection,S0,selected_fit_rule,10,0.47309502125075897,0.011953551912568305,12467,315,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",1
selection,S0,selected_fit_rule,11,0.36753371868978801,0.047543352601156073,7630,987,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",1
selection,S0,selected_fit_rule,12,0.38231359571921425,0.017425895937477998,10860,495,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S0,selected_fit_rule,13,0.52911339633129517,0.010352973874374654,7615,149,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",1
selection,S0,selected_fit_rule,14,0.53559560327198363,0.019587167689161553,16762,613,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",1
selection,S0,selected_fit_rule,15,0.67071204863669864,0.017225497420781135,29125,748,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",1
selection,S0,selected_fit_rule,16,0.46703040787810229,0.030108456983165881,14038,905,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,S0,selected_fit_rule,17,0.3246846846846847,0.019684684684684685,14416,874,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",1
selection,S0,selected_fit_rule,18,0.54296045647558389,0.056760881104033968,16367,1711,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,S0,selected_fit_rule,19,0.49056603773584906,0.015663937344250624,19292,616,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",1
selection,S1,oracle,00,0.61760035569105687,0.024517276422764227,19447,772,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
selection,S1,oracle,01,0.54621481620171008,0.023123010672158772,17504,741,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,S1,oracle,02,0.49978929624947327,0.021175726927939315,14232,603,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S1,oracle,03,0.593487207013777,0.022258006799069599,16585,622,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,S1,oracle,04,0.51412006280951805,0.02642831259813987,21282,1094,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S1,oracle,05,0.62289587367793842,0.024020557127960671,16726,645,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,S1,oracle,06,0.62259279182356098,0.019508696431773352,17361,544,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
selection,S1,oracle,07,0.68255335704757669,0.024427523343708315,24561,879,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,S1,oracle,08,0.47585761909882779,0.040595762985267229,17700,1510,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,S1,oracle,09,0.53976059206278248,0.038419510256792327,21734,1547,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,S1,oracle,10,0.58948087431693985,0.017114450516089858,15534,451,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,S1,oracle,11,0.34706165703275532,0.033622350674373795,7205,698,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",1
selection,S1,oracle,12,0.42339646553545024,0.023058508765753716,12027,655,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S1,oracle,13,0.67433296275708721,0.022512506948304613,9705,324,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,S1,oracle,14,0.63873977505112478,0.029428680981595092,19990,921,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,S1,oracle,15,0.75013817243920411,0.025009211495946943,32574,1086,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,S1,oracle,16,0.51746623195156027,0.035531306141459842,15554,1068,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,S1,oracle,17,0.3850900900900901,0.027657657657657656,17098,1228,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,S1,oracle,18,0.50998540339702758,0.043922505307855624,15373,1324,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,S1,oracle,19,0.59515333367237955,0.029217311702181763,23405,1149,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,S1,quota_0.4,00,0.39989837398373984,0.0019690040650406507,12592,62,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S1,quota_0.4,01,0.39973787680209699,0.0076452599388379203,12810,245,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,S1,quota_0.4,02,0.39970501474926251,0.011272650653181627,11382,321,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S1,quota_0.4,03,0.39989264626945786,0.004473072105922348,11175,125,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,S1,quota_0.4,04,0.40000000000000002,0.0075612996738736562,16558,313,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S1,quota_0.4,05,0.39989572471324297,0.0023834351258751676,10738,64,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,S1,quota_0.4,06,0.39967724583109199,0.003263403263403263,11145,91,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S1,quota_0.4,07,0.39973321476211648,0.0026400622498888395,14384,95,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,S1,quota_0.4,08,0.39990859232175502,0.025674803742337885,14875,955,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,S1,quota_0.4,09,0.39964237818506931,0.01882481498038047,16092,758,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,S1,quota_0.4,10,0.39981785063752279,0.0030737704918032786,10536,81,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,S1,quota_0.4,11,0.40000000000000008,0.068545279383429678,8304,1423,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,S1,quota_0.4,12,0.39970428782651551,0.018411603182426246,11354,523,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S1,quota_0.4,13,0.39980544747081714,0.0011812117843246247,5754,17,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,S1,quota_0.4,14,0.39979550102249489,0.0087870654396728018,12512,275,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,S1,quota_0.4,15,0.39977892409727339,0.0028095062638172439,17360,122,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,S1,quota_0.4,16,0.39962738705170003,0.014937786945239204,12012,449,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,S1,quota_0.4,17,0.40000000000000002,0.03164414414414414,17760,1405,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,S1,quota_0.4,18,0.3996815286624204,0.023089171974522291,12048,696,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,S1,quota_0.4,19,0.3997864008543966,0.0028988455474749535,15722,114,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,S1,quota_0.5,00,0.5,0.005208333333333333,15744,164,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S1,quota_0.5,01,0.4997815640017475,0.01744367471759346,16016,559,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,S1,quota_0.5,02,0.5,0.021878072763028517,14238,623,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S1,quota_0.5,03,0.49973161567364471,0.010162819824655575,13965,284,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,S1,quota_0.5,04,0.49979466119096516,0.022152433868824737,20689,917,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S1,quota_0.5,05,0.5,0.0067406524653657084,13426,181,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,S1,quota_0.5,06,0.49973103819257664,0.0058095750403442704,13935,162,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S1,quota_0.5,07,0.49977767896843039,0.0040573588261449533,17984,146,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,S1,quota_0.5,08,0.5,0.046564146682438967,18598,1732,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,S1,quota_0.5,09,0.49977648636566829,0.030596533055183037,20124,1232,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,S1,quota_0.5,10,0.5,0.0072859744990892532,13176,192,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,S1,quota_0.5,11,0.5,0.11955684007707129,10380,2482,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,S1,quota_0.5,12,0.49975357318876296,0.035978314440611135,14196,1022,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S1,quota_0.5,13,0.5,0.0023624235686492494,7196,34,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,S1,quota_0.5,14,0.5,0.014762269938650307,15648,462,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,S1,quota_0.5,15,0.5,0.0049281503316138545,21712,214,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,S1,quota_0.5,16,0.49976711690731251,0.031672100605496044,15022,952,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,S1,quota_0.5,17,0.49981981981981982,0.057837837837837837,22192,2568,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,S1,quota_0.5,18,0.5,0.041898885350318472,15072,1263,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,S1,quota_0.5,19,0.49982200071199717,0.012078523114478972,19656,475,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,S1,quota_0.6,00,0.59959349593495936,0.014735772357723578,18880,464,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S1,quota_0.6,01,0.59982525120139785,0.032297322598764278,19222,1035,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",0
selection,S1,quota_0.6,02,0.59980334316617501,0.041508638853771596,17080,1182,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S1,quota_0.6,03,0.59957058507783145,0.022866344605475042,16755,639,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",0
selection,S1,quota_0.6,04,0.59999999999999998,0.04949873173088537,24837,2049,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S1,quota_0.6,05,0.59958289885297178,0.018769551616266946,16100,504,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,S1,quota_0.6,06,0.59978483055406129,0.0109377801685494,16725,305,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S1,quota_0.6,07,0.59982214317474436,0.0094208537127612266,21584,339,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",0
selection,S1,quota_0.6,08,0.59963436928702007,0.078906334014410148,22304,2935,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",0
selection,S1,quota_0.6,09,0.59991059454626727,0.050663090448517363,24156,2040,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",0
selection,S1,quota_0.6,10,0.59972677595628421,0.017911353976927748,15804,472,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",0
selection,S1,quota_0.6,11,0.59999999999999998,0.17341040462427745,12456,3600,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",0
selection,S1,quota_0.6,12,0.59980285855101034,0.06572555093994227,17038,1867,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S1,quota_0.6,13,0.59922178988326846,0.010561423012784881,8624,152,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",0
selection,S1,quota_0.6,14,0.59969325153374231,0.023677147239263802,18768,741,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",0
selection,S1,quota_0.6,15,0.59985261606484896,0.0080370302137067057,26048,349,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",0
selection,S1,quota_0.6,16,0.59990684676292505,0.061348060416528051,18032,1844,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,S1,quota_0.6,17,0.59999999999999998,0.096396396396396397,26640,4280,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",0
selection,S1,quota_0.6,18,0.5997876857749469,0.067476114649681534,18080,2034,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,S1,quota_0.6,19,0.59985760056959769,0.029166454762752377,23590,1147,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",0
selection,S1,selected_fit_rule,00,0.52867759146341464,0.013941819105691058,16647,439,16,16,"[""01"",""02"",""04"",""05"",""06"",""07"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
selection,S1,selected_fit_rule,01,0.45799787805030273,0.018442239281033512,14677,591,14,14,"[""00"",""02"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""13"",""14"",""15"",""16"",""19""]",1
selection,S1,selected_fit_rule,02,0.44581401882286842,0.018506812754600366,12695,527,14,14,"[""00"",""03"",""04"",""06"",""07"",""09"",""11"",""12"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S1,selected_fit_rule,03,0.47915548398640184,0.011057434245840044,13390,309,15,15,"[""00"",""01"",""02"",""04"",""05"",""07"",""09"",""10"",""11"",""12"",""13"",""15"",""16"",""17"",""19""]",1
selection,S1,selected_fit_rule,04,0.43659862302210412,0.019954100736803961,18073,826,17,17,"[""00"",""01"",""03"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
selection,S1,selected_fit_rule,05,0.51664680470728441,0.011433040369432445,13873,307,14,14,"[""02"",""03"",""04"",""06"",""08"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""18"",""19""]",0
selection,S1,selected_fit_rule,06,0.53476779630625793,0.0086426394118701809,14912,241,15,15,"[""01"",""02"",""03"",""05"",""07"",""08"",""11"",""12"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",1
selection,S1,selected_fit_rule,07,0.55535793686082702,0.011143841707425522,19984,401,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""08"",""09"",""10"",""12"",""13"",""16"",""17"",""18"",""19""]",1
selection,S1,selected_fit_rule,08,0.42007205075814602,0.034170340896870627,15625,1271,17,17,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""09"",""10"",""12"",""13"",""14"",""15"",""17"",""18"",""19""]",1
selection,S1,selected_fit_rule,09,0.50849351810460441,0.038518849649828636,20475,1551,18,18,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""10"",""11"",""12"",""13"",""14"",""15"",""16"",""18"",""19""]",1
selection,S1,selected_fit_rule,10,0.47074225865209468,0.011346387370977535,12405,299,12,12,"[""00"",""01"",""04"",""05"",""06"",""07"",""08"",""12"",""13"",""15"",""16"",""18""]",1
selection,S1,selected_fit_rule,11,0.36271676300578037,0.045038535645472055,7530,935,12,12,"[""01"",""02"",""04"",""05"",""06"",""08"",""09"",""12"",""13"",""15"",""17"",""18""]",1
selection,S1,selected_fit_rule,12,0.38227839188903751,0.017601915088361612,10859,500,14,14,"[""01"",""03"",""04"",""08"",""09"",""10"",""11"",""13"",""14"",""15"",""16"",""17"",""18"",""19""]",0
selection,S1,selected_fit_rule,13,0.52675097276264593,0.01028349082823791,7581,148,14,14,"[""00"",""01"",""02"",""03"",""05"",""06"",""08"",""09"",""10"",""14"",""15"",""17"",""18"",""19""]",1
selection,S1,selected_fit_rule,14,0.53089851738241312,0.01920373210633947,16615,601,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""16"",""17"",""19""]",1
selection,S1,selected_fit_rule,15,0.67085022107590275,0.017110353721444364,29131,743,16,16,"[""00"",""01"",""02"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""11"",""12"",""14"",""16"",""17"",""18""]",1
selection,S1,selected_fit_rule,16,0.46749617406347727,0.030075187969924814,14052,904,14,14,"[""00"",""02"",""03"",""06"",""07"",""09"",""10"",""11"",""12"",""13"",""14"",""15"",""17"",""18""]",0
selection,S1,selected_fit_rule,17,0.33004504504504506,0.020112612612612612,14654,893,16,16,"[""00"",""01"",""03"",""04"",""05"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""16"",""19""]",1
selection,S1,selected_fit_rule,18,0.54259554140127386,0.055400743099787687,16356,1670,16,16,"[""00"",""01"",""02"",""03"",""06"",""07"",""08"",""09"",""10"",""11"",""12"",""13"",""14"",""16"",""17"",""19""]",0
selection,S1,selected_fit_rule,19,0.49150689111529272,0.015765651223109394,19329,620,14,14,"[""00"",""02"",""03"",""04"",""05"",""07"",""08"",""09"",""10"",""11"",""12"",""14"",""15"",""18""]",1


==> anc/frozen_results/New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv <==
branch,cell,evaluation,coverage,R_SE,repeated_accepted,repeated_errors,subjects,repeat_records,zero_accept_records,status
averaging,BCE,oracle,0.55525907115638029,0.049511603278123158,354201,17791,20,300,3,COMPLETE
averaging,BCE,quota_0.4,0.39980441976204872,0.03260891164692524,255113,8159,20,300,0,COMPLETE
averaging,BCE,quota_0.5,0.49988777775104626,0.050375811283105178,318969,15805,20,300,0,COMPLETE
averaging,BCE,quota_0.6,0.59976884684460274,0.074618074607696289,382723,28359,20,300,0,COMPLETE
averaging,BCEAnchor-average,oracle,0.56343807344952468,0.049515746071728456,359135,18022,20,300,0,COMPLETE
averaging,BCEAnchor-average,quota_0.4,0.39980441976204872,0.031400316803334112,255113,7971,20,300,0,COMPLETE
averaging,BCEAnchor-average,quota_0.5,0.49988777775104626,0.04887904232711128,318969,15461,20,300,0,COMPLETE
averaging,BCEAnchor-average,quota_0.6,0.59976884684460274,0.073088433299716052,382723,27806,20,300,0,COMPLETE
averaging,BCEAnchor-equalnorm,oracle,0.56361750658369247,0.049546110140139307,359221,18037,20,300,0,COMPLETE
averaging,BCEAnchor-equalnorm,quota_0.4,0.39980441976204872,0.031278656203947701,255113,7950,20,300,0,COMPLETE
averaging,BCEAnchor-equalnorm,quota_0.5,0.49988777775104626,0.048738027536443435,318969,15426,20,300,0,COMPLETE
averaging,BCEAnchor-equalnorm,quota_0.6,0.59976884684460274,0.073148592728020337,382723,27836,20,300,0,COMPLETE
averaging,BCEAnchor-full-1,oracle,0.56369282000625376,0.049543522378609088,359261,18037,20,300,0,COMPLETE
averaging,BCEAnchor-full-1,quota_0.4,0.39980441976204872,0.031278343943550654,255113,7951,20,300,0,COMPLETE
averaging,BCEAnchor-full-1,quota_0.5,0.49988777775104626,0.048720017676389234,318969,15422,20,300,0,COMPLETE
averaging,BCEAnchor-full-1,quota_0.6,0.59976884684460274,0.07312887017431717,382723,27829,20,300,0,COMPLETE
averaging,FixedScale-average,oracle,0.563852319892303,0.049410752634125039,359187,18024,20,300,0,COMPLETE
averaging,FixedScale-average,quota_0.4,0.39980441976204872,0.029587204076800665,255113,7784,20,300,0,COMPLETE
averaging,FixedScale-average,quota_0.5,0.49988777775104626,0.047061119393848203,318969,15238,20,300,0,COMPLETE
averaging,FixedScale-average,quota_0.6,0.59976884684460274,0.072405571924822054,382723,27775,20,300,0,COMPLETE
averaging,FixedScale-full-1,oracle,0.56307832853044304,0.049424734749724357,358660,17996,20,300,0,COMPLETE
averaging,FixedScale-full-1,quota_0.4,0.39980441976204872,0.029593114973481053,255113,7798,20,300,0,COMPLETE
averaging,FixedScale-full-1,quota_0.5,0.49988777775104626,0.046928652656246038,318969,15218,20,300,0,COMPLETE
averaging,FixedScale-full-1,quota_0.6,0.59976884684460274,0.072533209612046387,382723,27841,20,300,0,COMPLETE
averaging,SELE-average,oracle,0.55856825387536646,0.049461679774446439,356434,17894,20,300,3,COMPLETE
averaging,SELE-average,quota_0.4,0.39980441976204872,0.032914585329319512,255113,8166,20,300,0,COMPLETE
averaging,SELE-average,quota_0.5,0.49988777775104626,0.049638837549606844,318969,15554,20,300,0,COMPLETE
averaging,SELE-average,quota_0.6,0.59976884684460274,0.073244473931677379,382723,27810,20,300,0,COMPLETE
averaging,SELE-full-S1,oracle,0.55728584689599203,0.04948527553937053,355597,17861,20,300,3,COMPLETE
averaging,SELE-full-S1,quota_0.4,0.39980441976204872,0.032651738956636187,255113,8134,20,300,0,COMPLETE
averaging,SELE-full-S1,quota_0.5,0.49988777775104626,0.049908693765786376,318969,15664,20,300,0,COMPLETE
averaging,SELE-full-S1,quota_0.6,0.59976884684460274,0.073637899082831873,382723,27978,20,300,0,COMPLETE
averaging,SELE-historical-S0,oracle,0.55627949026810741,0.049487500075915444,354868,17821,20,300,3,COMPLETE
averaging,SELE-historical-S0,quota_0.4,0.39980441976204872,0.03255362777760612,255113,8122,20,300,0,COMPLETE
averaging,SELE-historical-S0,quota_0.5,0.49988777775104626,0.049888416018964356,318969,15688,20,300,0,COMPLETE
averaging,SELE-historical-S0,quota_0.6,0.59976884684460274,0.073761253854413705,382723,28053,20,300,0,COMPLETE
nested,Nested-BCE,locked_rule,0.4855939319365401,0.048433661899622719,308555,14272,20,300,9,COMPLETE
nested,Nested-BCE,oracle,0.55090221195515698,0.04942598539436218,351027,17655,20,300,6,COMPLETE
nested,Nested-BCE,quota_0.4,0.39980441976204872,0.03358374056871196,255113,8340,20,300,0,COMPLETE
nested,Nested-BCE,quota_0.5,0.49988777775104626,0.050347848936214377,318969,15789,20,300,0,COMPLETE
nested,Nested-BCE,quota_0.6,0.59976884684460274,0.074439660633083257,382723,28260,20,300,0,COMPLETE
nested,Nested-BCEAnchor-1,locked_rule,0.4954893318465608,0.046392061681724037,315614,14099,20,300,6,COMPLETE
nested,Nested-BCEAnchor-1,oracle,0.56198367663517057,0.049529238098078972,358167,17973,20,300,0,COMPLETE
nested,Nested-BCEAnchor-1,quota_0.4,0.39980441976204872,0.031950052384236094,255113,8069,20,300,0,COMPLETE
nested,Nested-BCEAnchor-1,quota_0.5,0.49988777775104626,0.048824103152107522,318969,15443,20,300,0,COMPLETE
nested,Nested-BCEAnchor-1,quota_0.6,0.59976884684460274,0.073080964699622025,382723,27786,20,300,0,COMPLETE
nested,Nested-BCEAnchor-selected,locked_rule,0.49827891328832408,0.047287697079968743,317392,14416,20,300,6,COMPLETE
nested,Nested-BCEAnchor-selected,oracle,0.55899763025266203,0.049478223695396416,356133,17891,20,300,0,COMPLETE
nested,Nested-BCEAnchor-selected,quota_0.4,0.39980441976204872,0.033059994040071781,255113,8280,20,300,0,COMPLETE
nested,Nested-BCEAnchor-selected,quota_0.5,0.49988777775104626,0.049234536005168167,318969,15538,20,300,0,COMPLETE
nested,Nested-BCEAnchor-selected,quota_0.6,0.59976884684460274,0.073441921423650205,382723,27912,20,300,0,COMPLETE
nested,Nested-FixedScale-1,locked_rule,0.50213184911384279,0.044490098759052292,320553,14088,20,300,3,COMPLETE
nested,Nested-FixedScale-1,oracle,0.56307967276100546,0.049424616758892502,358661,17996,20,300,0,COMPLETE
nested,Nested-FixedScale-1,quota_0.4,0.39980441976204872,0.029593114973481053,255113,7798,20,300,0,COMPLETE
nested,Nested-FixedScale-1,quota_0.5,0.49988777775104626,0.046928652656246038,318969,15218,20,300,0,COMPLETE
nested,Nested-FixedScale-1,quota_0.6,0.59976884684460274,0.072533209612046387,382723,27841,20,300,0,COMPLETE
nested,Nested-SELE,locked_rule,0.49615455594505936,0.049604878128838494,315730,15094,20,300,12,COMPLETE
nested,Nested-SELE,oracle,0.55253527222695309,0.049447267877510463,352245,17711,20,300,3,COMPLETE
nested,Nested-SELE,quota_0.4,0.39980441976204872,0.033553371009481692,255113,8292,20,300,0,COMPLETE
nested,Nested-SELE,quota_0.5,0.49988777775104626,0.050665524530886893,318969,15857,20,300,0,COMPLETE
nested,Nested-SELE,quota_0.6,0.59976884684460274,0.07437437399723236,382723,28209,20,300,0,COMPLETE
selection,A0,oracle,0.56017713167551142,0.049529071061142099,357069,17922,20,300,0,COMPLETE
selection,A0,quota_0.4,0.39980441976204872,0.03250287970473667,255113,8261,20,300,0,COMPLETE
selection,A0,quota_0.5,0.49988777775104626,0.049820546429133535,318969,15778,20,300,0,COMPLETE
selection,A0,quota_0.6,0.59976884684460274,0.073970940360572654,382723,28152,20,300,0,COMPLETE
selection,A0,selected_fit_rule,0.50599403298031009,0.044556727649755372,322707,14308,20,300,0,COMPLETE
selection,A1,oracle,0.56424626876264017,0.049535829028457101,359591,18057,20,300,0,COMPLETE
selection,A1,quota_0.4,0.39980441976204872,0.031526045479081062,255113,8069,20,300,0,COMPLETE
selection,A1,quota_0.5,0.49988777775104626,0.048631192266722231,318969,15492,20,300,0,COMPLETE
selection,A1,quota_0.6,0.59976884684460274,0.072758690807636417,382723,27775,20,300,0,COMPLETE
selection,A1,selected_fit_rule,0.50593941659517883,0.042746896880072618,322789,13841,20,300,0,COMPLETE
selection,A2,oracle,0.56369282000625376,0.049543522378609088,359261,18037,20,300,0,COMPLETE
selection,A2,quota_0.4,0.39980441976204872,0.031278343943550654,255113,7951,20,300,0,COMPLETE
selection,A2,quota_0.5,0.49988777775104626,0.048720017676389234,318969,15422,20,300,0,COMPLETE
selection,A2,quota_0.6,0.59976884684460274,0.07312887017431717,382723,27829,20,300,0,COMPLETE
selection,A2,selected_fit_rule,0.50339711332586401,0.04328735588421586,321219,13875,20,300,0,COMPLETE
selection,BCE,oracle,0.55525907115638029,0.049511603278123158,354201,17791,20,300,3,COMPLETE
selection,BCE,quota_0.4,0.39980441976204872,0.03260891164692524,255113,8159,20,300,0,COMPLETE
selection,BCE,quota_0.5,0.49988777775104626,0.050375811283105178,318969,15805,20,300,0,COMPLETE
selection,BCE,quota_0.6,0.59976884684460274,0.074618074607696289,382723,28359,20,300,0,COMPLETE
selection,BCE,selected_fit_rule,0.48331489258431021,0.044637378535252896,308722,13790,20,300,0,COMPLETE
selection,FixedScale-1,oracle,0.56307832853044304,0.049424734749724357,358660,17996,20,300,0,COMPLETE
selection,FixedScale-1,quota_0.4,0.39980441976204872,0.029593114973481053,255113,7798,20,300,0,COMPLETE
selection,FixedScale-1,quota_0.5,0.49988777775104626,0.046928652656246038,318969,15218,20,300,0,COMPLETE
selection,FixedScale-1,quota_0.6,0.59976884684460274,0.072533209612046387,382723,27841,20,300,0,COMPLETE
selection,FixedScale-1,selected_fit_rule,0.51549195242198587,0.042433799522500336,329363,14311,20,300,0,COMPLETE
selection,S0,oracle,0.55627949026810741,0.049487500075915444,354868,17821,20,300,3,COMPLETE
selection,S0,quota_0.4,0.39980441976204872,0.03255362777760612,255113,8122,20,300,0,COMPLETE
selection,S0,quota_0.5,0.49988777775104626,0.049888416018964356,318969,15688,20,300,0,COMPLETE
selection,S0,quota_0.6,0.59976884684460274,0.073761253854413705,382723,28053,20,300,0,COMPLETE
selection,S0,selected_fit_rule,0.48306490107838151,0.04479255126993404,308735,13903,20,300,15,COMPLETE
selection,S1,oracle,0.55728584689599203,0.04948527553937053,355597,17861,20,300,3,COMPLETE
selection,S1,quota_0.4,0.39980441976204872,0.032651738956636187,255113,8134,20,300,0,COMPLETE
selection,S1,quota_0.5,0.49988777775104626,0.049908693765786376,318969,15664,20,300,0,COMPLETE
selection,S1,quota_0.6,0.59976884684460274,0.073637899082831873,382723,27978,20,300,0,COMPLETE
selection,S1,selected_fit_rule,0.4829731239237588,0.044282974210919812,308863,13776,20,300,15,COMPLETE


==> anc/frozen_results/New_Objective_Idea/outputs/tables/anchor_leave_one_subject.csv <==
context,baseline,method,removed_subject,coverage_difference,error_difference,risk_difference
cert,BCE|20,BCEAnchor|20,00,0.003917078928661943,-14,-0.0009874982430672016
cert,BCE|20,BCEAnchor|20,01,0.00885116677750758,7,-0.00038312052483795156
cert,BCE|20,BCEAnchor|20,02,0.004376060579493801,-12,-0.0008959619564037485
cert,BCE|20,BCEAnchor|20,03,0.0029798870624640483,-15,-0.0009367413072761746
cert,BCE|20,BCEAnchor|20,04,0.00439736701804444,-13,-0.0009459947698818791
cert,BCE|20,BCEAnchor|20,05,0.0046700852650475855,-11,-0.0008826987987196749
cert,BCE|20,BCEAnchor|20,06,0.001561016078375721,-17,-0.0009588319943669224
cert,BCE|20,BCEAnchor|20,07,0.0045054400754311885,-12,-0.0008587375862282448
cert,BCE|20,BCEAnchor|20,08,0.004577604031940463,-8,-0.0007133135515910369
cert,BCE|20,BCEAnchor|20,09,0.006834687422677399,13,0.0001356363843014463
cert,BCE|20,BCEAnchor|20,10,0.0023244411299802037,-17,-0.0009712767840955733
cert,BCE|20,BCEAnchor|20,11,0.004475017197427045,-12,-0.0008990722418786498
cert,BCE|20,BCEAnchor|20,12,0.005491147320379364,1,-0.000284249858230147
cert,BCE|20,BCEAnchor|20,13,0.0039934597354763235,-12,-0.0008813664136183424
cert,BCE|20,BCEAnchor|20,14,0.0062544444883038675,-10,-0.0009191801916603945
cert,BCE|20,BCEAnchor|20,15,0.003865483514906898,-9,-0.0007567766241852458
cert,BCE|20,BCEAnchor|20,16,0.004431898046161564,-12,-0.0008855845501156076
cert,BCE|20,BCEAnchor|20,17,0.0019639512181529595,-29,-0.0013398700721142937
cert,BCE|20,BCEAnchor|20,18,0.001683895768804844,-32,-0.0018182607825033073
cert,BCE|20,BCEAnchor|20,19,0.0044492297739567865,-14,-0.0009904334146564678
matched,BCE|20,BCEAnchor|20,00,0.0,-14,-0.0011679779027055776
matched,BCE|20,BCEAnchor|20,01,0.0,-19,-0.0014087035697202405
matched,BCE|20,BCEAnchor|20,02,0.0,-14,-0.0011581340860766648
matched,BCE|20,BCEAnchor|20,03,0.0,-17,-0.0013025933071116672
matched,BCE|20,BCEAnchor|20,04,0.0,-14,-0.001146557328614628
matched,BCE|20,BCEAnchor|20,05,0.0,-13,-0.0011009002832323284
matched,BCE|20,BCEAnchor|20,06,0.0,5,-7.131894768246105e-06
matched,BCE|20,BCEAnchor|20,07,0.0,-14,-0.001092384969930256
matched,BCE|20,BCEAnchor|20,08,0.0,-10,-0.0009505108044916485
matched,BCE|20,BCEAnchor|20,09,0.0,-17,-0.001257482066381585
matched,BCE|20,BCEAnchor|20,10,0.0,-14,-0.0011445987460134838
matched,BCE|20,BCEAnchor|20,11,0.0,-14,-0.00114896833950804
matched,BCE|20,BCEAnchor|20,12,0.0,-11,-0.000965076530200025
matched,BCE|20,BCEAnchor|20,13,0.0,-8,-0.0005056424742992879
matched,BCE|20,BCEAnchor|20,14,0.0,-42,-0.0027506665745937464
matched,BCE|20,BCEAnchor|20,15,0.0,-11,-0.0010511141629455517
matched,BCE|20,BCEAnchor|20,16,0.0,-15,-0.0011954536201779775
matched,BCE|20,BCEAnchor|20,17,0.0,-13,-0.0011095775291177778
matched,BCE|20,BCEAnchor|20,18,0.0,2,-0.00020236032513608337
matched,BCE|20,BCEAnchor|20,19,0.0,-13,-0.0011374135169012825
cert,FixedScale|20,BCEAnchor|20,00,-0.007845213884932312,-98,-0.003799814763561983
cert,FixedScale|20,BCEAnchor|20,01,-0.007520819603188678,-96,-0.003912160448879876
cert,FixedScale|20,BCEAnchor|20,02,-0.011331596850764847,-118,-0.004551670527599569
cert,FixedScale|20,BCEAnchor|20,03,-0.028860455978619526,-131,-0.003557507208545793
cert,FixedScale|20,BCEAnchor|20,04,-0.012569686896981236,-126,-0.004801756140261557
cert,FixedScale|20,BCEAnchor|20,05,-0.014695976406333022,-129,-0.004784253225292155
cert,FixedScale|20,BCEAnchor|20,06,-0.009757078311608713,-110,-0.004203879795717409
cert,FixedScale|20,BCEAnchor|20,07,0.009977534037264979,-122,-0.006428718113046149
cert,FixedScale|20,BCEAnchor|20,08,-0.014968177746631117,-111,-0.003931288196480011
cert,FixedScale|20,BCEAnchor|20,09,-0.011053775059667259,-100,-0.003816015431469269
cert,FixedScale|20,BCEAnchor|20,10,-0.01766716229854942,-135,-0.004758149062641923
cert,FixedScale|20,BCEAnchor|20,11,-0.014182911540886745,-133,-0.00508781997308317
cert,FixedScale|20,BCEAnchor|20,12,-0.01223680696625462,-125,-0.004728829266693359
cert,FixedScale|20,BCEAnchor|20,13,-0.013851929568513555,-130,-0.005173463563343757
cert,FixedScale|20,BCEAnchor|20,14,-0.007790249862576704,-106,-0.004166597356800618
cert,FixedScale|20,BCEAnchor|20,15,-0.013834046099011732,-131,-0.005001602091792519
cert,FixedScale|20,BCEAnchor|20,16,-0.0049170976311275205,-78,-0.0031697629947455355
cert,FixedScale|20,BCEAnchor|20,17,-0.013670162710523015,-137,-0.0051967386672310545
cert,FixedScale|20,BCEAnchor|20,18,-0.01716751859809018,-174,-0.007253794590124041
cert,FixedScale|20,BCEAnchor|20,19,-0.012006175739159408,-123,-0.004921608435937162
matched,FixedScale|20,BCEAnchor|20,00,0.0,-26,-0.0014736358927333534
matched,FixedScale|20,BCEAnchor|20,01,0.0,-20,-0.0011456275434162874
matched,FixedScale|20,BCEAnchor|20,02,0.0,-22,-0.0012341599036169298
matched,FixedScale|20,BCEAnchor|20,03,0.0,-24,-0.001312794071550251
matched,FixedScale|20,BCEAnchor|20,04,0.0,-24,-0.0013224312961215637
matched,FixedScale|20,BCEAnchor|20,05,0.0,-22,-0.0012324750321994135
matched,FixedScale|20,BCEAnchor|20,06,0.0,-18,-0.0009991132208920159
matched,FixedScale|20,BCEAnchor|20,07,0.0,-23,-0.0012163224565453837
matched,FixedScale|20,BCEAnchor|20,08,0.0,6,0.00020284750173837213
matched,FixedScale|20,BCEAnchor|20,09,0.0,-22,-0.0011902564784859182
matched,FixedScale|20,BCEAnchor|20,10,0.0,-24,-0.0013251473210866907
matched,FixedScale|20,BCEAnchor|20,11,0.0,-20,-0.0010855673925892345
matched,FixedScale|20,BCEAnchor|20,12,0.0,-22,-0.0012010024504249192
matched,FixedScale|20,BCEAnchor|20,13,0.0,-20,-0.000970171662653431
matched,FixedScale|20,BCEAnchor|20,14,0.0,-57,-0.003224150578801016
matched,FixedScale|20,BCEAnchor|20,15,0.0,-22,-0.0012691313120919978
matched,FixedScale|20,BCEAnchor|20,16,0.0,-19,-0.0010662023114359626
matched,FixedScale|20,BCEAnchor|20,17,0.0,-22,-0.001240037451090012
matched,FixedScale|20,BCEAnchor|20,18,0.0,-13,-0.0006941463476242971
matched,FixedScale|20,BCEAnchor|20,19,0.0,-23,-0.0013118767150937585
cert,SELE|20,BCEAnchor|20,00,-0.001833869708575464,-56,-0.0027667807836619165
cert,SELE|20,BCEAnchor|20,01,0.0030852164382078606,-35,-0.0021689168565516975
cert,SELE|20,BCEAnchor|20,02,-0.0013266074165768083,-54,-0.00267763325826445
cert,SELE|20,BCEAnchor|20,03,-0.006013895299830652,-57,-0.0023742264609722674
cert,SELE|20,BCEAnchor|20,04,-0.000855347251784988,-50,-0.0025247434629572657
cert,SELE|20,BCEAnchor|20,05,-0.0012152789910840345,-54,-0.0026901540774194807
cert,SELE|20,BCEAnchor|20,06,-0.0007579361625126846,-44,-0.0021672624600885815
cert,SELE|20,BCEAnchor|20,07,-0.001352483315764208,-54,-0.0025344822498791983
cert,SELE|20,BCEAnchor|20,08,-0.000895444924539468,-49,-0.002470824545045852
cert,SELE|20,BCEAnchor|20,09,0.0013532080471984065,-20,-0.001274495836154875
cert,SELE|20,BCEAnchor|20,10,-0.0014483514012785803,-54,-0.002654707012719873
cert,SELE|20,BCEAnchor|20,11,-0.0010786774137259147,-53,-0.0026213110610234167
cert,SELE|20,BCEAnchor|20,12,-0.0002630174134530261,-44,-0.0021899765698331006
cert,SELE|20,BCEAnchor|20,13,-0.001506077417750662,-52,-0.0024970796328789846
cert,SELE|20,BCEAnchor|20,14,0.001284477183643773,-43,-0.002269779653294314
cert,SELE|20,BCEAnchor|20,15,-0.0019148693841038456,-55,-0.0027114240505191484
cert,SELE|20,BCEAnchor|20,16,-0.0014750533645471187,-58,-0.0028464395338980986
cert,SELE|20,BCEAnchor|20,17,-0.003837073168775129,-72,-0.0031462308615152965
cert,SELE|20,BCEAnchor|20,18,-0.004537196691560441,-74,-0.0035904708247698758
cert,SELE|20,BCEAnchor|20,19,-0.001108905342707689,-48,-0.002519675388587349
matched,SELE|20,BCEAnchor|20,00,0.0,-18,-0.0014047298792870394
matched,SELE|20,BCEAnchor|20,01,0.0,-24,-0.0016935842313386615
matched,SELE|20,BCEAnchor|20,02,0.0,-18,-0.0013928906969593383
matched,SELE|20,BCEAnchor|20,03,0.0,-21,-0.0015308825955553176
matched,SELE|20,BCEAnchor|20,04,0.0,-19,-0.0014247576112878801
matched,SELE|20,BCEAnchor|20,05,0.0,-17,-0.0013359742677529762
matched,SELE|20,BCEAnchor|20,06,0.0,-4,-0.0005516198899810504
matched,SELE|20,BCEAnchor|20,07,0.0,-18,-0.0013138140742136248
matched,SELE|20,BCEAnchor|20,08,0.0,-16,-0.0012876029972776273
matched,SELE|20,BCEAnchor|20,09,0.0,-18,-0.0013378935634088956
matched,SELE|20,BCEAnchor|20,10,0.0,-18,-0.0013766117103714698
matched,SELE|20,BCEAnchor|20,11,0.0,-20,-0.0015110391304375623
matched,SELE|20,BCEAnchor|20,12,0.0,-17,-0.0013015961739337306
matched,SELE|20,BCEAnchor|20,13,0.0,-11,-0.0006320549983751672
matched,SELE|20,BCEAnchor|20,14,0.0,-37,-0.0024692236090512604
matched,SELE|20,BCEAnchor|20,15,0.0,-18,-0.001416437490568842
matched,SELE|20,BCEAnchor|20,16,0.0,-19,-0.001427274786215682
matched,SELE|20,BCEAnchor|20,17,0.0,-11,-0.0011008826376378775
matched,SELE|20,BCEAnchor|20,18,0.0,0,-0.0003179591959250397
matched,SELE|20,BCEAnchor|20,19,0.0,-18,-0.0014170272715498602
cert,RiskObjective|20,BCEAnchor|20,00,0.043032778118922366,-19,-0.005501398462314705
cert,RiskObjective|20,BCEAnchor|20,01,0.042547501097772444,-19,-0.005454119513535992
cert,RiskObjective|20,BCEAnchor|20,02,0.04117689236164834,-42,-0.006487141618124109
cert,RiskObjective|20,BCEAnchor|20,03,0.023622157334606153,-42,-0.004684287362980301
cert,RiskObjective|20,BCEAnchor|20,04,0.03059702886950283,-52,-0.005869709650627136
cert,RiskObjective|20,BCEAnchor|20,05,0.03937820707318429,-42,-0.006474871487301394
cert,RiskObjective|20,BCEAnchor|20,06,0.04249904084799733,-30,-0.006077065602775093
cert,RiskObjective|20,BCEAnchor|20,07,0.04006422869658599,-38,-0.005790158154228869
cert,RiskObjective|20,BCEAnchor|20,08,0.04292673230478378,-23,-0.005614758700104687
cert,RiskObjective|20,BCEAnchor|20,09,0.03997011769265685,-42,-0.006168752534792175
cert,RiskObjective|20,BCEAnchor|20,10,0.014155878586337656,-51,-0.00428533249028433
cert,RiskObjective|20,BCEAnchor|20,11,0.03872562206439861,-41,-0.006165865521517072
cert,RiskObjective|20,BCEAnchor|20,12,0.04200970352214167,-26,-0.0054618419740119425
cert,RiskObjective|20,BCEAnchor|20,13,0.03857948571071668,-46,-0.007052906449879992
cert,RiskObjective|20,BCEAnchor|20,14,0.045230518654609864,34,-0.0021928236988913025
cert,RiskObjective|20,BCEAnchor|20,15,0.04186774263988202,-29,-0.006178718357075674
cert,RiskObjective|20,BCEAnchor|20,16,0.04258917170151333,-18,-0.005178729749195435
cert,RiskObjective|20,BCEAnchor|20,17,0.03384327089668082,-92,-0.0076119455388827945
cert,RiskObjective|20,BCEAnchor|20,18,0.03858361633766316,-62,-0.007289504212312288
cert,RiskObjective|20,BCEAnchor|20,19,0.039820650723529416,-42,-0.006335933221948885
matched,RiskObjective|20,BCEAnchor|20,00,0.0,-22,-0.0011047043139123108
matched,RiskObjective|20,BCEAnchor|20,01,0.0,-15,-0.0007856165394118861
matched,RiskObjective|20,BCEAnchor|20,02,0.0,-36,-0.001878019719763549
matched,RiskObjective|20,BCEAnchor|20,03,0.0,-23,-0.0011114586797719914
matched,RiskObjective|20,BCEAnchor|20,04,0.0,-15,-0.0008073755734859661
matched,RiskObjective|20,BCEAnchor|20,05,0.0,-27,-0.001384896677569046
matched,RiskObjective|20,BCEAnchor|20,06,0.0,-30,-0.0015864918883197535
matched,RiskObjective|20,BCEAnchor|20,07,0.0,-26,-0.0012491237920153608
matched,RiskObjective|20,BCEAnchor|20,08,0.0,-21,-0.001065001439190319
matched,RiskObjective|20,BCEAnchor|20,09,0.0,-26,-0.0012720176424038873
matched,RiskObjective|20,BCEAnchor|20,10,0.0,-25,-0.0012581422353838898
matched,RiskObjective|20,BCEAnchor|20,11,0.0,-27,-0.001378411970594469
matched,RiskObjective|20,BCEAnchor|20,12,0.0,-24,-0.0011808250777246843
matched,RiskObjective|20,BCEAnchor|20,13,0.0,-27,-0.001447762323525871
matched,RiskObjective|20,BCEAnchor|20,14,0.0,-18,-0.0008575337603813418
matched,RiskObjective|20,BCEAnchor|20,15,0.0,-34,-0.0016842892754490649
matched,RiskObjective|20,BCEAnchor|20,16,0.0,-14,-0.0006861344286150511
matched,RiskObjective|20,BCEAnchor|20,17,0.0,-35,-0.0016775268573989005
matched,RiskObjective|20,BCEAnchor|20,18,0.0,-28,-0.0014489042041062328
matched,RiskObjective|20,BCEAnchor|20,19,0.0,-21,-0.001143308992289073
cert,BCE|20,FixedScale|20,00,0.011762292813594255,84,0.0028123165204947814
cert,BCE|20,FixedScale|20,01,0.016371986380696257,103,0.003529039924041924
cert,BCE|20,FixedScale|20,02,0.015707657430258648,106,0.0036557085711958204
cert,BCE|20,FixedScale|20,03,0.031840343041083574,116,0.0026207659012696186
cert,BCE|20,FixedScale|20,04,0.016967053915025676,113,0.0038557613703796775
cert,BCE|20,FixedScale|20,05,0.019366061671380608,118,0.0039015544265724802
cert,BCE|20,FixedScale|20,06,0.011318094389984434,93,0.003245047801350487
cert,BCE|20,FixedScale|20,07,-0.0054720939618337905,110,0.005569980526817904
cert,BCE|20,FixedScale|20,08,0.01954578177857158,103,0.003217974644888974
cert,BCE|20,FixedScale|20,09,0.017888462482344658,113,0.003951651815770715
cert,BCE|20,FixedScale|20,10,0.019991603428529625,118,0.0037868722785463493
cert,BCE|20,FixedScale|20,11,0.01865792873831379,121,0.00418874773120452
cert,BCE|20,FixedScale|20,12,0.017727954286633985,126,0.004444579408463212
cert,BCE|20,FixedScale|20,13,0.017845389303989878,118,0.004292097149725414
cert,BCE|20,FixedScale|20,14,0.014044694350880571,96,0.0032474171651402234
cert,BCE|20,FixedScale|20,15,0.01769952961391863,122,0.004244825467607273
cert,BCE|20,FixedScale|20,16,0.009348995677289085,66,0.002284178444629928
cert,BCE|20,FixedScale|20,17,0.015634113928675974,108,0.003856868595116761
cert,BCE|20,FixedScale|20,18,0.018851414366895025,142,0.0054355338076207335
cert,BCE|20,FixedScale|20,19,0.016455405513116195,109,0.0039311750212806945
matched,BCE|20,FixedScale|20,00,0.0,12,0.0003056579900277759
matched,BCE|20,FixedScale|20,01,0.0,1,-0.00026307602630395305
matched,BCE|20,FixedScale|20,02,0.0,8,7.602581754026505e-05
matched,BCE|20,FixedScale|20,03,0.0,7,1.0200764438583754e-05
matched,BCE|20,FixedScale|20,04,0.0,10,0.00017587396750693568
matched,BCE|20,FixedScale|20,05,0.0,9,0.00013157474896708515
matched,BCE|20,FixedScale|20,06,0.0,23,0.0009919813261237698
matched,BCE|20,FixedScale|20,07,0.0,9,0.0001239374866151277
matched,BCE|20,FixedScale|20,08,0.0,-16,-0.0011533583062300207
matched,BCE|20,FixedScale|20,09,0.0,5,-6.72255878956668e-05
matched,BCE|20,FixedScale|20,10,0.0,10,0.00018054857507320693
matched,BCE|20,FixedScale|20,11,0.0,6,-6.340094691880543e-05
matched,BCE|20,FixedScale|20,12,0.0,11,0.00023592592022489423
matched,BCE|20,FixedScale|20,13,0.0,12,0.00046452918835414303
matched,BCE|20,FixedScale|20,14,0.0,15,0.00047348400420726966
matched,BCE|20,FixedScale|20,15,0.0,11,0.0002180171491464461
matched,BCE|20,FixedScale|20,16,0.0,4,-0.00012925130874201496
matched,BCE|20,FixedScale|20,17,0.0,9,0.0001304599219722341
matched,BCE|20,FixedScale|20,18,0.0,15,0.0004917860224882137
matched,BCE|20,FixedScale|20,19,0.0,10,0.00017446319819247602
cert,RiskObjective|20,FixedScale|20,00,0.05087799200385468,79,-0.001701583698752722
cert,RiskObjective|20,FixedScale|20,01,0.05006832070096112,77,-0.0015419590646561163
cert,RiskObjective|20,FixedScale|20,02,0.05250848921241319,76,-0.0019354710905245404
cert,RiskObjective|20,FixedScale|20,03,0.05248261331322568,89,-0.0011267801544345077
cert,RiskObjective|20,FixedScale|20,04,0.043166715766484065,74,-0.0010679535103655796
cert,RiskObjective|20,FixedScale|20,05,0.05407418347951731,87,-0.0016906182620092386
cert,RiskObjective|20,FixedScale|20,06,0.05225611915960604,80,-0.001873185807057684
cert,RiskObjective|20,FixedScale|20,07,0.03008669465932101,84,0.0006385599588172794
cert,RiskObjective|20,FixedScale|20,08,0.057894910051414894,88,-0.001683470503624676
cert,RiskObjective|20,FixedScale|20,09,0.05102389275232411,58,-0.0023527371033229064
cert,RiskObjective|20,FixedScale|20,10,0.03182304088488708,84,0.0004728165723575928
cert,RiskObjective|20,FixedScale|20,11,0.05290853360528536,92,-0.0010780455484339022
cert,RiskObjective|20,FixedScale|20,12,0.05424651048839629,99,-0.0007330127073185838
cert,RiskObjective|20,FixedScale|20,13,0.05243141527923023,84,-0.0018794428865362353
cert,RiskObjective|20,FixedScale|20,14,0.05302076851718657,140,0.0019737736579093154
cert,RiskObjective|20,FixedScale|20,15,0.055701788738893754,102,-0.0011771162652831554
cert,RiskObjective|20,FixedScale|20,16,0.04750626933264085,60,-0.0020089667544498993
cert,RiskObjective|20,FixedScale|20,17,0.04751343360720384,45,-0.00241520687165174
cert,RiskObjective|20,FixedScale|20,18,0.055751134935753344,112,-3.570962218824719e-05
cert,RiskObjective|20,FixedScale|20,19,0.051826826462688824,81,-0.0014143247860117225
matched,RiskObjective|20,FixedScale|20,00,0.0,4,0.0003689315788210426
matched,RiskObjective|20,FixedScale|20,01,0.0,5,0.00036001100400440134
matched,RiskObjective|20,FixedScale|20,02,0.0,-14,-0.0006438598161466191
matched,RiskObjective|20,FixedScale|20,03,0.0,1,0.00020133539177825954
matched,RiskObjective|20,FixedScale|20,04,0.0,9,0.0005150557226355976
matched,RiskObjective|20,FixedScale|20,05,0.0,-5,-0.00015242164536963254
matched,RiskObjective|20,FixedScale|20,06,0.0,-12,-0.0005873786674277376
matched,RiskObjective|20,FixedScale|20,07,0.0,-3,-3.2801335469977155e-05
matched,RiskObjective|20,FixedScale|20,08,0.0,-27,-0.001267848940928691
matched,RiskObjective|20,FixedScale|20,09,0.0,-4,-8.176116391796912e-05
matched,RiskObjective|20,FixedScale|20,10,0.0,-1,6.700508570280095e-05
matched,RiskObjective|20,FixedScale|20,11,0.0,-7,-0.0002928445780052344
matched,RiskObjective|20,FixedScale|20,12,0.0,-2,2.0177372700234952e-05
matched,RiskObjective|20,FixedScale|20,13,0.0,-7,-0.00047759066087244006
matched,RiskObjective|20,FixedScale|20,14,0.0,39,0.0023666168184196743
matched,RiskObjective|20,FixedScale|20,15,0.0,-12,-0.00041515796335706706
matched,RiskObjective|20,FixedScale|20,16,0.0,5,0.0003800678828209114
matched,RiskObjective|20,FixedScale|20,17,0.0,-13,-0.00043748940630888855
matched,RiskObjective|20,FixedScale|20,18,0.0,-15,-0.0007547578564819357
matched,RiskObjective|20,FixedScale|20,19,0.0,2,0.00016856772280468557
cert,BCE|100,BCEAnchor|100,00,0.001529040129316872,-55,-0.0029364199717455686
cert,BCE|100,BCEAnchor|100,01,0.0035002567701581944,-27,-0.0018174169878335464
cert,BCE|100,BCEAnchor|100,02,0.0021493517003878804,-56,-0.002998388703339662
cert,BCE|100,BCEAnchor|100,03,0.002135101205183232,-55,-0.00289209557059375
cert,BCE|100,BCEAnchor|100,04,0.00260721165619604,-52,-0.0028421079005908484
cert,BCE|100,BCEAnchor|100,05,0.002167402770832716,-54,-0.002912039133338651
cert,BCE|100,BCEAnchor|100,06,-0.0003566992095179744,-54,-0.0026865586720335594
cert,BCE|100,BCEAnchor|100,07,0.002304607095513056,-54,-0.002759275685363098
cert,BCE|100,BCEAnchor|100,08,0.0017513500956092276,-54,-0.002863755245312863
cert,BCE|100,BCEAnchor|100,09,0.003857438660343604,-37,-0.002259918054677894
cert,BCE|100,BCEAnchor|100,10,0.0018012996465627262,-54,-0.0028568305344022285
cert,BCE|100,BCEAnchor|100,11,0.00227418421750869,-54,-0.00288965106532936
cert,BCE|100,BCEAnchor|100,12,0.0014226585079277765,-55,-0.0028185433213231206
cert,BCE|100,BCEAnchor|100,13,0.002151012993526491,-52,-0.002741335312874356
cert,BCE|100,BCEAnchor|100,14,0.004457227911356276,-52,-0.002962375548219494
cert,BCE|100,BCEAnchor|100,15,0.0024985333259749387,-51,-0.002873054444529323
cert,BCE|100,BCEAnchor|100,16,0.0013240467052497706,-59,-0.0030382371224817253
cert,BCE|100,BCEAnchor|100,17,0.0011855933449201883,-58,-0.0029406892046634145
cert,BCE|100,BCEAnchor|100,18,0.0027795204936579276,-37,-0.0020300404221388
cert,BCE|100,BCEAnchor|100,19,0.002248396794038432,-56,-0.0030289520706144116
matched,BCE|100,BCEAnchor|100,00,0.0,-14,-0.0011679779027055776
matched,BCE|100,BCEAnchor|100,01,0.0,-19,-0.0014087035697202405
matched,BCE|100,BCEAnchor|100,02,0.0,-14,-0.0011581340860766648
matched,BCE|100,BCEAnchor|100,03,0.0,-17,-0.0013025933071116672
matched,BCE|100,BCEAnchor|100,04,0.0,-14,-0.001146557328614628
matched,BCE|100,BCEAnchor|100,05,0.0,-13,-0.0011009002832323284
matched,BCE|100,BCEAnchor|100,06,0.0,5,-7.131894768246105e-06
matched,BCE|100,BCEAnchor|100,07,0.0,-14,-0.001092384969930256
matched,BCE|100,BCEAnchor|100,08,0.0,-10,-0.0009505108044916485
matched,BCE|100,BCEAnchor|100,09,0.0,-17,-0.001257482066381585
matched,BCE|100,BCEAnchor|100,10,0.0,-14,-0.0011445987460134838
matched,BCE|100,BCEAnchor|100,11,0.0,-14,-0.00114896833950804
matched,BCE|100,BCEAnchor|100,12,0.0,-11,-0.000965076530200025
matched,BCE|100,BCEAnchor|100,13,0.0,-8,-0.0005056424742992879
matched,BCE|100,BCEAnchor|100,14,0.0,-42,-0.0027506665745937464
matched,BCE|100,BCEAnchor|100,15,0.0,-11,-0.0010511141629455517
matched,BCE|100,BCEAnchor|100,16,0.0,-15,-0.0011954536201779775
matched,BCE|100,BCEAnchor|100,17,0.0,-13,-0.0011095775291177778
matched,BCE|100,BCEAnchor|100,18,0.0,2,-0.00020236032513608337
matched,BCE|100,BCEAnchor|100,19,0.0,-13,-0.0011374135169012825
cert,FixedScale|100,BCEAnchor|100,00,-0.00985937913215762,-115,-0.0042772033988045105
cert,FixedScale|100,BCEAnchor|100,01,-0.012849449687826309,-137,-0.00516989950988591
cert,FixedScale|100,BCEAnchor|100,02,-0.012610665669242849,-138,-0.005155106466982383
cert,FixedScale|100,BCEAnchor|100,03,-0.03028815496199566,-151,-0.003998006670863877
cert,FixedScale|100,BCEAnchor|100,04,-0.013158012666963703,-144,-0.005349913658279581
cert,FixedScale|100,BCEAnchor|100,05,-0.01539482068244602,-151,-0.005499319850830409
cert,FixedScale|100,BCEAnchor|100,06,-0.012176844179206947,-136,-0.005070529648049681
cert,FixedScale|100,BCEAnchor|100,07,0.01042052989601705,-139,-0.007160291447743591
cert,FixedScale|100,BCEAnchor|100,08,-0.01492097664267722,-121,-0.0041963062061058515
cert,FixedScale|100,BCEAnchor|100,09,-0.011568261374616196,-113,-0.00421195534280857
cert,FixedScale|100,BCEAnchor|100,10,-0.0177192468809646,-153,-0.005293771698384117
cert,FixedScale|100,BCEAnchor|100,11,-0.014708767335501194,-148,-0.005416082562950987
cert,FixedScale|100,BCEAnchor|100,12,-0.013516832262031153,-150,-0.005566506427597852
cert,FixedScale|100,BCEAnchor|100,13,-0.013462909049291705,-145,-0.005433785045399757
cert,FixedScale|100,BCEAnchor|100,14,-0.009488412999183349,-140,-0.00552011918494702
cert,FixedScale|100,BCEAnchor|100,15,-0.013095996093796969,-143,-0.005447562495519712
cert,FixedScale|100,BCEAnchor|100,16,-0.007327896566700742,-107,-0.00422425251446084
cert,FixedScale|100,BCEAnchor|100,17,-0.013100685264991418,-140,-0.005304201315197488
cert,FixedScale|100,BCEAnchor|100,18,-0.015153096375397856,-161,-0.006220093868884474
cert,FixedScale|100,BCEAnchor|100,19,-0.01289710606982497,-142,-0.005482491415790276
matched,FixedScale|100,BCEAnchor|100,00,0.0,-26,-0.0014736358927333534
matched,FixedScale|100,BCEAnchor|100,01,0.0,-20,-0.0011456275434162874
matched,FixedScale|100,BCEAnchor|100,02,0.0,-22,-0.0012341599036169298
matched,FixedScale|100,BCEAnchor|100,03,0.0,-24,-0.001312794071550251
matched,FixedScale|100,BCEAnchor|100,04,0.0,-24,-0.0013224312961215637
matched,FixedScale|100,BCEAnchor|100,05,0.0,-22,-0.0012324750321994135
matched,FixedScale|100,BCEAnchor|100,06,0.0,-18,-0.0009991132208920159
matched,FixedScale|100,BCEAnchor|100,07,0.0,-23,-0.0012163224565453837
matched,FixedScale|100,BCEAnchor|100,08,0.0,6,0.00020284750173837213
matched,FixedScale|100,BCEAnchor|100,09,0.0,-22,-0.0011902564784859182
matched,FixedScale|100,BCEAnchor|100,10,0.0,-24,-0.0013251473210866907
matched,FixedScale|100,BCEAnchor|100,11,0.0,-20,-0.0010855673925892345
matched,FixedScale|100,BCEAnchor|100,12,0.0,-22,-0.0012010024504249192
matched,FixedScale|100,BCEAnchor|100,13,0.0,-20,-0.000970171662653431
matched,FixedScale|100,BCEAnchor|100,14,0.0,-57,-0.003224150578801016
matched,FixedScale|100,BCEAnchor|100,15,0.0,-22,-0.0012691313120919978
matched,FixedScale|100,BCEAnchor|100,16,0.0,-19,-0.0010662023114359626
matched,FixedScale|100,BCEAnchor|100,17,0.0,-22,-0.001240037451090012
matched,FixedScale|100,BCEAnchor|100,18,0.0,-13,-0.0006941463476242971
matched,FixedScale|100,BCEAnchor|100,19,0.0,-23,-0.0013118767150937585
cert,SELE|100,BCEAnchor|100,00,0.00027750740429455245,-70,-0.0034555701279405313
cert,SELE|100,BCEAnchor|100,01,0.003936345425729848,-48,-0.0026742988477552188
cert,SELE|100,BCEAnchor|100,02,0.003447857284318734,-54,-0.002874411871857982
cert,SELE|100,BCEAnchor|100,03,0.0007690141945214668,-60,-0.0028806154361493627
cert,SELE|100,BCEAnchor|100,04,0.002955907026829796,-57,-0.002957185875996124
cert,SELE|100,BCEAnchor|100,05,0.0031679172905020314,-56,-0.002965692276283502
cert,SELE|100,BCEAnchor|100,06,0.0016700062355708978,-54,-0.0027281007064730994
cert,SELE|100,BCEAnchor|100,07,0.003085594695693916,-56,-0.0027867940464506233
cert,SELE|100,BCEAnchor|100,08,0.002941266782675478,-50,-0.002648834275114642
cert,SELE|100,BCEAnchor|100,09,0.005014870276241146,-30,-0.0019035689274518111
cert,SELE|100,BCEAnchor|100,10,0.0036847702301583407,-56,-0.0029962731245664967
cert,SELE|100,BCEAnchor|100,11,0.0030247489396852956,-55,-0.002857112668252469
cert,SELE|100,BCEAnchor|100,12,0.002800258387945731,-56,-0.002850614053481672
cert,SELE|100,BCEAnchor|100,13,0.0029320005937074622,-54,-0.0027717438132072447
cert,SELE|100,BCEAnchor|100,14,0.005803278475696061,-35,-0.0020449578520845765
cert,SELE|100,BCEAnchor|100,15,0.003298913549202087,-52,-0.0028683036693354924
cert,SELE|100,BCEAnchor|100,16,0.0019334362371347114,-64,-0.00319287085158549
cert,SELE|100,BCEAnchor|100,17,0.002194176962170724,-55,-0.002803845142237575
cert,SELE|100,BCEAnchor|100,18,0.00235925655735425,-52,-0.0026633788709964634
cert,SELE|100,BCEAnchor|100,19,0.0033291726687503242,-50,-0.0027881911213722826
matched,SELE|100,BCEAnchor|100,00,0.0,-18,-0.0014047298792870394
matched,SELE|100,BCEAnchor|100,01,0.0,-24,-0.0016935842313386615
matched,SELE|100,BCEAnchor|100,02,0.0,-18,-0.0013928906969593383
matched,SELE|100,BCEAnchor|100,03,0.0,-21,-0.0015308825955553176
matched,SELE|100,BCEAnchor|100,04,0.0,-19,-0.0014247576112878801
matched,SELE|100,BCEAnchor|100,05,0.0,-17,-0.0013359742677529762
matched,SELE|100,BCEAnchor|100,06,0.0,-4,-0.0005516198899810504
matched,SELE|100,BCEAnchor|100,07,0.0,-18,-0.0013138140742136248
matched,SELE|100,BCEAnchor|100,08,0.0,-16,-0.0012876029972776273
matched,SELE|100,BCEAnchor|100,09,0.0,-18,-0.0013378935634088956
matched,SELE|100,BCEAnchor|100,10,0.0,-18,-0.0013766117103714698
matched,SELE|100,BCEAnchor|100,11,0.0,-20,-0.0015110391304375623
matched,SELE|100,BCEAnchor|100,12,0.0,-17,-0.0013015961739337306
matched,SELE|100,BCEAnchor|100,13,0.0,-11,-0.0006320549983751672
matched,SELE|100,BCEAnchor|100,14,0.0,-37,-0.0024692236090512604
matched,SELE|100,BCEAnchor|100,15,0.0,-18,-0.001416437490568842
matched,SELE|100,BCEAnchor|100,16,0.0,-19,-0.001427274786215682
matched,SELE|100,BCEAnchor|100,17,0.0,-11,-0.0011008826376378775
matched,SELE|100,BCEAnchor|100,18,0.0,0,-0.0003179591959250397
matched,SELE|100,BCEAnchor|100,19,0.0,-18,-0.0014170272715498602
cert,RiskObjective|100,BCEAnchor|100,00,0.049165653732684056,25,-0.004321285404047748
cert,RiskObjective|100,BCEAnchor|100,01,0.049943183538402214,34,-0.0038053854148704658
cert,RiskObjective|100,BCEAnchor|100,02,0.049480503469444104,11,-0.004971546432651783
cert,RiskObjective|100,BCEAnchor|100,03,0.032320532160441284,16,-0.0029342243970710627
cert,RiskObjective|100,BCEAnchor|100,04,0.03959441162179761,4,-0.004206313662421107
cert,RiskObjective|100,BCEAnchor|100,05,0.048338941902369426,16,-0.004774175436401094
cert,RiskObjective|100,BCEAnchor|100,06,0.051705872557340604,27,-0.00448663551944959
cert,RiskObjective|100,BCEAnchor|100,07,0.04929937217513175,21,-0.004138635342832743
cert,RiskObjective|100,BCEAnchor|100,08,0.05074265130531541,34,-0.003873214523256452
cert,RiskObjective|100,BCEAnchor|100,09,0.04842884538878717,9,-0.0047067122603230704
cert,RiskObjective|100,BCEAnchor|100,10,0.023391022064883416,8,-0.0024550044275889957
cert,RiskObjective|100,BCEAnchor|100,11,0.04902556627309329,20,-0.004422424243746177
cert,RiskObjective|100,BCEAnchor|100,12,0.04893621687436134,19,-0.004282714927197735
cert,RiskObjective|100,BCEAnchor|100,13,0.048633797733190265,17,-0.004905376984532972
cert,RiskObjective|100,BCEAnchor|100,14,0.053308628444639905,82,-0.0010362681743428734
cert,RiskObjective|100,BCEAnchor|100,15,0.05055989267313432,27,-0.00451750230965213
cert,RiskObjective|100,BCEAnchor|100,16,0.050672156721499884,31,-0.003871902022528878
cert,RiskObjective|100,BCEAnchor|100,17,0.04531644187641176,-31,-0.005909248849110073
cert,RiskObjective|100,BCEAnchor|100,18,0.04876858661249889,12,-0.004639717619183033
cert,RiskObjective|100,BCEAnchor|100,19,0.04905579420207512,17,-0.00455599092540062
matched,RiskObjective|100,BCEAnchor|100,00,0.0,-22,-0.0011047043139123108
matched,RiskObjective|100,BCEAnchor|100,01,0.0,-15,-0.0007856165394118861
matched,RiskObjective|100,BCEAnchor|100,02,0.0,-36,-0.001878019719763549
matched,RiskObjective|100,BCEAnchor|100,03,0.0,-23,-0.0011114586797719914
matched,RiskObjective|100,BCEAnchor|100,04,0.0,-15,-0.0008073755734859661
matched,RiskObjective|100,BCEAnchor|100,05,0.0,-27,-0.001384896677569046
matched,RiskObjective|100,BCEAnchor|100,06,0.0,-30,-0.0015864918883197535
matched,RiskObjective|100,BCEAnchor|100,07,0.0,-26,-0.0012491237920153608
matched,RiskObjective|100,BCEAnchor|100,08,0.0,-21,-0.001065001439190319
matched,RiskObjective|100,BCEAnchor|100,09,0.0,-26,-0.0012720176424038873
matched,RiskObjective|100,BCEAnchor|100,10,0.0,-25,-0.0012581422353838898
matched,RiskObjective|100,BCEAnchor|100,11,0.0,-27,-0.001378411970594469
matched,RiskObjective|100,BCEAnchor|100,12,0.0,-24,-0.0011808250777246843
matched,RiskObjective|100,BCEAnchor|100,13,0.0,-27,-0.001447762323525871
matched,RiskObjective|100,BCEAnchor|100,14,0.0,-18,-0.0008575337603813418
matched,RiskObjective|100,BCEAnchor|100,15,0.0,-34,-0.0016842892754490649
matched,RiskObjective|100,BCEAnchor|100,16,0.0,-14,-0.0006861344286150511
matched,RiskObjective|100,BCEAnchor|100,17,0.0,-35,-0.0016775268573989005
matched,RiskObjective|100,BCEAnchor|100,18,0.0,-28,-0.0014489042041062328
matched,RiskObjective|100,BCEAnchor|100,19,0.0,-21,-0.001143308992289073
cert,BCE|100,FixedScale|100,00,0.011388419261474492,60,0.001340783427058942
cert,BCE|100,FixedScale|100,01,0.016349706457984503,110,0.0033524825220523635
cert,BCE|100,FixedScale|100,02,0.014760017369630729,82,0.002156717763642721
cert,BCE|100,FixedScale|100,03,0.03242325616717889,96,0.0011059111002701266
cert,BCE|100,FixedScale|100,04,0.015765224323159743,92,0.002507805757688733
cert,BCE|100,FixedScale|100,05,0.017562223453278736,97,0.002587280717491758
cert,BCE|100,FixedScale|100,06,0.011820144969688973,82,0.0023839709760161212
cert,BCE|100,FixedScale|100,07,-0.008115922800503994,85,0.004401015762380493
cert,BCE|100,FixedScale|100,08,0.016672326738286447,67,0.0013325509607929886
cert,BCE|100,FixedScale|100,09,0.0154257000349598,76,0.0019520372881306758
cert,BCE|100,FixedScale|100,10,0.019520546527527327,99,0.0024369411639818886
cert,BCE|100,FixedScale|100,11,0.016982951553009884,94,0.002526431497621627
cert,BCE|100,FixedScale|100,12,0.01493949076995893,95,0.002747963106274731
cert,BCE|100,FixedScale|100,13,0.015613922042818196,93,0.002692449732525401
cert,BCE|100,FixedScale|100,14,0.013945640910539625,88,0.002557743636727526
cert,BCE|100,FixedScale|100,15,0.015594529419771908,92,0.0025745080509903887
cert,BCE|100,FixedScale|100,16,0.008651943271950513,48,0.0011860153919791144
cert,BCE|100,FixedScale|100,17,0.014286278609911607,82,0.002363512110534073
cert,BCE|100,FixedScale|100,18,0.017932616869055784,124,0.004190053446745674
cert,BCE|100,FixedScale|100,19,0.015145502863863403,86,0.0024535393451758647
matched,BCE|100,FixedScale|100,00,0.0,12,0.0003056579900277759
matched,BCE|100,FixedScale|100,01,0.0,1,-0.00026307602630395305
matched,BCE|100,FixedScale|100,02,0.0,8,7.602581754026505e-05
matched,BCE|100,FixedScale|100,03,0.0,7,1.0200764438583754e-05
matched,BCE|100,FixedScale|100,04,0.0,10,0.00017587396750693568
matched,BCE|100,FixedScale|100,05,0.0,9,0.00013157474896708515
matched,BCE|100,FixedScale|100,06,0.0,23,0.0009919813261237698
matched,BCE|100,FixedScale|100,07,0.0,9,0.0001239374866151277
matched,BCE|100,FixedScale|100,08,0.0,-16,-0.0011533583062300207
matched,BCE|100,FixedScale|100,09,0.0,5,-6.72255878956668e-05
matched,BCE|100,FixedScale|100,10,0.0,10,0.00018054857507320693
matched,BCE|100,FixedScale|100,11,0.0,6,-6.340094691880543e-05
matched,BCE|100,FixedScale|100,12,0.0,11,0.00023592592022489423
matched,BCE|100,FixedScale|100,13,0.0,12,0.00046452918835414303
matched,BCE|100,FixedScale|100,14,0.0,15,0.00047348400420726966
matched,BCE|100,FixedScale|100,15,0.0,11,0.0002180171491464461
matched,BCE|100,FixedScale|100,16,0.0,4,-0.00012925130874201496
matched,BCE|100,FixedScale|100,17,0.0,9,0.0001304599219722341
matched,BCE|100,FixedScale|100,18,0.0,15,0.0004917860224882137
matched,BCE|100,FixedScale|100,19,0.0,10,0.00017446319819247602
cert,RiskObjective|100,FixedScale|100,00,0.059025032864841676,140,-4.408200524323724e-05
cert,RiskObjective|100,FixedScale|100,01,0.06279263322622852,171,0.0013645140950154441
cert,RiskObjective|100,FixedScale|100,02,0.06209116913868695,149,0.00018356003433060014
cert,RiskObjective|100,FixedScale|100,03,0.06260868712243695,167,0.001063782273792814
cert,RiskObjective|100,FixedScale|100,04,0.05275242428876131,148,0.0011435999958584742
cert,RiskObjective|100,FixedScale|100,05,0.06373376258481545,167,0.0007251444144293143
cert,RiskObjective|100,FixedScale|100,06,0.06388271673654755,163,0.0005838941286000904
cert,RiskObjective|100,FixedScale|100,07,0.0388788422791147,160,0.0030216561049108484
cert,RiskObjective|100,FixedScale|100,08,0.06566362794799263,155,0.0003230916828493996
cert,RiskObjective|100,FixedScale|100,09,0.05999710676340336,122,-0.0004947569175145008
cert,RiskObjective|100,FixedScale|100,10,0.041110268945848016,161,0.0028387672707951214
cert,RiskObjective|100,FixedScale|100,11,0.06373433360859448,168,0.0009936583192048098
cert,RiskObjective|100,FixedScale|100,12,0.06245304913639249,169,0.0012837915004001166
cert,RiskObjective|100,FixedScale|100,13,0.06209670678248197,162,0.0005284080608667849
cert,RiskObjective|100,FixedScale|100,14,0.06279704144382325,222,0.0044838510106041465
cert,RiskObjective|100,FixedScale|100,15,0.06365588876693129,170,0.0009300601858675817
cert,RiskObjective|100,FixedScale|100,16,0.058000053288200626,138,0.0003523504919319617
cert,RiskObjective|100,FixedScale|100,17,0.05841712714140318,109,-0.0006050475339125852
cert,RiskObjective|100,FixedScale|100,18,0.06392168298789674,173,0.0015803762497014415
cert,RiskObjective|100,FixedScale|100,19,0.06195290027190009,159,0.0009265004903896562
matched,RiskObjective|100,FixedScale|100,00,0.0,4,0.0003689315788210426
matched,RiskObjective|100,FixedScale|100,01,0.0,5,0.00036001100400440134
matched,RiskObjective|100,FixedScale|100,02,0.0,-14,-0.0006438598161466191
matched,RiskObjective|100,FixedScale|100,03,0.0,1,0.00020133539177825954
matched,RiskObjective|100,FixedScale|100,04,0.0,9,0.0005150557226355976
matched,RiskObjective|100,FixedScale|100,05,0.0,-5,-0.00015242164536963254
matched,RiskObjective|100,FixedScale|100,06,0.0,-12,-0.0005873786674277376
matched,RiskObjective|100,FixedScale|100,07,0.0,-3,-3.2801335469977155e-05
matched,RiskObjective|100,FixedScale|100,08,0.0,-27,-0.001267848940928691
matched,RiskObjective|100,FixedScale|100,09,0.0,-4,-8.176116391796912e-05
matched,RiskObjective|100,FixedScale|100,10,0.0,-1,6.700508570280095e-05
matched,RiskObjective|100,FixedScale|100,11,0.0,-7,-0.0002928445780052344
matched,RiskObjective|100,FixedScale|100,12,0.0,-2,2.0177372700234952e-05
matched,RiskObjective|100,FixedScale|100,13,0.0,-7,-0.00047759066087244006
matched,RiskObjective|100,FixedScale|100,14,0.0,39,0.0023666168184196743
matched,RiskObjective|100,FixedScale|100,15,0.0,-12,-0.00041515796335706706
matched,RiskObjective|100,FixedScale|100,16,0.0,5,0.0003800678828209114
matched,RiskObjective|100,FixedScale|100,17,0.0,-13,-0.00043748940630888855
matched,RiskObjective|100,FixedScale|100,18,0.0,-15,-0.0007547578564819357
matched,RiskObjective|100,FixedScale|100,19,0.0,2,0.00016856772280468557


==> anc/frozen_results/New_Objective_Idea/outputs/tables/anchor_paired_bootstrap.csv <==
context,baseline,method,metric,difference,low,high,valid_draws
cert,BCE|20,BCEAnchor|20,macro_coverage,0.004280168071659762,-0.01037183711183853,0.01784931479613167,10000
cert,BCE|20,BCEAnchor|20,pooled_risk,-0.0009119588065419487,-0.004139338318968124,0.002044456726146497,10000
cert,BCE|20,BCEAnchor|20,subject_equal_ratio_risk,-0.0008587375862282587,-0.004008531078041865,0.002042311648679084,10000
cert,BCE|20,BCEAnchor|20,passed_subjects,0,0.0,0.0,10000
cert,BCE|20,BCEAnchor|20,errors,-12,-100.0,70.0,10000
matched,BCE|20,BCEAnchor|20,macro_coverage,0.0,0.0,0.0,10000
matched,BCE|20,BCEAnchor|20,pooled_risk,-0.0007038005228232475,-0.004327243864007434,0.003531170077540984,10000
matched,BCE|20,BCEAnchor|20,subject_equal_ratio_risk,-0.001092384969930263,-0.005024047467624625,0.0036582521683859877,10000
matched,BCE|20,BCEAnchor|20,passed_subjects,0,0.0,0.0,10000
matched,BCE|20,BCEAnchor|20,errors,-14,-86.0,68.0,10000
cert,FixedScale|20,BCEAnchor|20,macro_coverage,-0.01179746538580767,-0.07054786939516894,0.04484691436066504,10000
cert,FixedScale|20,BCEAnchor|20,pooled_risk,-0.004674326321737442,-0.011820512792807433,0.0030865811788162857,10000
cert,FixedScale|20,BCEAnchor|20,subject_equal_ratio_risk,-0.004663377999794362,-0.011939023689669433,0.0033549900169476993,10000
cert,FixedScale|20,BCEAnchor|20,passed_subjects,1,-2.0,5.0,10000
cert,FixedScale|20,BCEAnchor|20,errors,-127,-297.0,48.0,10000
matched,FixedScale|20,BCEAnchor|20,macro_coverage,0.0,0.0,0.0,10000
matched,FixedScale|20,BCEAnchor|20,pooled_risk,-0.0011562437160667627,-0.005631790183583801,0.003823161095070375,10000
matched,FixedScale|20,BCEAnchor|20,subject_equal_ratio_risk,-0.0012163224565453837,-0.0056764922994881764,0.004069198918005533,10000
matched,FixedScale|20,BCEAnchor|20,passed_subjects,1,0.0,3.0,10000
matched,FixedScale|20,BCEAnchor|20,errors,-23,-111.0,76.0,10000
cert,SELE|20,BCEAnchor|20,macro_coverage,-0.0012848591499760031,-0.017033457336630888,0.014531203530975638,10000
cert,SELE|20,BCEAnchor|20,pooled_risk,-0.0024490197686818163,-0.006313551790826244,0.0009711144490753203,10000
cert,SELE|20,BCEAnchor|20,subject_equal_ratio_risk,-0.0025344822498791983,-0.006211183486350546,0.0008376993312283766,10000
cert,SELE|20,BCEAnchor|20,passed_subjects,0,0.0,0.0,10000
cert,SELE|20,BCEAnchor|20,errors,-54,-155.0,39.0,10000
matched,SELE|20,BCEAnchor|20,macro_coverage,0.0,0.0,0.0,10000
matched,SELE|20,BCEAnchor|20,pooled_risk,-0.0009048863864870305,-0.0040687062628115365,0.0023477001832100685,10000
matched,SELE|20,BCEAnchor|20,subject_equal_ratio_risk,-0.0013138140742136317,-0.0047997369520564135,0.002433575359736439,10000
matched,SELE|20,BCEAnchor|20,passed_subjects,0,0.0,0.0,10000
matched,SELE|20,BCEAnchor|20,errors,-18,-80.0,46.0,10000
cert,RiskObjective|20,BCEAnchor|20,macro_coverage,0.03806101726175665,-0.016284006129497684,0.1051668521263983,10000
cert,RiskObjective|20,BCEAnchor|20,pooled_risk,-0.005565202702219066,-0.016188684521288646,0.0026698232026642933,10000
cert,RiskObjective|20,BCEAnchor|20,subject_equal_ratio_risk,-0.005790158154228869,-0.01657745531682864,0.0022580446926665884,10000
cert,RiskObjective|20,BCEAnchor|20,passed_subjects,2,-2.0,6.0,10000
cert,RiskObjective|20,BCEAnchor|20,errors,-38,-250.0,156.0,10000
matched,RiskObjective|20,BCEAnchor|20,macro_coverage,0.0,0.0,0.0,10000
matched,RiskObjective|20,BCEAnchor|20,pooled_risk,-0.0013070581138146034,-0.0041658589819696884,0.0013172117784700243,10000
matched,RiskObjective|20,BCEAnchor|20,subject_equal_ratio_risk,-0.0012491237920153608,-0.003962782015776111,0.00121831419028541,10000
matched,RiskObjective|20,BCEAnchor|20,passed_subjects,1,0.0,3.0,10000
matched,RiskObjective|20,BCEAnchor|20,errors,-26,-80.0,27.0,10000
cert,BCE|20,FixedScale|20,macro_coverage,0.016077633457467433,-0.0367267174111202,0.07296994673378264,10000
cert,BCE|20,FixedScale|20,pooled_risk,0.003762367515195493,-0.002769974324165291,0.010035576402520835,10000
cert,BCE|20,FixedScale|20,subject_equal_ratio_risk,0.003804640413566103,-0.002851070773387856,0.010281508174988706,10000
cert,BCE|20,FixedScale|20,passed_subjects,-1,-5.0,2.0,10000
cert,BCE|20,FixedScale|20,errors,115,-20.0,257.02499999999964,10000
matched,BCE|20,FixedScale|20,macro_coverage,0.0,0.0,0.0,10000
matched,BCE|20,FixedScale|20,pooled_risk,0.00045244319324351523,-0.0024068531251486636,0.004003712492415172,10000
matched,BCE|20,FixedScale|20,subject_equal_ratio_risk,0.00012393748661512077,-0.002812113619686168,0.0037212202964159256,10000
matched,BCE|20,FixedScale|20,passed_subjects,-1,-3.0,0.0,10000
matched,BCE|20,FixedScale|20,errors,9,-48.0,78.0,10000
cert,RiskObjective|20,FixedScale|20,macro_coverage,0.04985848264756432,-0.002621036769707401,0.11286352786013627,10000
cert,RiskObjective|20,FixedScale|20,pooled_risk,-0.0008908763804816242,-0.011227466982208768,0.00695315035690188,10000
cert,RiskObjective|20,FixedScale|20,subject_equal_ratio_risk,-0.0011267801544345077,-0.01148368931142448,0.0066150547895793685,10000
cert,RiskObjective|20,FixedScale|20,passed_subjects,1,-2.0,4.0,10000
cert,RiskObjective|20,FixedScale|20,errors,89,-89.0,251.02499999999964,10000
matched,RiskObjective|20,FixedScale|20,macro_coverage,0.0,0.0,0.0,10000
matched,RiskObjective|20,FixedScale|20,pooled_risk,-0.00015081439774784072,-0.006568429769507393,0.005051981713971154,10000
matched,RiskObjective|20,FixedScale|20,subject_equal_ratio_risk,-3.2801335469977155e-05,-0.006757844015318144,0.005195200000479851,10000
matched,RiskObjective|20,FixedScale|20,passed_subjects,0,-3.0,3.0,10000
matched,RiskObjective|20,FixedScale|20,errors,-3,-125.0,100.0,10000
cert,BCE|100,BCEAnchor|100,macro_coverage,0.00218937674073727,-0.006169481215637204,0.010495856759557574,10000
cert,BCE|100,BCEAnchor|100,pooled_risk,-0.002669183230756371,-0.005617506229624886,-0.0001664048212135508,10000
cert,BCE|100,BCEAnchor|100,subject_equal_ratio_risk,-0.002759275685363091,-0.0056084880872295795,-0.0002735072819618131,10000
cert,BCE|100,BCEAnchor|100,passed_subjects,0,0.0,0.0,10000
cert,BCE|100,BCEAnchor|100,errors,-54,-131.0,8.0,10000
matched,BCE|100,BCEAnchor|100,macro_coverage,0.0,0.0,0.0,10000
matched,BCE|100,BCEAnchor|100,pooled_risk,-0.0007038005228232475,-0.004327243864007434,0.003531170077540984,10000
matched,BCE|100,BCEAnchor|100,subject_equal_ratio_risk,-0.001092384969930263,-0.005024047467624625,0.0036582521683859877,10000
matched,BCE|100,BCEAnchor|100,passed_subjects,0,0.0,0.0,10000
matched,BCE|100,BCEAnchor|100,errors,-14,-86.0,68.0,10000
cert,FixedScale|100,BCEAnchor|100,macro_coverage,-0.012643849199939883,-0.07220231540464776,0.04218959834527444,10000
cert,FixedScale|100,BCEAnchor|100,pooled_risk,-0.005079798199769565,-0.011025910419520323,0.0012361625861145454,10000
cert,FixedScale|100,BCEAnchor|100,subject_equal_ratio_risk,-0.005202417616625557,-0.011134908361100553,0.000985330124001121,10000
cert,FixedScale|100,BCEAnchor|100,passed_subjects,2,-2.0,6.0,10000
cert,FixedScale|100,BCEAnchor|100,errors,-146,-274.025,-30.0,10000
matched,FixedScale|100,BCEAnchor|100,macro_coverage,0.0,0.0,0.0,10000
matched,FixedScale|100,BCEAnchor|100,pooled_risk,-0.0011562437160667627,-0.005631790183583801,0.003823161095070375,10000
matched,FixedScale|100,BCEAnchor|100,subject_equal_ratio_risk,-0.0012163224565453837,-0.0056764922994881764,0.004069198918005533,10000
matched,FixedScale|100,BCEAnchor|100,passed_subjects,1,0.0,3.0,10000
matched,FixedScale|100,BCEAnchor|100,errors,-23,-111.0,76.0,10000
cert,SELE|100,BCEAnchor|100,macro_coverage,0.0029313149609091482,-0.007173340054524001,0.013164983409171228,10000
cert,SELE|100,BCEAnchor|100,pooled_risk,-0.0027929140158920174,-0.005534791920315873,-0.0002061653250889161,10000
cert,SELE|100,BCEAnchor|100,subject_equal_ratio_risk,-0.0027867940464506094,-0.005503775865279961,-0.000161769445753096,10000
cert,SELE|100,BCEAnchor|100,passed_subjects,1,0.0,3.0,10000
cert,SELE|100,BCEAnchor|100,errors,-56,-133.0,13.0,10000
matched,SELE|100,BCEAnchor|100,macro_coverage,0.0,0.0,0.0,10000
matched,SELE|100,BCEAnchor|100,pooled_risk,-0.0009048863864870305,-0.0040687062628115365,0.0023477001832100685,10000
matched,SELE|100,BCEAnchor|100,subject_equal_ratio_risk,-0.0013138140742136317,-0.0047997369520564135,0.002433575359736439,10000
matched,SELE|100,BCEAnchor|100,passed_subjects,0,0.0,0.0,10000
matched,SELE|100,BCEAnchor|100,errors,-18,-80.0,46.0,10000
cert,RiskObjective|100,BCEAnchor|100,macro_coverage,0.04683440356637508,-0.003765621633593587,0.11166808960731679,10000
cert,RiskObjective|100,BCEAnchor|100,pooled_risk,-0.0036926475232959485,-0.013327500851407078,0.0038020398199822116,10000
cert,RiskObjective|100,BCEAnchor|100,subject_equal_ratio_risk,-0.004138635342832729,-0.013803780232139672,0.003001968541841005,10000
cert,RiskObjective|100,BCEAnchor|100,passed_subjects,2,-2.0,6.0,10000
cert,RiskObjective|100,BCEAnchor|100,errors,21,-160.0,188.02499999999964,10000
matched,RiskObjective|100,BCEAnchor|100,macro_coverage,0.0,0.0,0.0,10000
matched,RiskObjective|100,BCEAnchor|100,pooled_risk,-0.0013070581138146034,-0.0041658589819696884,0.0013172117784700243,10000
matched,RiskObjective|100,BCEAnchor|100,subject_equal_ratio_risk,-0.0012491237920153608,-0.003962782015776111,0.00121831419028541,10000
matched,RiskObjective|100,BCEAnchor|100,passed_subjects,1,0.0,3.0,10000
matched,RiskObjective|100,BCEAnchor|100,errors,-26,-80.0,27.0,10000
cert,BCE|100,FixedScale|100,macro_coverage,0.014833225940677153,-0.04064923824462593,0.07435186941351625,10000
cert,BCE|100,FixedScale|100,pooled_risk,0.0024106149690131945,-0.004573414334715197,0.009015635141594832,10000
cert,BCE|100,FixedScale|100,subject_equal_ratio_risk,0.002443141931262466,-0.004669644694466908,0.009196561984874722,10000
cert,BCE|100,FixedScale|100,passed_subjects,-2,-6.0,2.0,10000
cert,BCE|100,FixedScale|100,errors,92,-50.0,236.0,10000
matched,BCE|100,FixedScale|100,macro_coverage,0.0,0.0,0.0,10000
matched,BCE|100,FixedScale|100,pooled_risk,0.00045244319324351523,-0.0024068531251486636,0.004003712492415172,10000
matched,BCE|100,FixedScale|100,subject_equal_ratio_risk,0.00012393748661512077,-0.002812113619686168,0.0037212202964159256,10000
matched,BCE|100,FixedScale|100,passed_subjects,-1,-3.0,0.0,10000
matched,BCE|100,FixedScale|100,errors,9,-48.0,78.0,10000
cert,RiskObjective|100,FixedScale|100,macro_coverage,0.059478252766314965,0.008267475487737978,0.12342288738431029,10000
cert,RiskObjective|100,FixedScale|100,pooled_risk,0.001387150676473617,-0.010016944927482778,0.010295276571033952,10000
cert,RiskObjective|100,FixedScale|100,subject_equal_ratio_risk,0.001063782273792828,-0.010157447249518078,0.009696018569191738,10000
cert,RiskObjective|100,FixedScale|100,passed_subjects,0,-4.0,4.0,10000
cert,RiskObjective|100,FixedScale|100,errors,167,-31.0,357.0,10000
matched,RiskObjective|100,FixedScale|100,macro_coverage,0.0,0.0,0.0,10000
matched,RiskObjective|100,FixedScale|100,pooled_risk,-0.00015081439774784072,-0.006568429769507393,0.005051981713971154,10000
matched,RiskObjective|100,FixedScale|100,subject_equal_ratio_risk,-3.2801335469977155e-05,-0.006757844015318144,0.005195200000479851,10000
matched,RiskObjective|100,FixedScale|100,passed_subjects,0,-3.0,3.0,10000
matched,RiskObjective|100,FixedScale|100,errors,-3,-125.0,100.0,10000


==> anc/frozen_results/New_Objective_Idea/outputs/tables/anchor_per_subject.csv <==
context,cell,subject,eligible,accepted,errors,coverage,risk,passed
cert,BCE|20,00,1968,1199,25,0.6092479674796748,0.020850708924103418,True
cert,BCE|20,01,2289,1302,53,0.5688073394495413,0.040706605222734255,True
cert,BCE|20,02,2034,1052,43,0.5172074729596854,0.0408745247148289,True
cert,BCE|20,03,1863,528,1,0.2834138486312399,0.001893939393939394,True
cert,BCE|20,04,2435,1111,19,0.4562628336755647,0.017101710171017102,True
cert,BCE|20,05,1918,1048,14,0.5464025026068822,0.013358778625954198,True
cert,BCE|20,06,1859,1004,16,0.5400753093060785,0.01593625498007968,True
cert,BCE|20,07,2249,0,0,0.0,,False
cert,BCE|20,08,2188,1136,54,0.5191956124314442,0.04753521126760563,True
cert,BCE|20,09,2237,1256,112,0.5614662494412159,0.08917197452229299,False
cert,BCE|20,10,2196,990,8,0.45081967213114754,0.00808080808080808,True
cert,BCE|20,11,1730,798,32,0.461271676300578,0.040100250626566414,True
cert,BCE|20,12,2029,631,46,0.310990635781173,0.07290015847860538,False
cert,BCE|20,13,1028,694,26,0.6750972762645915,0.037463976945244955,True
cert,BCE|20,14,1956,831,53,0.42484662576687116,0.06377858002406739,False
cert,BCE|20,15,2714,1853,50,0.682756079587325,0.026983270372369132,True
cert,BCE|20,16,2147,970,59,0.45179319981369354,0.060824742268041236,False
cert,BCE|20,17,2775,1204,73,0.4338738738738739,0.0606312292358804,False
cert,BCE|20,18,1884,1061,81,0.5631634819532909,0.0763430725730443,False
cert,BCE|20,19,2809,1971,102,0.7016731933072268,0.0517503805175038,False
matched,BCE|20,00,1968,1199,25,0.6092479674796748,0.020850708924103418,True
matched,BCE|20,01,2289,1289,50,0.5631280034949759,0.038789759503491075,True
matched,BCE|20,02,2034,1087,47,0.5344149459193707,0.04323827046918123,True
matched,BCE|20,03,1863,527,1,0.28287707997852923,0.0018975332068311196,True
matched,BCE|20,04,2435,1083,18,0.44476386036960985,0.01662049861495845,True
matched,BCE|20,05,1918,1048,14,0.5464025026068822,0.013358778625954198,True
matched,BCE|20,06,1859,1200,52,0.6455083378160301,0.043333333333333335,True
matched,BCE|20,07,2249,0,0,0.0,,False
matched,BCE|20,08,2188,1134,54,0.5182815356489945,0.047619047619047616,True
matched,BCE|20,09,2237,379,12,0.16942333482342423,0.0316622691292876,True
matched,BCE|20,10,2196,943,7,0.4294171220400729,0.007423117709437964,True
matched,BCE|20,11,1730,802,32,0.4635838150289017,0.0399002493765586,True
matched,BCE|20,12,2029,589,35,0.29029078363725974,0.059422750424448216,False
matched,BCE|20,13,1028,637,16,0.6196498054474708,0.02511773940345369,True
matched,BCE|20,14,1956,921,75,0.4708588957055215,0.08143322475570032,False
matched,BCE|20,15,2714,1851,49,0.6820191599115696,0.026472177201512695,True
matched,BCE|20,16,2147,906,49,0.42198416394969723,0.05408388520971302,False
matched,BCE|20,17,2775,1306,88,0.47063063063063065,0.06738131699846861,False
matched,BCE|20,18,1884,1065,83,0.5652866242038217,0.07793427230046948,False
matched,BCE|20,19,2809,1926,87,0.6856532573869705,0.045171339563862926,True
cert,BCE|100,00,1968,1308,41,0.6646341463414634,0.03134556574923547,True
cert,BCE|100,01,2289,1410,96,0.6159895150720839,0.06808510638297872,False
cert,BCE|100,02,2034,1087,47,0.5344149459193707,0.04323827046918123,True
cert,BCE|100,03,1863,595,4,0.3193773483628556,0.0067226890756302525,True
cert,BCE|100,04,2435,1159,27,0.4759753593429158,0.023295944779982744,True
cert,BCE|100,05,1918,1063,16,0.5542231491136601,0.015051740357478834,True
cert,BCE|100,06,1859,1085,29,0.5836471221086605,0.026728110599078342,True
cert,BCE|100,07,2249,0,0,0.0,,False
cert,BCE|100,08,2188,1186,56,0.5420475319926874,0.047217537942664416,True
cert,BCE|100,09,2237,1256,112,0.5614662494412159,0.08917197452229299,False
cert,BCE|100,10,2196,1060,13,0.48269581056466304,0.012264150943396227,True
cert,BCE|100,11,1730,809,32,0.4676300578034682,0.03955500618046971,True
cert,BCE|100,12,2029,648,46,0.31936914736323313,0.07098765432098765,False
cert,BCE|100,13,1028,701,28,0.6819066147859922,0.039942938659058486,True
cert,BCE|100,14,1956,923,76,0.471881390593047,0.08234019501625135,False
cert,BCE|100,15,2714,1924,53,0.7089167280766396,0.02754677754677755,True
cert,BCE|100,16,2147,995,64,0.46343735444806705,0.06432160804020101,False
cert,BCE|100,17,2775,1341,99,0.48324324324324325,0.0738255033557047,False
cert,BCE|100,18,1884,1179,118,0.6257961783439491,0.10008481764206956,False
cert,BCE|100,19,2809,1971,102,0.7016731933072268,0.0517503805175038,False
matched,BCE|100,00,1968,1199,25,0.6092479674796748,0.020850708924103418,True
matched,BCE|100,01,2289,1289,50,0.5631280034949759,0.038789759503491075,True
matched,BCE|100,02,2034,1087,47,0.5344149459193707,0.04323827046918123,True
matched,BCE|100,03,1863,527,1,0.28287707997852923,0.0018975332068311196,True
matched,BCE|100,04,2435,1083,18,0.44476386036960985,0.01662049861495845,True
matched,BCE|100,05,1918,1048,14,0.5464025026068822,0.013358778625954198,True
matched,BCE|100,06,1859,1200,52,0.6455083378160301,0.043333333333333335,True
matched,BCE|100,07,2249,0,0,0.0,,False
matched,BCE|100,08,2188,1134,54,0.5182815356489945,0.047619047619047616,True
matched,BCE|100,09,2237,379,12,0.16942333482342423,0.0316622691292876,True
matched,BCE|100,10,2196,943,7,0.4294171220400729,0.007423117709437964,True
matched,BCE|100,11,1730,802,32,0.4635838150289017,0.0399002493765586,True
matched,BCE|100,12,2029,589,35,0.29029078363725974,0.059422750424448216,False
matched,BCE|100,13,1028,637,16,0.6196498054474708,0.02511773940345369,True
matched,BCE|100,14,1956,921,75,0.4708588957055215,0.08143322475570032,False
matched,BCE|100,15,2714,1851,49,0.6820191599115696,0.026472177201512695,True
matched,BCE|100,16,2147,906,49,0.42198416394969723,0.05408388520971302,False
matched,BCE|100,17,2775,1306,88,0.47063063063063065,0.06738131699846861,False
matched,BCE|100,18,1884,1065,83,0.5652866242038217,0.07793427230046948,False
matched,BCE|100,19,2809,1926,87,0.6856532573869705,0.045171339563862926,True
cert,SELE|20,00,1968,1203,25,0.6112804878048781,0.020781379883624274,True
cert,SELE|20,01,2289,1306,53,0.5705548274355614,0.04058192955589587,True
cert,SELE|20,02,2034,1058,43,0.52015732546706,0.04064272211720227,True
cert,SELE|20,03,1863,417,1,0.22383252818035426,0.002398081534772182,True
cert,SELE|20,04,2435,1139,24,0.46776180698151953,0.021071115013169446,True
cert,SELE|20,05,1918,1047,13,0.545881126173097,0.012416427889207259,True
cert,SELE|20,06,1859,1129,31,0.607315761161915,0.02745792736935341,True
cert,SELE|20,07,2249,0,0,0.0,,False
cert,SELE|20,08,2188,1152,55,0.526508226691042,0.04774305555555555,True
cert,SELE|20,09,2237,1272,121,0.5686186857398301,0.09512578616352202,False
cert,SELE|20,10,2196,1077,13,0.49043715846994534,0.012070566388115135,True
cert,SELE|20,11,1730,808,33,0.46705202312138727,0.04084158415841584,True
cert,SELE|20,12,2029,635,43,0.3129620502710695,0.06771653543307087,False
cert,SELE|20,13,1028,701,28,0.6819066147859922,0.039942938659058486,True
cert,SELE|20,14,1956,864,62,0.44171779141104295,0.07175925925925926,False
cert,SELE|20,15,2714,1857,46,0.6842299189388357,0.024771136241249325,True
cert,SELE|20,16,2147,968,55,0.45086166744294365,0.056818181818181816,False
cert,SELE|20,17,2775,1207,72,0.43495495495495495,0.05965202982601491,False
cert,SELE|20,18,1884,1048,81,0.5562632696390658,0.07729007633587787,False
cert,SELE|20,19,2809,1987,110,0.7073691705233179,0.055359838953195774,False
matched,SELE|20,00,1968,1199,25,0.6092479674796748,0.020850708924103418,True
matched,SELE|20,01,2289,1289,49,0.5631280034949759,0.03801396431342126,True
matched,SELE|20,02,2034,1087,47,0.5344149459193707,0.04323827046918123,True
matched,SELE|20,03,1863,527,1,0.28287707997852923,0.0018975332068311196,True
matched,SELE|20,04,2435,1083,17,0.44476386036960985,0.01569713758079409,True
matched,SELE|20,05,1918,1048,14,0.5464025026068822,0.013358778625954198,True
matched,SELE|20,06,1859,1200,47,0.6455083378160301,0.03916666666666667,True
matched,SELE|20,07,2249,0,0,0.0,,False
matched,SELE|20,08,2188,1134,52,0.5182815356489945,0.04585537918871252,True
matched,SELE|20,09,2237,379,15,0.16942333482342423,0.0395778364116095,True
matched,SELE|20,10,2196,943,7,0.4294171220400729,0.007423117709437964,True
matched,SELE|20,11,1730,802,30,0.4635838150289017,0.03740648379052369,True
matched,SELE|20,12,2029,589,33,0.29029078363725974,0.05602716468590832,False
matched,SELE|20,13,1028,637,17,0.6196498054474708,0.026687598116169546,True
matched,SELE|20,14,1956,921,84,0.4708588957055215,0.09120521172638436,False
matched,SELE|20,15,2714,1851,46,0.6820191599115696,0.02485143165856294,True
matched,SELE|20,16,2147,906,49,0.42198416394969723,0.05408388520971302,False
matched,SELE|20,17,2775,1306,94,0.47063063063063065,0.07197549770290965,False
matched,SELE|20,18,1884,1065,85,0.5652866242038217,0.07981220657276995,False
matched,SELE|20,19,2809,1926,86,0.6856532573869705,0.0446521287642783,True
cert,SELE|100,00,1968,1232,28,0.6260162601626016,0.022727272727272728,True
cert,SELE|100,01,2289,1395,77,0.6094364351245085,0.055197132616487454,False
cert,SELE|100,02,2034,1107,51,0.5442477876106194,0.04607046070460705,True
cert,SELE|100,03,1863,519,1,0.2785829307568438,0.0019267822736030828,True
cert,SELE|100,04,2435,1139,24,0.46776180698151953,0.021071115013169446,True
cert,SELE|100,05,1918,1071,16,0.5583941605839416,0.014939309056956116,True
cert,SELE|100,06,1859,1129,31,0.607315761161915,0.02745792736935341,True
cert,SELE|100,07,2249,0,0,0.0,,False
cert,SELE|100,08,2188,1203,62,0.54981718464351,0.051537822111388194,False
cert,SELE|100,09,2237,1272,121,0.5686186857398301,0.09512578616352202,False
cert,SELE|100,10,2196,1106,13,0.5036429872495446,0.011754068716094032,True
cert,SELE|100,11,1730,808,33,0.46705202312138727,0.04084158415841584,True
cert,SELE|100,12,2029,671,47,0.330704780680138,0.07004470938897168,False
cert,SELE|100,13,1028,701,28,0.6819066147859922,0.039942938659058486,True
cert,SELE|100,14,1956,944,95,0.48261758691206547,0.10063559322033898,False
cert,SELE|100,15,2714,1925,54,0.7092851879145173,0.028051948051948054,True
cert,SELE|100,16,2147,988,61,0.46017699115044247,0.06174089068825911,False
cert,SELE|100,17,2775,1353,104,0.4875675675675676,0.07686622320768663,False
cert,SELE|100,18,1884,1136,105,0.6029723991507431,0.09242957746478873,False
cert,SELE|100,19,2809,1987,110,0.7073691705233179,0.055359838953195774,False
matched,SELE|100,00,1968,1199,25,0.6092479674796748,0.020850708924103418,True
matched,SELE|100,01,2289,1289,49,0.5631280034949759,0.03801396431342126,True
matched,SELE|100,02,2034,1087,47,0.5344149459193707,0.04323827046918123,True
matched,SELE|100,03,1863,527,1,0.28287707997852923,0.0018975332068311196,True
matched,SELE|100,04,2435,1083,17,0.44476386036960985,0.01569713758079409,True
matched,SELE|100,05,1918,1048,14,0.5464025026068822,0.013358778625954198,True
matched,SELE|100,06,1859,1200,47,0.6455083378160301,0.03916666666666667,True
matched,SELE|100,07,2249,0,0,0.0,,False
matched,SELE|100,08,2188,1134,52,0.5182815356489945,0.04585537918871252,True
matched,SELE|100,09,2237,379,15,0.16942333482342423,0.0395778364116095,True
matched,SELE|100,10,2196,943,7,0.4294171220400729,0.007423117709437964,True
matched,SELE|100,11,1730,802,30,0.4635838150289017,0.03740648379052369,True
matched,SELE|100,12,2029,589,33,0.29029078363725974,0.05602716468590832,False
matched,SELE|100,13,1028,637,17,0.6196498054474708,0.026687598116169546,True
matched,SELE|100,14,1956,921,84,0.4708588957055215,0.09120521172638436,False
matched,SELE|100,15,2714,1851,46,0.6820191599115696,0.02485143165856294,True
matched,SELE|100,16,2147,906,49,0.42198416394969723,0.05408388520971302,False
matched,SELE|100,17,2775,1306,94,0.47063063063063065,0.07197549770290965,False
matched,SELE|100,18,1884,1065,85,0.5652866242038217,0.07981220657276995,False
matched,SELE|100,19,2809,1926,86,0.6856532573869705,0.0446521287642783,True
cert,RiskObjective|20,00,1968,1332,46,0.676829268292683,0.03453453453453453,True
cert,RiskObjective|20,01,2289,1221,53,0.5334207077326344,0.043407043407043405,True
cert,RiskObjective|20,02,2034,1100,39,0.5408062930186824,0.035454545454545454,True
cert,RiskObjective|20,03,1863,0,0,0.0,,False
cert,RiskObjective|20,04,2435,678,6,0.2784394250513347,0.008849557522123894,True
cert,RiskObjective|20,05,1918,1017,9,0.5302398331595412,0.008849557522123894,True
cert,RiskObjective|20,06,1859,1194,29,0.64228079612695,0.024288107202680067,True
cert,RiskObjective|20,07,2249,0,0,0.0,,False
cert,RiskObjective|20,08,2188,1252,65,0.5722120658135283,0.051916932907348244,False
cert,RiskObjective|20,09,2237,1153,83,0.5154224407688869,0.07198612315698179,False
cert,RiskObjective|20,10,2196,0,0,0.0,,False
cert,RiskObjective|20,11,1730,755,29,0.43641618497109824,0.038410596026490065,True
cert,RiskObjective|20,12,2029,668,45,0.3292262198127156,0.06736526946107785,False
cert,RiskObjective|20,13,1028,675,18,0.6566147859922179,0.02666666666666667,True
cert,RiskObjective|20,14,1956,958,123,0.4897750511247444,0.12839248434237996,False
cert,RiskObjective|20,15,2714,1979,56,0.7291820191599115,0.02829711975745326,True
cert,RiskObjective|20,16,2147,1076,79,0.5011644154634374,0.07342007434944238,False
cert,RiskObjective|20,17,2775,1010,36,0.36396396396396397,0.03564356435643564,True
cert,RiskObjective|20,18,1884,1109,77,0.5886411889596603,0.06943192064923355,False
cert,RiskObjective|20,19,2809,1961,100,0.6981132075471698,0.05099439061703213,False
matched,RiskObjective|20,00,1968,1199,29,0.6092479674796748,0.02418682235195997,True
matched,RiskObjective|20,01,2289,1289,66,0.5631280034949759,0.05120248254460822,False
matched,RiskObjective|20,02,2034,1087,37,0.5344149459193707,0.03403863845446182,True
matched,RiskObjective|20,03,1863,527,7,0.28287707997852923,0.013282732447817837,True
matched,RiskObjective|20,04,2435,1083,29,0.44476386036960985,0.02677746999076639,True
matched,RiskObjective|20,05,1918,1048,12,0.5464025026068822,0.011450381679389313,True
matched,RiskObjective|20,06,1859,1200,29,0.6455083378160301,0.024166666666666666,True
matched,RiskObjective|20,07,2249,0,0,0.0,,False
matched,RiskObjective|20,08,2188,1134,55,0.5182815356489945,0.048500881834215165,True
matched,RiskObjective|20,09,2237,379,15,0.16942333482342423,0.0395778364116095,True
matched,RiskObjective|20,10,2196,943,8,0.4294171220400729,0.008483563096500531,True
matched,RiskObjective|20,11,1730,802,31,0.4635838150289017,0.03865336658354115,True
matched,RiskObjective|20,12,2029,589,34,0.29029078363725974,0.057724957555178265,False
matched,RiskObjective|20,13,1028,637,9,0.6196498054474708,0.0141287284144427,True
matched,RiskObjective|20,14,1956,921,111,0.4708588957055215,0.12052117263843648,False
matched,RiskObjective|20,15,2714,1851,38,0.6820191599115696,0.020529443544030253,True
matched,RiskObjective|20,16,2147,906,62,0.42198416394969723,0.0684326710816777,False
matched,RiskObjective|20,17,2775,1306,78,0.47063063063063065,0.05972434915773354,False
matched,RiskObjective|20,18,1884,1065,65,0.5652866242038217,0.06103286384976526,False
matched,RiskObjective|20,19,2809,1926,91,0.6856532573869705,0.047248182762201454,True
cert,RiskObjective|100,00,1968,1332,46,0.676829268292683,0.03453453453453453,True
cert,RiskObjective|100,01,2289,1386,82,0.6055045871559633,0.05916305916305916,False
cert,RiskObjective|100,02,2034,1100,39,0.5408062930186824,0.035454545454545454,True
cert,RiskObjective|100,03,1863,0,0,0.0,,False
cert,RiskObjective|100,04,2435,696,8,0.28583162217659136,0.011494252873563218,True
cert,RiskObjective|100,05,1918,1033,11,0.5385818561001042,0.010648596321393998,True
cert,RiskObjective|100,06,1859,1264,35,0.6799354491662184,0.027689873417721517,True
cert,RiskObjective|100,07,2249,0,0,0.0,,False
cert,RiskObjective|100,08,2188,1269,69,0.579981718464351,0.054373522458628844,False
cert,RiskObjective|100,09,2237,1153,83,0.5154224407688869,0.07198612315698179,False
cert,RiskObjective|100,10,2196,0,0,0.0,,False
cert,RiskObjective|100,11,1730,801,31,0.4630057803468208,0.03870162297128589,True
cert,RiskObjective|100,12,2029,668,45,0.3292262198127156,0.06736526946107785,False
cert,RiskObjective|100,13,1028,691,22,0.6721789883268483,0.03183791606367583,True
cert,RiskObjective|100,14,1956,992,135,0.5071574642126789,0.13608870967741934,False
cert,RiskObjective|100,15,2714,1979,56,0.7291820191599115,0.02829711975745326,True
cert,RiskObjective|100,16,2147,1091,79,0.5081509082440615,0.07241063244729606,False
cert,RiskObjective|100,17,2775,1190,51,0.42882882882882883,0.04285714285714286,True
cert,RiskObjective|100,18,1884,1143,92,0.606687898089172,0.0804899387576553,False
cert,RiskObjective|100,19,2809,1961,100,0.6981132075471698,0.05099439061703213,False
matched,RiskObjective|100,00,1968,1199,29,0.6092479674796748,0.02418682235195997,True
matched,RiskObjective|100,01,2289,1289,66,0.5631280034949759,0.05120248254460822,False
matched,RiskObjective|100,02,2034,1087,37,0.5344149459193707,0.03403863845446182,True
matched,RiskObjective|100,03,1863,527,7,0.28287707997852923,0.013282732447817837,True
matched,RiskObjective|100,04,2435,1083,29,0.44476386036960985,0.02677746999076639,True
matched,RiskObjective|100,05,1918,1048,12,0.5464025026068822,0.011450381679389313,True
matched,RiskObjective|100,06,1859,1200,29,0.6455083378160301,0.024166666666666666,True
matched,RiskObjective|100,07,2249,0,0,0.0,,False
matched,RiskObjective|100,08,2188,1134,55,0.5182815356489945,0.048500881834215165,True
matched,RiskObjective|100,09,2237,379,15,0.16942333482342423,0.0395778364116095,True
matched,RiskObjective|100,10,2196,943,8,0.4294171220400729,0.008483563096500531,True
matched,RiskObjective|100,11,1730,802,31,0.4635838150289017,0.03865336658354115,True
matched,RiskObjective|100,12,2029,589,34,0.29029078363725974,0.057724957555178265,False
matched,RiskObjective|100,13,1028,637,9,0.6196498054474708,0.0141287284144427,True
matched,RiskObjective|100,14,1956,921,111,0.4708588957055215,0.12052117263843648,False
matched,RiskObjective|100,15,2714,1851,38,0.6820191599115696,0.020529443544030253,True
matched,RiskObjective|100,16,2147,906,62,0.42198416394969723,0.0684326710816777,False
matched,RiskObjective|100,17,2775,1306,78,0.47063063063063065,0.05972434915773354,False
matched,RiskObjective|100,18,1884,1065,65,0.5652866242038217,0.06103286384976526,False
matched,RiskObjective|100,19,2809,1926,91,0.6856532573869705,0.047248182762201454,True
cert,FixedScale|20,00,1968,1392,56,0.7073170731707317,0.040229885057471264,True
cert,FixedScale|20,01,2289,1326,65,0.5792922673656619,0.049019607843137254,True
cert,FixedScale|20,02,2034,1099,52,0.54031465093412,0.047315741583257506,True
cert,FixedScale|20,03,1863,0,0,0.0,,False
cert,FixedScale|20,04,2435,1109,21,0.45544147843942506,0.018935978358881875,True
cert,FixedScale|20,05,1918,959,11,0.5,0.011470281543274244,True
cert,FixedScale|20,06,1859,1202,38,0.6465841850457235,0.03161397670549085,True
cert,FixedScale|20,07,2249,957,5,0.4255224544241885,0.00522466039707419,True
cert,FixedScale|20,08,2188,1027,66,0.4693784277879342,0.06426484907497566,False
cert,FixedScale|20,09,2237,1215,114,0.543138131426017,0.09382716049382717,False
cert,FixedScale|20,10,2196,862,5,0.3925318761384335,0.00580046403712297,True
cert,FixedScale|20,11,1730,741,26,0.4283236994219653,0.03508771929824561,True
cert,FixedScale|20,12,2029,600,35,0.2957121734844751,0.058333333333333334,False
cert,FixedScale|20,13,1028,676,23,0.6575875486381323,0.034023668639053255,True
cert,FixedScale|20,14,1956,938,72,0.47955010224948874,0.0767590618336887,False
cert,FixedScale|20,15,2714,1813,43,0.6680176860722181,0.023717595146166576,True
cert,FixedScale|20,16,2147,1279,108,0.5957149510945505,0.08444096950742767,False
cert,FixedScale|20,17,2775,1272,80,0.45837837837837836,0.06289308176100629,False
cert,FixedScale|20,18,1884,992,54,0.5265392781316348,0.05443548387096774,False
cert,FixedScale|20,19,2809,1996,108,0.7105731577073692,0.05410821643286573,False
matched,FixedScale|20,00,1968,1199,22,0.6092479674796748,0.01834862385321101,True
matched,FixedScale|20,01,2289,1289,58,0.5631280034949759,0.04499612102404965,True
matched,FixedScale|20,02,2034,1087,48,0.5344149459193707,0.04415823367065318,True
matched,FixedScale|20,03,1863,527,3,0.28287707997852923,0.0056925996204933585,True
matched,FixedScale|20,04,2435,1083,17,0.44476386036960985,0.01569713758079409,True
matched,FixedScale|20,05,1918,1048,14,0.5464025026068822,0.013358778625954198,True
matched,FixedScale|20,06,1859,1200,38,0.6455083378160301,0.03166666666666667,True
matched,FixedScale|20,07,2249,0,0,0.0,,False
matched,FixedScale|20,08,2188,1134,79,0.5182815356489945,0.06966490299823633,False
matched,FixedScale|20,09,2237,379,16,0.16942333482342423,0.04221635883905013,True
matched,FixedScale|20,10,2196,943,6,0.4294171220400729,0.006362672322375398,True
matched,FixedScale|20,11,1730,802,35,0.4635838150289017,0.043640897755610975,True
matched,FixedScale|20,12,2029,589,33,0.29029078363725974,0.05602716468590832,False
matched,FixedScale|20,13,1028,637,13,0.6196498054474708,0.02040816326530612,True
matched,FixedScale|20,14,1956,921,69,0.4708588957055215,0.0749185667752443,False
matched,FixedScale|20,15,2714,1851,47,0.6820191599115696,0.025391680172879523,True
matched,FixedScale|20,16,2147,906,54,0.42198416394969723,0.059602649006622516,False
matched,FixedScale|20,17,2775,1306,88,0.47063063063063065,0.06738131699846861,False
matched,FixedScale|20,18,1884,1065,77,0.5652866242038217,0.07230046948356808,False
matched,FixedScale|20,19,2809,1926,86,0.6856532573869705,0.0446521287642783,True
cert,FixedScale|100,00,1968,1466,73,0.7449186991869918,0.049795361527967257,True
cert,FixedScale|100,01,2289,1378,78,0.6020096111839232,0.05660377358490566,False
cert,FixedScale|100,02,2034,1120,57,0.5506391347099312,0.05089285714285714,False
cert,FixedScale|100,03,1863,0,0,0.0,,False
cert,FixedScale|100,04,2435,1152,27,0.4731006160164271,0.0234375,True
cert,FixedScale|100,05,1918,992,11,0.5172054223149114,0.011088709677419355,True
cert,FixedScale|100,06,1859,1219,39,0.6557288864981172,0.03199343724364233,True
cert,FixedScale|100,07,2249,1014,7,0.4508670520231214,0.006903353057199211,True
cert,FixedScale|100,08,2188,1142,81,0.5219378427787934,0.07092819614711034,False
cert,FixedScale|100,09,2237,1264,128,0.565042467590523,0.10126582278481013,False
cert,FixedScale|100,10,2196,897,6,0.40846994535519127,0.006688963210702341,True
cert,FixedScale|100,11,1730,764,30,0.4416184971098266,0.03926701570680628,True
cert,FixedScale|100,12,2029,674,43,0.33218334154756035,0.06379821958456973,False
cert,FixedScale|100,13,1028,701,27,0.6819066147859922,0.03851640513552068,True
cert,FixedScale|100,14,1956,985,80,0.5035787321063395,0.08121827411167512,False
cert,FixedScale|100,15,2714,1925,53,0.7092851879145173,0.027532467532467533,True
cert,FixedScale|100,16,2147,1279,108,0.5957149510945505,0.08444096950742767,False
cert,FixedScale|100,17,2775,1411,109,0.5084684684684685,0.07725017717930546,False
cert,FixedScale|100,18,1884,1096,86,0.5817409766454352,0.07846715328467153,False
cert,FixedScale|100,19,2809,1996,108,0.7105731577073692,0.05410821643286573,False
matched,FixedScale|100,00,1968,1199,22,0.6092479674796748,0.01834862385321101,True
matched,FixedScale|100,01,2289,1289,58,0.5631280034949759,0.04499612102404965,True
matched,FixedScale|100,02,2034,1087,48,0.5344149459193707,0.04415823367065318,True
matched,FixedScale|100,03,1863,527,3,0.28287707997852923,0.0056925996204933585,True
matched,FixedScale|100,04,2435,1083,17,0.44476386036960985,0.01569713758079409,True
matched,FixedScale|100,05,1918,1048,14,0.5464025026068822,0.013358778625954198,True
matched,FixedScale|100,06,1859,1200,38,0.6455083378160301,0.03166666666666667,True
matched,FixedScale|100,07,2249,0,0,0.0,,False
matched,FixedScale|100,08,2188,1134,79,0.5182815356489945,0.06966490299823633,False
matched,FixedScale|100,09,2237,379,16,0.16942333482342423,0.04221635883905013,True
matched,FixedScale|100,10,2196,943,6,0.4294171220400729,0.006362672322375398,True
matched,FixedScale|100,11,1730,802,35,0.4635838150289017,0.043640897755610975,True
matched,FixedScale|100,12,2029,589,33,0.29029078363725974,0.05602716468590832,False
matched,FixedScale|100,13,1028,637,13,0.6196498054474708,0.02040816326530612,True
matched,FixedScale|100,14,1956,921,69,0.4708588957055215,0.0749185667752443,False
matched,FixedScale|100,15,2714,1851,47,0.6820191599115696,0.025391680172879523,True
matched,FixedScale|100,16,2147,906,54,0.42198416394969723,0.059602649006622516,False
matched,FixedScale|100,17,2775,1306,88,0.47063063063063065,0.06738131699846861,False
matched,FixedScale|100,18,1884,1065,77,0.5652866242038217,0.07230046948356808,False
matched,FixedScale|100,19,2809,1926,86,0.6856532573869705,0.0446521287642783,True
cert,BCEAnchor|20,00,1968,1221,27,0.6204268292682927,0.022113022113022112,True
cert,BCEAnchor|20,01,2289,1113,34,0.48623853211009177,0.030548068283917342,True
cert,BCEAnchor|20,02,2034,1057,43,0.5196656833824975,0.04068117313150426,True
cert,BCEAnchor|20,03,1863,582,4,0.31239935587761675,0.006872852233676976,True
cert,BCEAnchor|20,04,2435,1116,20,0.45831622176591374,0.017921146953405017,True
cert,BCEAnchor|20,05,1918,1042,13,0.543274244004171,0.012476007677543186,True
cert,BCEAnchor|20,06,1859,1108,21,0.5960193652501344,0.01895306859205776,True
cert,BCEAnchor|20,07,2249,0,0,0.0,,False
cert,BCEAnchor|20,08,2188,1133,50,0.5178244972577697,0.0441306266548985,True
cert,BCEAnchor|20,09,2237,1157,87,0.5172105498435404,0.07519446845289542,False
cert,BCEAnchor|20,10,2196,1081,13,0.49225865209471764,0.012025901942645698,True
cert,BCEAnchor|20,11,1730,799,32,0.461849710982659,0.04005006257822278,True
cert,BCEAnchor|20,12,2029,593,33,0.29226219812715626,0.05564924114671164,False
cert,BCEAnchor|20,13,1028,704,26,0.6848249027237354,0.036931818181818184,True
cert,BCEAnchor|20,14,1956,766,51,0.39161554192229037,0.06657963446475196,False
cert,BCEAnchor|20,15,2714,1886,47,0.6949152542372882,0.024920466595970307,True
cert,BCEAnchor|20,16,2147,973,59,0.45319049836981834,0.06063720452209661,False
cert,BCEAnchor|20,17,2775,1338,90,0.4821621621621622,0.06726457399103139,False
cert,BCEAnchor|20,18,1884,1162,101,0.6167728237791932,0.08691910499139414,False
cert,BCEAnchor|20,19,2809,1974,104,0.7027411890352439,0.05268490374873354,False
matched,BCEAnchor|20,00,1968,1199,25,0.6092479674796748,0.020850708924103418,True
matched,BCEAnchor|20,01,2289,1289,55,0.5631280034949759,0.04266873545384019,True
matched,BCEAnchor|20,02,2034,1087,47,0.5344149459193707,0.04323827046918123,True
matched,BCEAnchor|20,03,1863,527,4,0.28287707997852923,0.007590132827324478,True
matched,BCEAnchor|20,04,2435,1083,18,0.44476386036960985,0.01662049861495845,True
matched,BCEAnchor|20,05,1918,1048,13,0.5464025026068822,0.012404580152671756,True
matched,BCEAnchor|20,06,1859,1200,33,0.6455083378160301,0.0275,True
matched,BCEAnchor|20,07,2249,0,0,0.0,,False
matched,BCEAnchor|20,08,2188,1134,50,0.5182815356489945,0.04409171075837742,True
matched,BCEAnchor|20,09,2237,379,15,0.16942333482342423,0.0395778364116095,True
matched,BCEAnchor|20,10,2196,943,7,0.4294171220400729,0.007423117709437964,True
matched,BCEAnchor|20,11,1730,802,32,0.4635838150289017,0.0399002493765586,True
matched,BCEAnchor|20,12,2029,589,32,0.29029078363725974,0.05432937181663837,False
matched,BCEAnchor|20,13,1028,637,10,0.6196498054474708,0.015698587127158554,True
matched,BCEAnchor|20,14,1956,921,103,0.4708588957055215,0.11183496199782844,False
matched,BCEAnchor|20,15,2714,1851,46,0.6820191599115696,0.02485143165856294,True
matched,BCEAnchor|20,16,2147,906,50,0.42198416394969723,0.05518763796909492,False
matched,BCEAnchor|20,17,2775,1306,87,0.47063063063063065,0.0666156202143951,False
matched,BCEAnchor|20,18,1884,1065,67,0.5652866242038217,0.06291079812206572,False
matched,BCEAnchor|20,19,2809,1926,86,0.6856532573869705,0.0446521287642783,True
cert,BCEAnchor|100,00,1968,1337,42,0.679369918699187,0.031413612565445025,True
cert,BCEAnchor|100,01,2289,1358,69,0.5932721712538226,0.0508100147275405,False
cert,BCEAnchor|100,02,2034,1093,49,0.5373647984267453,0.04483074107959744,True
cert,BCEAnchor|100,03,1863,601,5,0.3225979602791197,0.008319467554076539,True
cert,BCEAnchor|100,04,2435,1145,25,0.4702258726899384,0.021834061135371178,True
cert,BCEAnchor|100,05,1918,1068,16,0.556830031282586,0.0149812734082397,True
cert,BCEAnchor|100,06,1859,1179,29,0.6342119419042496,0.024597116200169637,True
cert,BCEAnchor|100,07,2249,0,0,0.0,,False
cert,BCEAnchor|100,08,2188,1209,56,0.5525594149908593,0.04631927212572374,True
cert,BCEAnchor|100,09,2237,1190,95,0.5319624497094323,0.07983193277310924,False
cert,BCEAnchor|100,10,2196,1081,13,0.49225865209471764,0.012025901942645698,True
cert,BCEAnchor|100,11,1730,810,32,0.4682080924855491,0.03950617283950617,True
cert,BCEAnchor|100,12,2029,682,47,0.3361261705273534,0.0689149560117302,False
cert,BCEAnchor|100,13,1028,704,26,0.6848249027237354,0.036931818181818184,True
cert,BCEAnchor|100,14,1956,843,74,0.43098159509202455,0.08778173190984578,False
cert,BCEAnchor|100,15,2714,1914,50,0.705232129697863,0.02612330198537095,True
cert,BCEAnchor|100,16,2147,1035,69,0.48206800186306475,0.06666666666666667,False
cert,BCEAnchor|100,17,2775,1400,103,0.5045045045045045,0.07357142857142857,False
cert,BCEAnchor|100,18,1884,1162,101,0.6167728237791932,0.08691910499139414,False
cert,BCEAnchor|100,19,2809,1974,104,0.7027411890352439,0.05268490374873354,False
matched,BCEAnchor|100,00,1968,1199,25,0.6092479674796748,0.020850708924103418,True
matched,BCEAnchor|100,01,2289,1289,55,0.5631280034949759,0.04266873545384019,True
matched,BCEAnchor|100,02,2034,1087,47,0.5344149459193707,0.04323827046918123,True
matched,BCEAnchor|100,03,1863,527,4,0.28287707997852923,0.007590132827324478,True
matched,BCEAnchor|100,04,2435,1083,18,0.44476386036960985,0.01662049861495845,True
matched,BCEAnchor|100,05,1918,1048,13,0.5464025026068822,0.012404580152671756,True
matched,BCEAnchor|100,06,1859,1200,33,0.6455083378160301,0.0275,True
matched,BCEAnchor|100,07,2249,0,0,0.0,,False
matched,BCEAnchor|100,08,2188,1134,50,0.5182815356489945,0.04409171075837742,True
matched,BCEAnchor|100,09,2237,379,15,0.16942333482342423,0.0395778364116095,True
matched,BCEAnchor|100,10,2196,943,7,0.4294171220400729,0.007423117709437964,True
matched,BCEAnchor|100,11,1730,802,32,0.4635838150289017,0.0399002493765586,True
matched,BCEAnchor|100,12,2029,589,32,0.29029078363725974,0.05432937181663837,False
matched,BCEAnchor|100,13,1028,637,10,0.6196498054474708,0.015698587127158554,True
matched,BCEAnchor|100,14,1956,921,103,0.4708588957055215,0.11183496199782844,False
matched,BCEAnchor|100,15,2714,1851,46,0.6820191599115696,0.02485143165856294,True
matched,BCEAnchor|100,16,2147,906,50,0.42198416394969723,0.05518763796909492,False
matched,BCEAnchor|100,17,2775,1306,87,0.47063063063063065,0.0666156202143951,False
matched,BCEAnchor|100,18,1884,1065,67,0.5652866242038217,0.06291079812206572,False
matched,BCEAnchor|100,19,2809,1926,86,0.6856532573869705,0.0446521287642783,True


==> anc/frozen_results/New_Objective_Idea/outputs/tables/anchor_summary.csv <==
context,cell,eligible,accepted,errors,macro_coverage,pooled_coverage,subject_equal_ratio_risk,pooled_risk,passed_subjects,zero_subjects,below_min_support_subjects,over_risk_subjects
cert,BCE|20,42308,20639,867,0.4879182425380549,0.4878273612555545,0.04147264400154215,0.04200784921750085,12,1,1,7
matched,BCE|20,42308,19892,794,0.47067109130397045,0.47017112602817435,0.03944972684767461,0.03991554393726121,14,1,1,5
cert,BCE|100,42308,21700,1059,0.5129162543112222,0.5129053606882858,0.04833699707467524,0.04880184331797235,11,1,1,8
matched,BCE|100,42308,19892,794,0.47067109130397045,0.47017112602817435,0.03944972684767461,0.03991554393726121,14,1,1,5
cert,SELE|20,42308,20875,909,0.49348326975969065,0.4934055025054363,0.04314838866519309,0.04354491017964072,12,1,1,7
matched,SELE|20,42308,19892,798,0.47067109130397045,0.47017112602817435,0.03967115595195798,0.040116629800924994,14,1,1,5
cert,SELE|100,42308,21686,1061,0.5121743160910504,0.5125744540039708,0.048364515435762756,0.048925574103107994,10,1,1,9
matched,SELE|100,42308,19892,798,0.47067109130397045,0.47017112602817435,0.03967115595195798,0.040116629800924994,14,1,1,5
cert,RiskObjective|20,42308,19138,893,0.454137393347958,0.45234943745863665,0.04640406456954276,0.04666109311317797,10,3,3,7
matched,RiskObjective|20,42308,19892,806,0.47067109130397045,0.47017112602817435,0.039606465669759706,0.04051880152825257,13,1,1,6
cert,RiskObjective|100,42308,19749,984,0.4682712274855844,0.46679115060981374,0.049716356732144876,0.049825307610511925,9,3,3,8
matched,RiskObjective|100,42308,19892,806,0.47067109130397045,0.47017112602817435,0.039606465669759706,0.04051880152825257,13,1,1,6
cert,FixedScale|20,42308,21455,982,0.5039958759955223,0.507114493712773,0.045277284415108254,0.045770216732696344,11,1,1,8
matched,FixedScale|20,42308,19892,803,0.47067109130397045,0.47017112602817435,0.03957366433428973,0.040367987130504726,13,1,1,6
cert,FixedScale|100,42308,22475,1151,0.5277494802518994,0.5312234092842961,0.050780139005937704,0.05121245828698554,9,1,1,10
matched,FixedScale|100,42308,19892,803,0.47067109130397045,0.47017112602817435,0.03957366433428973,0.040367987130504726,13,1,1,6
cert,BCEAnchor|20,42308,20805,855,0.49219841060971464,0.49175096908386123,0.04061390641531389,0.0410958904109589,12,1,1,7
matched,BCEAnchor|20,42308,19892,780,0.47067109130397045,0.47017112602817435,0.038357341877744346,0.03921174341443796,14,1,1,5
cert,BCEAnchor|100,42308,21785,1005,0.5151056310519595,0.5149144369859129,0.04557772138931215,0.046132660087215976,11,1,1,8
matched,BCEAnchor|100,42308,19892,780,0.47067109130397045,0.47017112602817435,0.038357341877744346,0.03921174341443796,14,1,1,5


==> anc/frozen_results/New_Objective_Idea/outputs/tables/paired_bootstrap.csv <==
context,baseline,method,metric,difference,low,high,valid_draws
cert,BCE|20,RiskObjective|20,macro_coverage,-0.033780849190096884,-0.0957109096476337,0.016151744917878557,10000
cert,BCE|20,RiskObjective|20,pooled_risk,0.004653243895677117,-0.003030965582655591,0.015030801675707988,10000
cert,BCE|20,RiskObjective|20,subject_equal_ratio_risk,0.004931420568000611,-0.002814015443056873,0.015577020866962667,10000
cert,BCE|20,RiskObjective|20,passed_subjects,-2,-6.0,2.0,10000
cert,BCE|20,RiskObjective|20,errors,26,-139.0,223.0,10000
matched,BCE|20,RiskObjective|20,macro_coverage,0.0,0.0,0.0,10000
matched,BCE|20,RiskObjective|20,pooled_risk,0.000603257590991356,-0.00460868128956749,0.006685783052653876,10000
matched,BCE|20,RiskObjective|20,subject_equal_ratio_risk,0.00015673882208509793,-0.005294142942848384,0.006679912621947538,10000
matched,BCE|20,RiskObjective|20,passed_subjects,-1,-3.0,0.0,10000
matched,BCE|20,RiskObjective|20,errors,12,-92.02499999999998,129.0,10000
cert,SELE|20,RiskObjective|20,macro_coverage,-0.03934587641173265,-0.10212613720868102,0.008509753334310574,10000
cert,SELE|20,RiskObjective|20,pooled_risk,0.0031161829335372496,-0.004402750571923828,0.012811604059016733,10000
cert,SELE|20,RiskObjective|20,subject_equal_ratio_risk,0.003255675904349671,-0.004404555654718827,0.013257318440536141,10000
cert,SELE|20,RiskObjective|20,passed_subjects,-2,-6.0,2.0,10000
cert,SELE|20,RiskObjective|20,errors,-16,-182.0,171.0,10000
matched,SELE|20,RiskObjective|20,macro_coverage,0.0,0.0,0.0,10000
matched,SELE|20,RiskObjective|20,pooled_risk,0.00040217172732757295,-0.004517791741927744,0.00569277885794437,10000
matched,SELE|20,RiskObjective|20,subject_equal_ratio_risk,-6.469028219827089e-05,-0.0051607346682442275,0.005604767292126722,10000
matched,SELE|20,RiskObjective|20,passed_subjects,-1,-3.0,0.0,10000
matched,SELE|20,RiskObjective|20,errors,8,-90.0,109.0,10000
cert,BCE|100,RiskObjective|100,macro_coverage,-0.04464502682563781,-0.10894750685410147,0.005891537087246294,10000
cert,BCE|100,RiskObjective|100,pooled_risk,0.0010234642925395776,-0.006774024558107508,0.01118246869888775,10000
cert,BCE|100,RiskObjective|100,subject_equal_ratio_risk,0.001379359657469638,-0.006259216600924067,0.011721309368577019,10000
cert,BCE|100,RiskObjective|100,passed_subjects,-2,-6.0,2.0,10000
cert,BCE|100,RiskObjective|100,errors,-75,-244.0,114.02499999999964,10000
matched,BCE|100,RiskObjective|100,macro_coverage,0.0,0.0,0.0,10000
matched,BCE|100,RiskObjective|100,pooled_risk,0.000603257590991356,-0.00460868128956749,0.006685783052653876,10000
matched,BCE|100,RiskObjective|100,subject_equal_ratio_risk,0.00015673882208509793,-0.005294142942848384,0.006679912621947538,10000
matched,BCE|100,RiskObjective|100,passed_subjects,-1,-3.0,0.0,10000
matched,BCE|100,RiskObjective|100,errors,12,-92.02499999999998,129.0,10000
cert,SELE|100,RiskObjective|100,macro_coverage,-0.043903088605465934,-0.10869031247438156,0.0053226896192535055,10000
cert,SELE|100,RiskObjective|100,pooled_risk,0.0008997335074039312,-0.006824516755667603,0.01001159966486788,10000
cert,SELE|100,RiskObjective|100,subject_equal_ratio_risk,0.0013518412963821197,-0.006015279352234754,0.010318258654567827,10000
cert,SELE|100,RiskObjective|100,passed_subjects,-1,-4.0,2.0,10000
cert,SELE|100,RiskObjective|100,errors,-77,-245.0,87.0,10000
matched,SELE|100,RiskObjective|100,macro_coverage,0.0,0.0,0.0,10000
matched,SELE|100,RiskObjective|100,pooled_risk,0.00040217172732757295,-0.004517791741927744,0.00569277885794437,10000
matched,SELE|100,RiskObjective|100,subject_equal_ratio_risk,-6.469028219827089e-05,-0.0051607346682442275,0.005604767292126722,10000
matched,SELE|100,RiskObjective|100,passed_subjects,-1,-3.0,0.0,10000
matched,SELE|100,RiskObjective|100,errors,8,-90.0,109.0,10000


==> anc/frozen_results/New_Objective_Idea/outputs/tables/per_subject.csv <==
context,cell,subject,eligible,accepted,errors,coverage,risk,passed
cert,BCE|20,00,1968,1199,25,0.6092479674796748,0.020850708924103418,True
cert,BCE|20,01,2289,1302,53,0.5688073394495413,0.040706605222734255,True
cert,BCE|20,02,2034,1052,43,0.5172074729596854,0.0408745247148289,True
cert,BCE|20,03,1863,528,1,0.2834138486312399,0.001893939393939394,True
cert,BCE|20,04,2435,1111,19,0.4562628336755647,0.017101710171017102,True
cert,BCE|20,05,1918,1048,14,0.5464025026068822,0.013358778625954198,True
cert,BCE|20,06,1859,1004,16,0.5400753093060785,0.01593625498007968,True
cert,BCE|20,07,2249,0,0,0.0,,False
cert,BCE|20,08,2188,1136,54,0.5191956124314442,0.04753521126760563,True
cert,BCE|20,09,2237,1256,112,0.5614662494412159,0.08917197452229299,False
cert,BCE|20,10,2196,990,8,0.45081967213114754,0.00808080808080808,True
cert,BCE|20,11,1730,798,32,0.461271676300578,0.040100250626566414,True
cert,BCE|20,12,2029,631,46,0.310990635781173,0.07290015847860538,False
cert,BCE|20,13,1028,694,26,0.6750972762645915,0.037463976945244955,True
cert,BCE|20,14,1956,831,53,0.42484662576687116,0.06377858002406739,False
cert,BCE|20,15,2714,1853,50,0.682756079587325,0.026983270372369132,True
cert,BCE|20,16,2147,970,59,0.45179319981369354,0.060824742268041236,False
cert,BCE|20,17,2775,1204,73,0.4338738738738739,0.0606312292358804,False
cert,BCE|20,18,1884,1061,81,0.5631634819532909,0.0763430725730443,False
cert,BCE|20,19,2809,1971,102,0.7016731933072268,0.0517503805175038,False
matched,BCE|20,00,1968,1199,25,0.6092479674796748,0.020850708924103418,True
matched,BCE|20,01,2289,1289,50,0.5631280034949759,0.038789759503491075,True
matched,BCE|20,02,2034,1087,47,0.5344149459193707,0.04323827046918123,True
matched,BCE|20,03,1863,527,1,0.28287707997852923,0.0018975332068311196,True
matched,BCE|20,04,2435,1083,18,0.44476386036960985,0.01662049861495845,True
matched,BCE|20,05,1918,1048,14,0.5464025026068822,0.013358778625954198,True
matched,BCE|20,06,1859,1200,52,0.6455083378160301,0.043333333333333335,True
matched,BCE|20,07,2249,0,0,0.0,,False
matched,BCE|20,08,2188,1134,54,0.5182815356489945,0.047619047619047616,True
matched,BCE|20,09,2237,379,12,0.16942333482342423,0.0316622691292876,True
matched,BCE|20,10,2196,943,7,0.4294171220400729,0.007423117709437964,True
matched,BCE|20,11,1730,802,32,0.4635838150289017,0.0399002493765586,True
matched,BCE|20,12,2029,589,35,0.29029078363725974,0.059422750424448216,False
matched,BCE|20,13,1028,637,16,0.6196498054474708,0.02511773940345369,True
matched,BCE|20,14,1956,921,75,0.4708588957055215,0.08143322475570032,False
matched,BCE|20,15,2714,1851,49,0.6820191599115696,0.026472177201512695,True
matched,BCE|20,16,2147,906,49,0.42198416394969723,0.05408388520971302,False
matched,BCE|20,17,2775,1306,88,0.47063063063063065,0.06738131699846861,False
matched,BCE|20,18,1884,1065,83,0.5652866242038217,0.07793427230046948,False
matched,BCE|20,19,2809,1926,87,0.6856532573869705,0.045171339563862926,True
cert,BCE|100,00,1968,1308,41,0.6646341463414634,0.03134556574923547,True
cert,BCE|100,01,2289,1410,96,0.6159895150720839,0.06808510638297872,False
cert,BCE|100,02,2034,1087,47,0.5344149459193707,0.04323827046918123,True
cert,BCE|100,03,1863,595,4,0.3193773483628556,0.0067226890756302525,True
cert,BCE|100,04,2435,1159,27,0.4759753593429158,0.023295944779982744,True
cert,BCE|100,05,1918,1063,16,0.5542231491136601,0.015051740357478834,True
cert,BCE|100,06,1859,1085,29,0.5836471221086605,0.026728110599078342,True
cert,BCE|100,07,2249,0,0,0.0,,False
cert,BCE|100,08,2188,1186,56,0.5420475319926874,0.047217537942664416,True
cert,BCE|100,09,2237,1256,112,0.5614662494412159,0.08917197452229299,False
cert,BCE|100,10,2196,1060,13,0.48269581056466304,0.012264150943396227,True
cert,BCE|100,11,1730,809,32,0.4676300578034682,0.03955500618046971,True
cert,BCE|100,12,2029,648,46,0.31936914736323313,0.07098765432098765,False
cert,BCE|100,13,1028,701,28,0.6819066147859922,0.039942938659058486,True
cert,BCE|100,14,1956,923,76,0.471881390593047,0.08234019501625135,False
cert,BCE|100,15,2714,1924,53,0.7089167280766396,0.02754677754677755,True
cert,BCE|100,16,2147,995,64,0.46343735444806705,0.06432160804020101,False
cert,BCE|100,17,2775,1341,99,0.48324324324324325,0.0738255033557047,False
cert,BCE|100,18,1884,1179,118,0.6257961783439491,0.10008481764206956,False
cert,BCE|100,19,2809,1971,102,0.7016731933072268,0.0517503805175038,False
matched,BCE|100,00,1968,1199,25,0.6092479674796748,0.020850708924103418,True
matched,BCE|100,01,2289,1289,50,0.5631280034949759,0.038789759503491075,True
matched,BCE|100,02,2034,1087,47,0.5344149459193707,0.04323827046918123,True
matched,BCE|100,03,1863,527,1,0.28287707997852923,0.0018975332068311196,True
matched,BCE|100,04,2435,1083,18,0.44476386036960985,0.01662049861495845,True
matched,BCE|100,05,1918,1048,14,0.5464025026068822,0.013358778625954198,True
matched,BCE|100,06,1859,1200,52,0.6455083378160301,0.043333333333333335,True
matched,BCE|100,07,2249,0,0,0.0,,False
matched,BCE|100,08,2188,1134,54,0.5182815356489945,0.047619047619047616,True
matched,BCE|100,09,2237,379,12,0.16942333482342423,0.0316622691292876,True
matched,BCE|100,10,2196,943,7,0.4294171220400729,0.007423117709437964,True
matched,BCE|100,11,1730,802,32,0.4635838150289017,0.0399002493765586,True
matched,BCE|100,12,2029,589,35,0.29029078363725974,0.059422750424448216,False
matched,BCE|100,13,1028,637,16,0.6196498054474708,0.02511773940345369,True
matched,BCE|100,14,1956,921,75,0.4708588957055215,0.08143322475570032,False
matched,BCE|100,15,2714,1851,49,0.6820191599115696,0.026472177201512695,True
matched,BCE|100,16,2147,906,49,0.42198416394969723,0.05408388520971302,False
matched,BCE|100,17,2775,1306,88,0.47063063063063065,0.06738131699846861,False
matched,BCE|100,18,1884,1065,83,0.5652866242038217,0.07793427230046948,False
matched,BCE|100,19,2809,1926,87,0.6856532573869705,0.045171339563862926,True
cert,SELE|20,00,1968,1203,25,0.6112804878048781,0.020781379883624274,True
cert,SELE|20,01,2289,1306,53,0.5705548274355614,0.04058192955589587,True
cert,SELE|20,02,2034,1058,43,0.52015732546706,0.04064272211720227,True
cert,SELE|20,03,1863,417,1,0.22383252818035426,0.002398081534772182,True
cert,SELE|20,04,2435,1139,24,0.46776180698151953,0.021071115013169446,True
cert,SELE|20,05,1918,1047,13,0.545881126173097,0.012416427889207259,True
cert,SELE|20,06,1859,1129,31,0.607315761161915,0.02745792736935341,True
cert,SELE|20,07,2249,0,0,0.0,,False
cert,SELE|20,08,2188,1152,55,0.526508226691042,0.04774305555555555,True
cert,SELE|20,09,2237,1272,121,0.5686186857398301,0.09512578616352202,False
cert,SELE|20,10,2196,1077,13,0.49043715846994534,0.012070566388115135,True
cert,SELE|20,11,1730,808,33,0.46705202312138727,0.04084158415841584,True
cert,SELE|20,12,2029,635,43,0.3129620502710695,0.06771653543307087,False
cert,SELE|20,13,1028,701,28,0.6819066147859922,0.039942938659058486,True
cert,SELE|20,14,1956,864,62,0.44171779141104295,0.07175925925925926,False
cert,SELE|20,15,2714,1857,46,0.6842299189388357,0.024771136241249325,True
cert,SELE|20,16,2147,968,55,0.45086166744294365,0.056818181818181816,False
cert,SELE|20,17,2775,1207,72,0.43495495495495495,0.05965202982601491,False
cert,SELE|20,18,1884,1048,81,0.5562632696390658,0.07729007633587787,False
cert,SELE|20,19,2809,1987,110,0.7073691705233179,0.055359838953195774,False
matched,SELE|20,00,1968,1199,25,0.6092479674796748,0.020850708924103418,True
matched,SELE|20,01,2289,1289,49,0.5631280034949759,0.03801396431342126,True
matched,SELE|20,02,2034,1087,47,0.5344149459193707,0.04323827046918123,True
matched,SELE|20,03,1863,527,1,0.28287707997852923,0.0018975332068311196,True
matched,SELE|20,04,2435,1083,17,0.44476386036960985,0.01569713758079409,True
matched,SELE|20,05,1918,1048,14,0.5464025026068822,0.013358778625954198,True
matched,SELE|20,06,1859,1200,47,0.6455083378160301,0.03916666666666667,True
matched,SELE|20,07,2249,0,0,0.0,,False
matched,SELE|20,08,2188,1134,52,0.5182815356489945,0.04585537918871252,True
matched,SELE|20,09,2237,379,15,0.16942333482342423,0.0395778364116095,True
matched,SELE|20,10,2196,943,7,0.4294171220400729,0.007423117709437964,True
matched,SELE|20,11,1730,802,30,0.4635838150289017,0.03740648379052369,True
matched,SELE|20,12,2029,589,33,0.29029078363725974,0.05602716468590832,False
matched,SELE|20,13,1028,637,17,0.6196498054474708,0.026687598116169546,True
matched,SELE|20,14,1956,921,84,0.4708588957055215,0.09120521172638436,False
matched,SELE|20,15,2714,1851,46,0.6820191599115696,0.02485143165856294,True
matched,SELE|20,16,2147,906,49,0.42198416394969723,0.05408388520971302,False
matched,SELE|20,17,2775,1306,94,0.47063063063063065,0.07197549770290965,False
matched,SELE|20,18,1884,1065,85,0.5652866242038217,0.07981220657276995,False
matched,SELE|20,19,2809,1926,86,0.6856532573869705,0.0446521287642783,True
cert,SELE|100,00,1968,1232,28,0.6260162601626016,0.022727272727272728,True
cert,SELE|100,01,2289,1395,77,0.6094364351245085,0.055197132616487454,False
cert,SELE|100,02,2034,1107,51,0.5442477876106194,0.04607046070460705,True
cert,SELE|100,03,1863,519,1,0.2785829307568438,0.0019267822736030828,True
cert,SELE|100,04,2435,1139,24,0.46776180698151953,0.021071115013169446,True
cert,SELE|100,05,1918,1071,16,0.5583941605839416,0.014939309056956116,True
cert,SELE|100,06,1859,1129,31,0.607315761161915,0.02745792736935341,True
cert,SELE|100,07,2249,0,0,0.0,,False
cert,SELE|100,08,2188,1203,62,0.54981718464351,0.051537822111388194,False
cert,SELE|100,09,2237,1272,121,0.5686186857398301,0.09512578616352202,False
cert,SELE|100,10,2196,1106,13,0.5036429872495446,0.011754068716094032,True
cert,SELE|100,11,1730,808,33,0.46705202312138727,0.04084158415841584,True
cert,SELE|100,12,2029,671,47,0.330704780680138,0.07004470938897168,False
cert,SELE|100,13,1028,701,28,0.6819066147859922,0.039942938659058486,True
cert,SELE|100,14,1956,944,95,0.48261758691206547,0.10063559322033898,False
cert,SELE|100,15,2714,1925,54,0.7092851879145173,0.028051948051948054,True
cert,SELE|100,16,2147,988,61,0.46017699115044247,0.06174089068825911,False
cert,SELE|100,17,2775,1353,104,0.4875675675675676,0.07686622320768663,False
cert,SELE|100,18,1884,1136,105,0.6029723991507431,0.09242957746478873,False
cert,SELE|100,19,2809,1987,110,0.7073691705233179,0.055359838953195774,False
matched,SELE|100,00,1968,1199,25,0.6092479674796748,0.020850708924103418,True
matched,SELE|100,01,2289,1289,49,0.5631280034949759,0.03801396431342126,True
matched,SELE|100,02,2034,1087,47,0.5344149459193707,0.04323827046918123,True
matched,SELE|100,03,1863,527,1,0.28287707997852923,0.0018975332068311196,True
matched,SELE|100,04,2435,1083,17,0.44476386036960985,0.01569713758079409,True
matched,SELE|100,05,1918,1048,14,0.5464025026068822,0.013358778625954198,True
matched,SELE|100,06,1859,1200,47,0.6455083378160301,0.03916666666666667,True
matched,SELE|100,07,2249,0,0,0.0,,False
matched,SELE|100,08,2188,1134,52,0.5182815356489945,0.04585537918871252,True
matched,SELE|100,09,2237,379,15,0.16942333482342423,0.0395778364116095,True
matched,SELE|100,10,2196,943,7,0.4294171220400729,0.007423117709437964,True
matched,SELE|100,11,1730,802,30,0.4635838150289017,0.03740648379052369,True
matched,SELE|100,12,2029,589,33,0.29029078363725974,0.05602716468590832,False
matched,SELE|100,13,1028,637,17,0.6196498054474708,0.026687598116169546,True
matched,SELE|100,14,1956,921,84,0.4708588957055215,0.09120521172638436,False
matched,SELE|100,15,2714,1851,46,0.6820191599115696,0.02485143165856294,True
matched,SELE|100,16,2147,906,49,0.42198416394969723,0.05408388520971302,False
matched,SELE|100,17,2775,1306,94,0.47063063063063065,0.07197549770290965,False
matched,SELE|100,18,1884,1065,85,0.5652866242038217,0.07981220657276995,False
matched,SELE|100,19,2809,1926,86,0.6856532573869705,0.0446521287642783,True
cert,RiskObjective|20,00,1968,1332,46,0.676829268292683,0.03453453453453453,True
cert,RiskObjective|20,01,2289,1221,53,0.5334207077326344,0.043407043407043405,True
cert,RiskObjective|20,02,2034,1100,39,0.5408062930186824,0.035454545454545454,True
cert,RiskObjective|20,03,1863,0,0,0.0,,False
cert,RiskObjective|20,04,2435,678,6,0.2784394250513347,0.008849557522123894,True
cert,RiskObjective|20,05,1918,1017,9,0.5302398331595412,0.008849557522123894,True
cert,RiskObjective|20,06,1859,1194,29,0.64228079612695,0.024288107202680067,True
cert,RiskObjective|20,07,2249,0,0,0.0,,False
cert,RiskObjective|20,08,2188,1252,65,0.5722120658135283,0.051916932907348244,False
cert,RiskObjective|20,09,2237,1153,83,0.5154224407688869,0.07198612315698179,False
cert,RiskObjective|20,10,2196,0,0,0.0,,False
cert,RiskObjective|20,11,1730,755,29,0.43641618497109824,0.038410596026490065,True
cert,RiskObjective|20,12,2029,668,45,0.3292262198127156,0.06736526946107785,False
cert,RiskObjective|20,13,1028,675,18,0.6566147859922179,0.02666666666666667,True
cert,RiskObjective|20,14,1956,958,123,0.4897750511247444,0.12839248434237996,False
cert,RiskObjective|20,15,2714,1979,56,0.7291820191599115,0.02829711975745326,True
cert,RiskObjective|20,16,2147,1076,79,0.5011644154634374,0.07342007434944238,False
cert,RiskObjective|20,17,2775,1010,36,0.36396396396396397,0.03564356435643564,True
cert,RiskObjective|20,18,1884,1109,77,0.5886411889596603,0.06943192064923355,False
cert,RiskObjective|20,19,2809,1961,100,0.6981132075471698,0.05099439061703213,False
matched,RiskObjective|20,00,1968,1199,29,0.6092479674796748,0.02418682235195997,True
matched,RiskObjective|20,01,2289,1289,66,0.5631280034949759,0.05120248254460822,False
matched,RiskObjective|20,02,2034,1087,37,0.5344149459193707,0.03403863845446182,True
matched,RiskObjective|20,03,1863,527,7,0.28287707997852923,0.013282732447817837,True
matched,RiskObjective|20,04,2435,1083,29,0.44476386036960985,0.02677746999076639,True
matched,RiskObjective|20,05,1918,1048,12,0.5464025026068822,0.011450381679389313,True
matched,RiskObjective|20,06,1859,1200,29,0.6455083378160301,0.024166666666666666,True
matched,RiskObjective|20,07,2249,0,0,0.0,,False
matched,RiskObjective|20,08,2188,1134,55,0.5182815356489945,0.048500881834215165,True
matched,RiskObjective|20,09,2237,379,15,0.16942333482342423,0.0395778364116095,True
matched,RiskObjective|20,10,2196,943,8,0.4294171220400729,0.008483563096500531,True
matched,RiskObjective|20,11,1730,802,31,0.4635838150289017,0.03865336658354115,True
matched,RiskObjective|20,12,2029,589,34,0.29029078363725974,0.057724957555178265,False
matched,RiskObjective|20,13,1028,637,9,0.6196498054474708,0.0141287284144427,True
matched,RiskObjective|20,14,1956,921,111,0.4708588957055215,0.12052117263843648,False
matched,RiskObjective|20,15,2714,1851,38,0.6820191599115696,0.020529443544030253,True
matched,RiskObjective|20,16,2147,906,62,0.42198416394969723,0.0684326710816777,False
matched,RiskObjective|20,17,2775,1306,78,0.47063063063063065,0.05972434915773354,False
matched,RiskObjective|20,18,1884,1065,65,0.5652866242038217,0.06103286384976526,False
matched,RiskObjective|20,19,2809,1926,91,0.6856532573869705,0.047248182762201454,True
cert,RiskObjective|100,00,1968,1332,46,0.676829268292683,0.03453453453453453,True
cert,RiskObjective|100,01,2289,1386,82,0.6055045871559633,0.05916305916305916,False
cert,RiskObjective|100,02,2034,1100,39,0.5408062930186824,0.035454545454545454,True
cert,RiskObjective|100,03,1863,0,0,0.0,,False
cert,RiskObjective|100,04,2435,696,8,0.28583162217659136,0.011494252873563218,True
cert,RiskObjective|100,05,1918,1033,11,0.5385818561001042,0.010648596321393998,True
cert,RiskObjective|100,06,1859,1264,35,0.6799354491662184,0.027689873417721517,True
cert,RiskObjective|100,07,2249,0,0,0.0,,False
cert,RiskObjective|100,08,2188,1269,69,0.579981718464351,0.054373522458628844,False
cert,RiskObjective|100,09,2237,1153,83,0.5154224407688869,0.07198612315698179,False
cert,RiskObjective|100,10,2196,0,0,0.0,,False
cert,RiskObjective|100,11,1730,801,31,0.4630057803468208,0.03870162297128589,True
cert,RiskObjective|100,12,2029,668,45,0.3292262198127156,0.06736526946107785,False
cert,RiskObjective|100,13,1028,691,22,0.6721789883268483,0.03183791606367583,True
cert,RiskObjective|100,14,1956,992,135,0.5071574642126789,0.13608870967741934,False
cert,RiskObjective|100,15,2714,1979,56,0.7291820191599115,0.02829711975745326,True
cert,RiskObjective|100,16,2147,1091,79,0.5081509082440615,0.07241063244729606,False
cert,RiskObjective|100,17,2775,1190,51,0.42882882882882883,0.04285714285714286,True
cert,RiskObjective|100,18,1884,1143,92,0.606687898089172,0.0804899387576553,False
cert,RiskObjective|100,19,2809,1961,100,0.6981132075471698,0.05099439061703213,False
matched,RiskObjective|100,00,1968,1199,29,0.6092479674796748,0.02418682235195997,True
matched,RiskObjective|100,01,2289,1289,66,0.5631280034949759,0.05120248254460822,False
matched,RiskObjective|100,02,2034,1087,37,0.5344149459193707,0.03403863845446182,True
matched,RiskObjective|100,03,1863,527,7,0.28287707997852923,0.013282732447817837,True
matched,RiskObjective|100,04,2435,1083,29,0.44476386036960985,0.02677746999076639,True
matched,RiskObjective|100,05,1918,1048,12,0.5464025026068822,0.011450381679389313,True
matched,RiskObjective|100,06,1859,1200,29,0.6455083378160301,0.024166666666666666,True
matched,RiskObjective|100,07,2249,0,0,0.0,,False
matched,RiskObjective|100,08,2188,1134,55,0.5182815356489945,0.048500881834215165,True
matched,RiskObjective|100,09,2237,379,15,0.16942333482342423,0.0395778364116095,True
matched,RiskObjective|100,10,2196,943,8,0.4294171220400729,0.008483563096500531,True
matched,RiskObjective|100,11,1730,802,31,0.4635838150289017,0.03865336658354115,True
matched,RiskObjective|100,12,2029,589,34,0.29029078363725974,0.057724957555178265,False
matched,RiskObjective|100,13,1028,637,9,0.6196498054474708,0.0141287284144427,True
matched,RiskObjective|100,14,1956,921,111,0.4708588957055215,0.12052117263843648,False
matched,RiskObjective|100,15,2714,1851,38,0.6820191599115696,0.020529443544030253,True
matched,RiskObjective|100,16,2147,906,62,0.42198416394969723,0.0684326710816777,False
matched,RiskObjective|100,17,2775,1306,78,0.47063063063063065,0.05972434915773354,False
matched,RiskObjective|100,18,1884,1065,65,0.5652866242038217,0.06103286384976526,False
matched,RiskObjective|100,19,2809,1926,91,0.6856532573869705,0.047248182762201454,True


==> anc/frozen_results/New_Objective_Idea/outputs/tables/solver_status.csv <==
artifact,method,C,status,seconds,iterations,gap,soft_coverage,soft_risk
outputs/fits/outer-00/c-0.01/final.json,BCE,0.01,OK,0.25,94,,,
outputs/fits/outer-00/c-0.01/final.json,SELE,0.01,OK,0.5619999999998981,98,7.277903028736085e-13,,
outputs/fits/outer-00/c-0.01/final.json,RiskObjective,0.01,OK,3.7189999999991414,,,0.5606133161204963,0.050000000030667874
outputs/fits/outer-00/c-0.01/fold-0.json,BCE,0.01,OK,0.15600000000085856,83,,,
outputs/fits/outer-00/c-0.01/fold-0.json,SELE,0.01,OK,0.46899999999914144,98,1.3117634166117284e-12,,
outputs/fits/outer-00/c-0.01/fold-0.json,RiskObjective,0.01,OK,2.8430000000007567,,,0.5297655121758237,0.05000000003552681
outputs/fits/outer-00/c-0.01/fold-1.json,BCE,0.01,OK,0.1569999999992433,80,,,
outputs/fits/outer-00/c-0.01/fold-1.json,SELE,0.01,OK,0.3899999999994179,83,3.4587862395977113e-12,,
outputs/fits/outer-00/c-0.01/fold-1.json,RiskObjective,0.01,OK,3.1410000000014406,,,0.6106964220230995,0.05000000002559901
outputs/fits/outer-00/c-0.01/fold-2.json,BCE,0.01,OK,0.15600000000085856,86,,,
outputs/fits/outer-00/c-0.01/fold-2.json,SELE,0.01,OK,0.5,104,7.140972607984614e-13,,
outputs/fits/outer-00/c-0.01/fold-2.json,RiskObjective,0.01,OK,3.0939999999991414,,,0.5568500189800145,0.050000000038886265
outputs/fits/outer-00/c-0.01/fold-3.json,BCE,0.01,OK,0.15600000000085856,85,,,
outputs/fits/outer-00/c-0.01/fold-3.json,SELE,0.01,OK,0.4220000000004802,96,1.328597444408892e-12,,
outputs/fits/outer-00/c-0.01/fold-3.json,RiskObjective,0.01,OK,3.7809999999990396,,,0.5636583288426392,0.05000000007800529
outputs/fits/outer-00/c-0.01/fold-4.json,BCE,0.01,OK,0.17199999999866122,86,,,
outputs/fits/outer-00/c-0.01/fold-4.json,SELE,0.01,OK,0.4220000000004802,92,4.128680657813307e-12,,
outputs/fits/outer-00/c-0.01/fold-4.json,RiskObjective,0.01,OK,3.313000000000102,,,0.5572824197481261,0.050000000018560996
outputs/fits/outer-00/c-0.1/final.json,BCE,0.1,OK,0.35900000000037835,160,,,
outputs/fits/outer-00/c-0.1/final.json,SELE,0.1,OK,0.9220000000004802,171,9.364435300515492e-12,,
outputs/fits/outer-00/c-0.1/final.json,RiskObjective,0.1,OK,5.890999999999622,,,0.5698771031891177,0.05000000001123136
outputs/fits/outer-00/c-0.1/fold-0.json,BCE,0.1,OK,0.31300000000010186,143,,,
outputs/fits/outer-00/c-0.1/fold-0.json,SELE,0.1,OK,0.8279999999995198,175,1.8205054920677476e-11,,
outputs/fits/outer-00/c-0.1/fold-0.json,RiskObjective,0.1,OK,4.640999999999622,,,0.5368763722804211,0.05000000002922372
outputs/fits/outer-00/c-0.1/fold-1.json,BCE,0.1,OK,0.26599999999962165,152,,,
outputs/fits/outer-00/c-0.1/fold-1.json,SELE,0.1,OK,0.75,169,7.294701501029919e-11,,
outputs/fits/outer-00/c-0.1/fold-1.json,RiskObjective,0.1,OK,4.264999999999418,,,0.6167167360181502,0.050000000060609465
outputs/fits/outer-00/c-0.1/fold-2.json,BCE,0.1,OK,0.2970000000004802,141,,,
outputs/fits/outer-00/c-0.1/fold-2.json,SELE,0.1,OK,0.8909999999996217,181,1.0840181370264348e-11,,
outputs/fits/outer-00/c-0.1/fold-2.json,RiskObjective,0.1,OK,4.5,,,0.565355472171336,0.05000000006543672
outputs/fits/outer-00/c-0.1/fold-3.json,BCE,0.1,OK,0.28100000000085856,157,,,
outputs/fits/outer-00/c-0.1/fold-3.json,SELE,0.1,OK,0.7189999999991414,162,8.651008636872073e-10,,
outputs/fits/outer-00/c-0.1/fold-3.json,RiskObjective,0.1,OK,4.67200000000048,,,0.5730188738032373,0.05000000006761294
outputs/fits/outer-00/c-0.1/fold-4.json,BCE,0.1,OK,0.26599999999962165,145,,,
outputs/fits/outer-00/c-0.1/fold-4.json,SELE,0.1,OK,0.6720000000004802,150,3.237142595196474e-11,,
outputs/fits/outer-00/c-0.1/fold-4.json,RiskObjective,0.1,OK,4.188000000000102,,,0.5655369831935246,0.05000000001474666
outputs/fits/outer-00/c-1/fold-0.json,BCE,1.0,OK,0.3440000000009604,184,,,
outputs/fits/outer-00/c-1/fold-0.json,SELE,1.0,OK,0.8589999999985594,182,1.1356113195794453e-09,,
outputs/fits/outer-00/c-1/fold-0.json,RiskObjective,1.0,OK,6.875,,,0.5429977731366022,0.05000000004744487
outputs/fits/outer-00/c-1/fold-1.json,BCE,1.0,OK,0.34399999999914144,193,,,
outputs/fits/outer-00/c-1/fold-1.json,SELE,1.0,OK,1.0630000000001019,236,1.301802413060261e-10,,
outputs/fits/outer-00/c-1/fold-1.json,RiskObjective,1.0,OK,6.156000000000859,,,0.6204351883221297,0.05000000004192929
outputs/fits/outer-00/c-1/fold-2.json,BCE,1.0,OK,0.3430000000007567,183,,,
outputs/fits/outer-00/c-1/fold-2.json,SELE,1.0,OK,0.9219999999986612,199,8.802275472826696e-10,,
outputs/fits/outer-00/c-1/fold-2.json,RiskObjective,1.0,OK,7.078000000001339,,,0.5727926531005261,0.050000000053763156
outputs/fits/outer-00/c-1/fold-3.json,BCE,1.0,OK,0.35900000000037835,200,,,
outputs/fits/outer-00/c-1/fold-3.json,SELE,1.0,OK,0.8909999999996217,204,6.639055172018479e-10,,
outputs/fits/outer-00/c-1/fold-3.json,RiskObjective,1.0,OK,6.79700000000048,,,0.5771351328648753,0.05000000008623173
outputs/fits/outer-00/c-1/fold-4.json,BCE,1.0,OK,0.35900000000037835,206,,,
outputs/fits/outer-00/c-1/fold-4.json,SELE,1.0,OK,0.875,196,4.0557744734051137e-10,,
outputs/fits/outer-00/c-1/fold-4.json,RiskObjective,1.0,OK,7.04700000000048,,,0.5703028303950415,0.05000000005427551
outputs/fits/outer-00/c-10/fold-0.json,BCE,10.0,OK,0.31300000000010186,177,,,
outputs/fits/outer-00/c-10/fold-0.json,SELE,10.0,OK,0.9680000000007567,206,3.3934980208967004e-09,,
outputs/fits/outer-00/c-10/fold-0.json,RiskObjective,10.0,OK,8.921999999998661,,,0.5440614457815962,0.05000000001687758
outputs/fits/outer-00/c-10/fold-1.json,BCE,10.0,OK,0.3599999999987631,197,,,
outputs/fits/outer-00/c-10/fold-1.json,SELE,10.0,OK,0.9680000000007567,205,2.72010267328415e-09,,
outputs/fits/outer-00/c-10/fold-1.json,RiskObjective,10.0,OK,8.906999999999243,,,0.6232235793457468,0.05000000006634987
outputs/fits/outer-00/c-10/fold-2.json,BCE,10.0,OK,0.35900000000037835,188,,,
outputs/fits/outer-00/c-10/fold-2.json,SELE,10.0,OK,0.9849999999987631,205,8.955152348555822e-09,,
outputs/fits/outer-00/c-10/fold-2.json,RiskObjective,10.0,OK,10.281000000000859,,,0.5751702745887878,0.05000000008597996
outputs/fits/outer-00/c-10/fold-3.json,BCE,10.0,OK,0.375,195,,,
outputs/fits/outer-00/c-10/fold-3.json,SELE,10.0,OK,1.0310000000008586,232,3.026958157203475e-09,,
outputs/fits/outer-00/c-10/fold-3.json,RiskObjective,10.0,OK,9.92200000000048,,,0.5800654807268324,0.05000000000468454
outputs/fits/outer-00/c-10/fold-4.json,BCE,10.0,OK,0.31199999999989814,167,,,
outputs/fits/outer-00/c-10/fold-4.json,SELE,10.0,OK,0.9690000000009604,208,1.8355701644738483e-09,,
outputs/fits/outer-00/c-10/fold-4.json,RiskObjective,10.0,OK,8.32799999999952,,,0.5744163544356293,0.05000000003666581
outputs/fits/outer-01/c-0.01/fold-0.json,BCE,0.01,OK,0.15600000000085856,81,,,
outputs/fits/outer-01/c-0.01/fold-0.json,SELE,0.01,OK,0.43699999999989814,95,1.2537904115141395e-12,,
outputs/fits/outer-01/c-0.01/fold-0.json,RiskObjective,0.01,OK,2.984999999998763,,,0.589939863242905,0.05000000001998276
outputs/fits/outer-01/c-0.01/fold-1.json,BCE,0.01,OK,0.14099999999962165,78,,,
outputs/fits/outer-01/c-0.01/fold-1.json,SELE,0.01,OK,0.4680000000007567,99,5.835695729870917e-13,,
outputs/fits/outer-01/c-0.01/fold-1.json,RiskObjective,0.01,OK,2.82799999999952,,,0.5454324402501546,0.050000000046625956
outputs/fits/outer-01/c-0.01/fold-2.json,BCE,0.01,OK,0.125,75,,,
outputs/fits/outer-01/c-0.01/fold-2.json,SELE,0.01,OK,0.40600000000085856,90,4.3110831109156054e-12,,
outputs/fits/outer-01/c-0.01/fold-2.json,RiskObjective,0.01,OK,2.8909999999996217,,,0.6208653061011709,0.05000000002719834
outputs/fits/outer-01/c-0.01/fold-3.json,BCE,0.01,OK,0.14100000000144064,82,,,
outputs/fits/outer-01/c-0.01/fold-3.json,SELE,0.01,OK,0.3899999999994179,86,1.4472484275391822e-12,,
outputs/fits/outer-01/c-0.01/fold-3.json,RiskObjective,0.01,OK,2.938000000000102,,,0.614310116126283,0.050000000061567774
outputs/fits/outer-01/c-0.01/fold-4.json,BCE,0.01,OK,0.125,73,,,
outputs/fits/outer-01/c-0.01/fold-4.json,SELE,0.01,OK,0.4530000000013388,96,3.954135759253922e-12,,
outputs/fits/outer-01/c-0.01/fold-4.json,RiskObjective,0.01,OK,2.6559999999990396,,,0.562484773243371,0.05000000002136932
outputs/fits/outer-01/c-0.1/fold-0.json,BCE,0.1,OK,0.25,149,,,
outputs/fits/outer-01/c-0.1/fold-0.json,SELE,0.1,OK,0.7659999999996217,177,3.946216376525662e-11,,
outputs/fits/outer-01/c-0.1/fold-0.json,RiskObjective,0.1,OK,4.609000000000378,,,0.6003662553487943,0.05000000005723757
outputs/fits/outer-01/c-0.1/fold-1.json,BCE,0.1,OK,0.2650000000012369,142,,,
outputs/fits/outer-01/c-0.1/fold-1.json,SELE,0.1,OK,0.8590000000003783,190,8.624106270036971e-12,,
outputs/fits/outer-01/c-0.1/fold-1.json,RiskObjective,0.1,OK,4.32799999999952,,,0.5509903907772502,0.050000000079237404
outputs/fits/outer-01/c-0.1/fold-2.json,BCE,0.1,OK,0.25,150,,,
outputs/fits/outer-01/c-0.1/fold-2.json,SELE,0.1,OK,0.8279999999995198,177,7.230043488482629e-11,,
outputs/fits/outer-01/c-0.1/fold-2.json,RiskObjective,0.1,OK,4.610000000000582,,,0.6290443543327993,0.05000000002082249
outputs/fits/outer-01/c-0.1/fold-3.json,BCE,0.1,OK,0.25,150,,,
outputs/fits/outer-01/c-0.1/fold-3.json,SELE,0.1,OK,0.7659999999996217,175,6.663699366757283e-10,,
outputs/fits/outer-01/c-0.1/fold-3.json,RiskObjective,0.1,OK,4.484000000000378,,,0.6211828067670475,0.05000000001940359
outputs/fits/outer-01/c-0.1/fold-4.json,BCE,0.1,OK,0.28100000000085856,162,,,
outputs/fits/outer-01/c-0.1/fold-4.json,SELE,0.1,OK,0.75,174,1.732846915136298e-11,,
outputs/fits/outer-01/c-0.1/fold-4.json,RiskObjective,0.1,OK,4.140999999999622,,,0.5690774732521371,0.05000000005556687
outputs/fits/outer-01/c-1/final.json,BCE,1.0,OK,0.375,179,,,
outputs/fits/outer-01/c-1/final.json,SELE,1.0,OK,1.0940000000009604,195,3.79562277337492e-10,,
outputs/fits/outer-01/c-1/final.json,RiskObjective,1.0,OK,6.968999999999141,,,0.594892603125567,0.05000000001718791
outputs/fits/outer-01/c-1/fold-0.json,BCE,1.0,OK,0.3280000000013388,196,,,
outputs/fits/outer-01/c-1/fold-0.json,SELE,1.0,OK,0.8590000000003783,197,9.025048499624548e-10,,
outputs/fits/outer-01/c-1/fold-0.json,RiskObjective,1.0,OK,6.75,,,0.6070720513705041,0.050000000019573346
outputs/fits/outer-01/c-1/fold-1.json,BCE,1.0,OK,0.3430000000007567,191,,,
outputs/fits/outer-01/c-1/fold-1.json,SELE,1.0,OK,1.125,233,1.3081848970568546e-08,,
outputs/fits/outer-01/c-1/fold-1.json,RiskObjective,1.0,OK,6.188000000000102,,,0.5561075631464608,0.05000000006401219
outputs/fits/outer-01/c-1/fold-2.json,BCE,1.0,OK,0.31300000000010186,186,,,
outputs/fits/outer-01/c-1/fold-2.json,SELE,1.0,OK,0.9060000000008586,206,1.7751090148606034e-10,,
outputs/fits/outer-01/c-1/fold-2.json,RiskObjective,1.0,OK,6.593999999999141,,,0.634052376643014,0.050000000047255105
outputs/fits/outer-01/c-1/fold-3.json,BCE,1.0,OK,0.31199999999989814,188,,,
outputs/fits/outer-01/c-1/fold-3.json,SELE,1.0,OK,0.8599999999987631,193,1.595484801167175e-09,,
outputs/fits/outer-01/c-1/fold-3.json,RiskObjective,1.0,OK,6.203000000001339,,,0.62591573163298,0.05000000002423182
outputs/fits/outer-01/c-1/fold-4.json,BCE,1.0,OK,0.3279999999995198,207,,,
outputs/fits/outer-01/c-1/fold-4.json,SELE,1.0,OK,0.7969999999986612,191,7.906615889423767e-10,,
outputs/fits/outer-01/c-1/fold-4.json,RiskObjective,1.0,OK,7.421999999998661,,,0.5751966846038821,0.05000000003475967
outputs/fits/outer-01/c-10/final.json,BCE,10.0,OK,0.375,189,,,
outputs/fits/outer-01/c-10/final.json,SELE,10.0,OK,1.0469999999986612,198,6.9223978329644164e-09,,
outputs/fits/outer-01/c-10/final.json,RiskObjective,10.0,OK,9.51600000000144,,,0.5953126204254446,0.05000000002423789
outputs/fits/outer-01/c-10/fold-0.json,BCE,10.0,OK,0.3279999999995198,189,,,
outputs/fits/outer-01/c-10/fold-0.json,SELE,10.0,OK,0.9689999999991414,223,1.0932060970183665e-09,,
outputs/fits/outer-01/c-10/fold-0.json,RiskObjective,10.0,OK,10.781000000000859,,,0.6116075735413116,0.0500000000459915
outputs/fits/outer-01/c-10/fold-1.json,BCE,10.0,OK,0.2960000000002765,159,,,
outputs/fits/outer-01/c-10/fold-1.json,SELE,10.0,OK,0.9689999999991414,214,7.483399633451088e-09,,
outputs/fits/outer-01/c-10/fold-1.json,RiskObjective,10.0,OK,8.09400000000096,,,0.5575716856194536,0.050000000025007756
outputs/fits/outer-01/c-10/fold-2.json,BCE,10.0,OK,0.3440000000009604,206,,,
outputs/fits/outer-01/c-10/fold-2.json,SELE,10.0,OK,0.8279999999995198,188,8.269287599358629e-09,,
outputs/fits/outer-01/c-10/fold-2.json,RiskObjective,10.0,OK,10.515999999999622,,,0.6405852124285548,0.050000000010120366
outputs/fits/outer-01/c-10/fold-3.json,BCE,10.0,OK,0.34399999999914144,201,,,
outputs/fits/outer-01/c-10/fold-3.json,SELE,10.0,OK,0.9529999999995198,225,1.962196276681795e-09,,
outputs/fits/outer-01/c-10/fold-3.json,RiskObjective,10.0,OK,9.171999999998661,,,0.629915350580166,0.05000000001177126
outputs/fits/outer-01/c-10/fold-4.json,BCE,10.0,OK,0.31300000000010186,183,,,
outputs/fits/outer-01/c-10/fold-4.json,SELE,10.0,OK,0.8279999999995198,186,6.104505556996352e-09,,
outputs/fits/outer-01/c-10/fold-4.json,RiskObjective,10.0,OK,7.811999999999898,,,0.5762940432604472,0.050000000020750605
outputs/fits/outer-02/c-0.01/final.json,BCE,0.01,OK,0.18699999999989814,94,,,
outputs/fits/outer-02/c-0.01/final.json,SELE,0.01,OK,0.5310000000008586,100,3.650451112975219e-12,,
outputs/fits/outer-02/c-0.01/final.json,RiskObjective,0.01,OK,3.9219999999986612,,,0.6140611277187769,0.05000000003509713
outputs/fits/outer-02/c-0.01/fold-0.json,BCE,0.01,OK,0.15600000000085856,81,,,
outputs/fits/outer-02/c-0.01/fold-0.json,SELE,0.01,OK,0.4069999999992433,88,1.1501295433833003e-12,,
outputs/fits/outer-02/c-0.01/fold-0.json,RiskObjective,0.01,OK,3.5,,,0.6136617430121705,0.050000000018513305
outputs/fits/outer-02/c-0.01/fold-1.json,BCE,0.01,OK,0.15600000000085856,85,,,
outputs/fits/outer-02/c-0.01/fold-1.json,SELE,0.01,OK,0.39099999999962165,93,4.3256388678356137e-13,,
outputs/fits/outer-02/c-0.01/fold-1.json,RiskObjective,0.01,OK,2.75,,,0.5929325025316645,0.050000000047194224
outputs/fits/outer-02/c-0.01/fold-2.json,BCE,0.01,OK,0.14099999999962165,82,,,
outputs/fits/outer-02/c-0.01/fold-2.json,SELE,0.01,OK,0.4059999999990396,92,8.419057104714977e-13,,
outputs/fits/outer-02/c-0.01/fold-2.json,RiskObjective,0.01,OK,2.75,,,0.6211286891361667,0.05000000006172031
outputs/fits/outer-02/c-0.01/fold-3.json,BCE,0.01,OK,0.13999999999941792,82,,,
outputs/fits/outer-02/c-0.01/fold-3.json,SELE,0.01,OK,0.39099999999962165,87,9.576666529843408e-13,,
outputs/fits/outer-02/c-0.01/fold-3.json,RiskObjective,0.01,OK,2.8590000000003783,,,0.6400728694648008,0.05000000001533677
outputs/fits/outer-02/c-0.01/fold-4.json,BCE,0.01,OK,0.15600000000085856,85,,,
outputs/fits/outer-02/c-0.01/fold-4.json,SELE,0.01,OK,0.4059999999990396,93,7.75096705874182e-12,,
outputs/fits/outer-02/c-0.01/fold-4.json,RiskObjective,0.01,OK,2.7190000000009604,,,0.6237841120060836,0.05000000007584633
outputs/fits/outer-02/c-0.1/fold-0.json,BCE,0.1,OK,0.25,142,,,
outputs/fits/outer-02/c-0.1/fold-0.json,SELE,0.1,OK,0.7189999999991414,161,1.8434158933667532e-10,,
outputs/fits/outer-02/c-0.1/fold-0.json,RiskObjective,0.1,OK,4.45299999999952,,,0.6243028800165369,0.05000000000647464
outputs/fits/outer-02/c-0.1/fold-1.json,BCE,0.1,OK,0.2819999999992433,150,,,
outputs/fits/outer-02/c-0.1/fold-1.json,SELE,0.1,OK,0.7029999999995198,165,2.0330774449764488e-11,,
outputs/fits/outer-02/c-0.1/fold-1.json,RiskObjective,0.1,OK,5.031000000000859,,,0.6042171060335424,0.05000000000935415
outputs/fits/outer-02/c-0.1/fold-2.json,BCE,0.1,OK,0.25,146,,,
outputs/fits/outer-02/c-0.1/fold-2.json,SELE,0.1,OK,0.8430000000007567,194,2.6959511170846467e-11,,
outputs/fits/outer-02/c-0.1/fold-2.json,RiskObjective,0.1,OK,4.734999999998763,,,0.6307101924935471,0.0500000000192216
outputs/fits/outer-02/c-0.1/fold-3.json,BCE,0.1,OK,0.2970000000004802,162,,,
outputs/fits/outer-02/c-0.1/fold-3.json,SELE,0.1,OK,0.6399999999994179,146,7.68038739810937e-12,,
outputs/fits/outer-02/c-0.1/fold-3.json,RiskObjective,0.1,OK,4.265999999999622,,,0.6475051839110566,0.0500000000166178
outputs/fits/outer-02/c-0.1/fold-4.json,BCE,0.1,OK,0.25,152,,,
outputs/fits/outer-02/c-0.1/fold-4.json,SELE,0.1,OK,0.7659999999996217,181,2.591614750630306e-10,,
outputs/fits/outer-02/c-0.1/fold-4.json,RiskObjective,0.1,OK,4.15599999999904,,,0.6322050907610438,0.05000000002312783
outputs/fits/outer-02/c-1/fold-0.json,BCE,1.0,OK,0.26600000000144064,160,,,
outputs/fits/outer-02/c-1/fold-0.json,SELE,1.0,OK,0.7659999999996217,167,9.508851671948945e-10,,
outputs/fits/outer-02/c-1/fold-0.json,RiskObjective,1.0,OK,6.031000000000859,,,0.6327303942586122,0.050000000014351384
outputs/fits/outer-02/c-1/fold-1.json,BCE,1.0,OK,0.3279999999995198,198,,,
outputs/fits/outer-02/c-1/fold-1.json,SELE,1.0,OK,0.8900000000012369,211,9.309997083797986e-10,,
outputs/fits/outer-02/c-1/fold-1.json,RiskObjective,1.0,OK,6.57799999999952,,,0.6076038546393293,0.050000000067530706
outputs/fits/outer-02/c-1/fold-2.json,BCE,1.0,OK,0.26599999999962165,154,,,
outputs/fits/outer-02/c-1/fold-2.json,SELE,1.0,OK,0.9369999999998981,220,3.4353536963699395e-10,,
outputs/fits/outer-02/c-1/fold-2.json,RiskObjective,1.0,OK,6.0,,,0.6357270617569657,0.050000000046829945
outputs/fits/outer-02/c-1/fold-3.json,BCE,1.0,OK,0.3600000000005821,211,,,
outputs/fits/outer-02/c-1/fold-3.json,SELE,1.0,OK,0.8899999999994179,198,6.877265563954801e-10,,
outputs/fits/outer-02/c-1/fold-3.json,RiskObjective,1.0,OK,7.0789999999997235,,,0.653300409015495,0.05000000002427579
outputs/fits/outer-02/c-1/fold-4.json,BCE,1.0,OK,0.35899999999855936,222,,,
outputs/fits/outer-02/c-1/fold-4.json,SELE,1.0,OK,1.0780000000013388,243,4.124688459836402e-10,,
outputs/fits/outer-02/c-1/fold-4.json,RiskObjective,1.0,OK,5.468999999999141,,,0.6359426375603388,0.050000000018735405
outputs/fits/outer-02/c-10/fold-0.json,BCE,10.0,OK,0.31199999999989814,173,,,
outputs/fits/outer-02/c-10/fold-0.json,SELE,10.0,OK,0.8279999999995198,180,7.219601595835285e-09,,
outputs/fits/outer-02/c-10/fold-0.json,RiskObjective,10.0,OK,9.781000000000859,,,0.6359192154830203,0.05000000004455882
outputs/fits/outer-02/c-10/fold-1.json,BCE,10.0,OK,0.31300000000010186,177,,,
outputs/fits/outer-02/c-10/fold-1.json,SELE,10.0,OK,0.9840000000003783,230,1.4503622754232332e-09,,
outputs/fits/outer-02/c-10/fold-1.json,RiskObjective,10.0,OK,8.984000000000378,,,0.610698101140901,0.0500000000047144
outputs/fits/outer-02/c-10/fold-2.json,BCE,10.0,OK,0.2809999999990396,163,,,
outputs/fits/outer-02/c-10/fold-2.json,SELE,10.0,OK,0.9380000000001019,219,1.1777417135322817e-09,,
outputs/fits/outer-02/c-10/fold-2.json,RiskObjective,10.0,OK,10.218000000000757,,,0.6457013330484519,0.05000000003970156
outputs/fits/outer-02/c-10/fold-3.json,BCE,10.0,OK,0.35900000000037835,198,,,
outputs/fits/outer-02/c-10/fold-3.json,SELE,10.0,OK,0.6880000000001019,156,3.7497493781276684e-08,,
outputs/fits/outer-02/c-10/fold-3.json,RiskObjective,10.0,OK,8.311999999999898,,,0.6547965879802384,0.05000000002756359
outputs/fits/outer-02/c-10/fold-4.json,BCE,10.0,OK,0.35900000000037835,217,,,
outputs/fits/outer-02/c-10/fold-4.json,SELE,10.0,OK,0.875,203,6.834932252389819e-07,,
outputs/fits/outer-02/c-10/fold-4.json,RiskObjective,10.0,OK,7.09400000000096,,,0.6374765405990397,0.050000000028031726
outputs/fits/outer-03/c-0.01/final.json,BCE,0.01,OK,0.18800000000010186,85,,,
outputs/fits/outer-03/c-0.01/final.json,SELE,0.01,OK,0.5619999999998981,103,1.0441184237234684e-12,,
outputs/fits/outer-03/c-0.01/final.json,RiskObjective,0.01,OK,3.4219999999986612,,,0.5653238623522481,0.0500000000343292
outputs/fits/outer-03/c-0.01/fold-0.json,BCE,0.01,OK,0.13999999999941792,83,,,
outputs/fits/outer-03/c-0.01/fold-0.json,SELE,0.01,OK,0.4530000000013388,99,2.9455170802056525e-11,,
outputs/fits/outer-03/c-0.01/fold-0.json,RiskObjective,0.01,OK,3.1569999999992433,,,0.5862173847781806,0.05000000002545987
outputs/fits/outer-03/c-0.01/fold-1.json,BCE,0.01,OK,0.13999999999941792,81,,,
outputs/fits/outer-03/c-0.01/fold-1.json,SELE,0.01,OK,0.46899999999914144,96,2.532560389291547e-12,,
outputs/fits/outer-03/c-0.01/fold-1.json,RiskObjective,0.01,OK,2.875,,,0.5815844912920232,0.05000000002698516
outputs/fits/outer-03/c-0.01/fold-2.json,BCE,0.01,OK,0.14099999999962165,85,,,
outputs/fits/outer-03/c-0.01/fold-2.json,SELE,0.01,OK,0.4529999999995198,100,1.2085356539997783e-12,,
outputs/fits/outer-03/c-0.01/fold-2.json,RiskObjective,0.01,OK,3.0310000000008586,,,0.5416357439896851,0.05000000003554088
outputs/fits/outer-03/c-0.01/fold-3.json,BCE,0.01,OK,0.15600000000085856,82,,,
outputs/fits/outer-03/c-0.01/fold-3.json,SELE,0.01,OK,0.46899999999914144,95,8.763297558295383e-13,,
outputs/fits/outer-03/c-0.01/fold-3.json,RiskObjective,0.01,OK,3.57799999999952,,,0.5679178473822302,0.05000000002687486
outputs/fits/outer-03/c-0.01/fold-4.json,BCE,0.01,OK,0.13999999999941792,76,,,
outputs/fits/outer-03/c-0.01/fold-4.json,SELE,0.01,OK,0.4220000000004802,90,1.0674477533207192e-12,,
outputs/fits/outer-03/c-0.01/fold-4.json,RiskObjective,0.01,OK,2.9689999999991414,,,0.5729922692475089,0.05000000005316869
outputs/fits/outer-03/c-0.1/fold-0.json,BCE,0.1,OK,0.28100000000085856,167,,,
outputs/fits/outer-03/c-0.1/fold-0.json,SELE,0.1,OK,0.875,188,5.510685408236396e-09,,
outputs/fits/outer-03/c-0.1/fold-0.json,RiskObjective,0.1,OK,4.968999999999141,,,0.5942332853799306,0.050000000057592225
outputs/fits/outer-03/c-0.1/fold-1.json,BCE,0.1,OK,0.2970000000004802,164,,,
outputs/fits/outer-03/c-0.1/fold-1.json,SELE,0.1,OK,0.9840000000003783,198,3.0445948548100274e-11,,
outputs/fits/outer-03/c-0.1/fold-1.json,RiskObjective,0.1,OK,4.688000000000102,,,0.5899738383039133,0.050000000020420036
outputs/fits/outer-03/c-0.1/fold-2.json,BCE,0.1,OK,0.28100000000085856,156,,,
outputs/fits/outer-03/c-0.1/fold-2.json,SELE,0.1,OK,0.7189999999991414,164,1.1782600470736315e-10,,
outputs/fits/outer-03/c-0.1/fold-2.json,RiskObjective,0.1,OK,4.391000000001441,,,0.5476155014967821,0.05000000003625918
outputs/fits/outer-03/c-0.1/fold-3.json,BCE,0.1,OK,0.28100000000085856,155,,,
outputs/fits/outer-03/c-0.1/fold-3.json,SELE,0.1,OK,0.6569999999992433,139,7.6061931686693e-12,,
outputs/fits/outer-03/c-0.1/fold-3.json,RiskObjective,0.1,OK,4.75,,,0.5751499992593466,0.05000000005455784
outputs/fits/outer-03/c-0.1/fold-4.json,BCE,0.1,OK,0.2809999999990396,157,,,
outputs/fits/outer-03/c-0.1/fold-4.json,SELE,0.1,OK,0.7970000000004802,183,1.614871390487138e-11,,
outputs/fits/outer-03/c-0.1/fold-4.json,RiskObjective,0.1,OK,5.70299999999952,,,0.5839199593365723,0.050000000004850075
outputs/fits/outer-03/c-1/fold-0.json,BCE,1.0,OK,0.375,207,,,
outputs/fits/outer-03/c-1/fold-0.json,SELE,1.0,OK,0.9539999999997235,209,9.62818625163375e-11,,
outputs/fits/outer-03/c-1/fold-0.json,RiskObjective,1.0,OK,6.639999999999418,,,0.5985768927533939,0.05000000005317825
outputs/fits/outer-03/c-1/fold-1.json,BCE,1.0,OK,0.34399999999914144,186,,,
outputs/fits/outer-03/c-1/fold-1.json,SELE,1.0,OK,0.9380000000001019,205,1.5802864887048247e-10,,
outputs/fits/outer-03/c-1/fold-1.json,RiskObjective,1.0,OK,6.936999999999898,,,0.5941744862820795,0.05000000005819365
outputs/fits/outer-03/c-1/fold-2.json,BCE,1.0,OK,0.3279999999995198,175,,,
outputs/fits/outer-03/c-1/fold-2.json,SELE,1.0,OK,0.9689999999991414,214,3.546528557896909e-10,,
outputs/fits/outer-03/c-1/fold-2.json,RiskObjective,1.0,OK,5.875,,,0.5522904062245944,0.0500000000324839
outputs/fits/outer-03/c-1/fold-3.json,BCE,1.0,OK,0.3279999999995198,184,,,
outputs/fits/outer-03/c-1/fold-3.json,SELE,1.0,OK,0.9529999999995198,197,1.5760807447749466e-10,,
outputs/fits/outer-03/c-1/fold-3.json,RiskObjective,1.0,OK,6.828000000001339,,,0.5795847119810739,0.050000000054871145
outputs/fits/outer-03/c-1/fold-4.json,BCE,1.0,OK,0.39099999999962165,175,,,
outputs/fits/outer-03/c-1/fold-4.json,SELE,1.0,OK,0.9210000000002765,207,2.1736348779586432e-10,,
outputs/fits/outer-03/c-1/fold-4.json,RiskObjective,1.0,OK,7.110000000000582,,,0.589044779209505,0.05000000004462162
outputs/fits/outer-03/c-10/final.json,BCE,10.0,OK,0.3899999999994179,183,,,
outputs/fits/outer-03/c-10/final.json,SELE,10.0,OK,1.0470000000004802,196,3.5056607727793756e-09,,
outputs/fits/outer-03/c-10/final.json,RiskObjective,10.0,OK,10.265999999999622,,,0.5759776577703983,0.05000000008108071
outputs/fits/outer-03/c-10/fold-0.json,BCE,10.0,OK,0.35900000000037835,199,,,
outputs/fits/outer-03/c-10/fold-0.json,SELE,10.0,OK,1.0779999999995198,232,1.3588244875913779e-08,,
outputs/fits/outer-03/c-10/fold-0.json,RiskObjective,10.0,OK,9.438000000000102,,,0.5995007385708695,0.05000000006635744
outputs/fits/outer-03/c-10/fold-1.json,BCE,10.0,OK,0.3440000000009604,175,,,
outputs/fits/outer-03/c-10/fold-1.json,SELE,10.0,OK,1.0309999999990396,220,1.897890981100665e-09,,
outputs/fits/outer-03/c-10/fold-1.json,RiskObjective,10.0,OK,8.843999999999141,,,0.5972584348814276,0.05000000004580807
outputs/fits/outer-03/c-10/fold-2.json,BCE,10.0,OK,0.3279999999995198,190,,,
outputs/fits/outer-03/c-10/fold-2.json,SELE,10.0,OK,0.9529999999995198,211,2.135243436932222e-09,,
outputs/fits/outer-03/c-10/fold-2.json,RiskObjective,10.0,OK,8.063000000000102,,,0.554521112622863,0.05000000004416119
outputs/fits/outer-03/c-10/fold-3.json,BCE,10.0,OK,0.35899999999855936,192,,,
outputs/fits/outer-03/c-10/fold-3.json,SELE,10.0,OK,0.9380000000001019,193,6.180692904433581e-10,,
outputs/fits/outer-03/c-10/fold-3.json,RiskObjective,10.0,OK,11.061999999999898,,,0.5832940562230489,0.050000000057717
outputs/fits/outer-03/c-10/fold-4.json,BCE,10.0,OK,0.34399999999914144,184,,,
outputs/fits/outer-03/c-10/fold-4.json,SELE,10.0,OK,0.9210000000002765,205,4.3013929579114505e-10,,
outputs/fits/outer-03/c-10/fold-4.json,RiskObjective,10.0,OK,8.54700000000048,,,0.5903311042802986,0.050000000029355444
outputs/fits/outer-04/c-0.01/fold-0.json,BCE,0.01,OK,0.15600000000085856,83,,,
outputs/fits/outer-04/c-0.01/fold-0.json,SELE,0.01,OK,0.4069999999992433,89,1.7205812127305405e-12,,
outputs/fits/outer-04/c-0.01/fold-0.json,RiskObjective,0.01,OK,3.1090000000003783,,,0.6378799839129863,0.05000000006773592
outputs/fits/outer-04/c-0.01/fold-1.json,BCE,0.01,OK,0.15600000000085856,86,,,
outputs/fits/outer-04/c-0.01/fold-1.json,SELE,0.01,OK,0.43699999999989814,92,1.6645888826535206e-12,,
outputs/fits/outer-04/c-0.01/fold-1.json,RiskObjective,0.01,OK,3.17200000000048,,,0.673188092305274,0.05000000007043977
outputs/fits/outer-04/c-0.01/fold-2.json,BCE,0.01,OK,0.13999999999941792,80,,,
outputs/fits/outer-04/c-0.01/fold-2.json,SELE,0.01,OK,0.4220000000004802,85,1.006504841574535e-12,,
outputs/fits/outer-04/c-0.01/fold-2.json,RiskObjective,0.01,OK,3.3590000000003783,,,0.6445578755517423,0.050000000042300784
outputs/fits/outer-04/c-0.01/fold-3.json,BCE,0.01,OK,0.1400000000012369,81,,,
outputs/fits/outer-04/c-0.01/fold-3.json,SELE,0.01,OK,0.4219999999986612,90,6.90383260445413e-13,,
outputs/fits/outer-04/c-0.01/fold-3.json,RiskObjective,0.01,OK,3.0940000000009604,,,0.6180251789344646,0.050000000016160034
outputs/fits/outer-04/c-0.01/fold-4.json,BCE,0.01,OK,0.15600000000085856,81,,,
outputs/fits/outer-04/c-0.01/fold-4.json,SELE,0.01,OK,0.43800000000010186,94,1.0455175642342318e-12,,
outputs/fits/outer-04/c-0.01/fold-4.json,RiskObjective,0.01,OK,2.936999999999898,,,0.6039765082888118,0.05000000002032927
outputs/fits/outer-04/c-0.1/final.json,BCE,0.1,OK,0.4690000000009604,167,,,
outputs/fits/outer-04/c-0.1/final.json,SELE,0.1,OK,0.8899999999994179,157,7.0426376827590945e-12,,
outputs/fits/outer-04/c-0.1/final.json,RiskObjective,0.1,OK,5.235000000000582,,,0.6383816407235062,0.05000000004668478
outputs/fits/outer-04/c-0.1/fold-0.json,BCE,0.1,OK,0.2819999999992433,147,,,
outputs/fits/outer-04/c-0.1/fold-0.json,SELE,0.1,OK,0.8430000000007567,179,1.3726600312168786e-11,,
outputs/fits/outer-04/c-0.1/fold-0.json,RiskObjective,0.1,OK,4.4539999999997235,,,0.6435390518615351,0.05000000007718197
outputs/fits/outer-04/c-0.1/fold-1.json,BCE,0.1,OK,0.28100000000085856,150,,,
outputs/fits/outer-04/c-0.1/fold-1.json,SELE,0.1,OK,0.7190000000009604,157,7.74050483372878e-12,,
outputs/fits/outer-04/c-0.1/fold-1.json,RiskObjective,0.1,OK,5.139999999999418,,,0.6791929616950833,0.05000000002174973
outputs/fits/outer-04/c-0.1/fold-2.json,BCE,0.1,OK,0.25,137,,,
outputs/fits/outer-04/c-0.1/fold-2.json,SELE,0.1,OK,0.625,130,7.503841390159849e-12,,
outputs/fits/outer-04/c-0.1/fold-2.json,RiskObjective,0.1,OK,4.75,,,0.6505266780765555,0.05000000003314256
outputs/fits/outer-04/c-0.1/fold-3.json,BCE,0.1,OK,0.25,141,,,
outputs/fits/outer-04/c-0.1/fold-3.json,SELE,0.1,OK,0.7810000000008586,173,5.4347041871577893e-11,,
outputs/fits/outer-04/c-0.1/fold-3.json,RiskObjective,0.1,OK,4.483999999998559,,,0.6237989501566952,0.05000000001814722
outputs/fits/outer-04/c-0.1/fold-4.json,BCE,0.1,OK,0.2649999999994179,142,,,
outputs/fits/outer-04/c-0.1/fold-4.json,SELE,0.1,OK,0.8130000000001019,172,6.945106873066186e-11,,
outputs/fits/outer-04/c-0.1/fold-4.json,RiskObjective,0.1,OK,5.186999999999898,,,0.6091260185406232,0.0500000000315354
outputs/fits/outer-04/c-1/final.json,BCE,1.0,OK,0.5319999999992433,212,,,
outputs/fits/outer-04/c-1/final.json,SELE,1.0,OK,0.9220000000004802,164,1.8231772372354086e-10,,
outputs/fits/outer-04/c-1/final.json,RiskObjective,1.0,OK,7.235000000000582,,,0.6411056142453625,0.050000000031753554
outputs/fits/outer-04/c-1/fold-0.json,BCE,1.0,OK,0.35899999999855936,190,,,
outputs/fits/outer-04/c-1/fold-0.json,SELE,1.0,OK,0.7970000000004802,170,3.430398269556712e-10,,
outputs/fits/outer-04/c-1/fold-0.json,RiskObjective,1.0,OK,6.125,,,0.6466862153487218,0.0500000000167519
outputs/fits/outer-04/c-1/fold-1.json,BCE,1.0,OK,0.4220000000004802,186,,,
outputs/fits/outer-04/c-1/fold-1.json,SELE,1.0,OK,0.8590000000003783,183,8.905512888366153e-11,,
outputs/fits/outer-04/c-1/fold-1.json,RiskObjective,1.0,OK,7.436999999999898,,,0.6828931655978092,0.050000000058470856
outputs/fits/outer-04/c-1/fold-2.json,BCE,1.0,OK,0.3440000000009604,179,,,
outputs/fits/outer-04/c-1/fold-2.json,SELE,1.0,OK,0.8899999999994179,188,1.5081103645064156e-10,,
outputs/fits/outer-04/c-1/fold-2.json,RiskObjective,1.0,OK,6.390999999999622,,,0.6536969148332077,0.050000000041965476
outputs/fits/outer-04/c-1/fold-3.json,BCE,1.0,OK,0.35900000000037835,198,,,
outputs/fits/outer-04/c-1/fold-3.json,SELE,1.0,OK,0.8590000000003783,191,2.984609347930319e-09,,
outputs/fits/outer-04/c-1/fold-3.json,RiskObjective,1.0,OK,6.4539999999997235,,,0.6271722670570075,0.050000000046616006
outputs/fits/outer-04/c-1/fold-4.json,BCE,1.0,OK,0.2969999999986612,161,,,
outputs/fits/outer-04/c-1/fold-4.json,SELE,1.0,OK,0.7810000000008586,168,4.2882422033286183e-10,,
outputs/fits/outer-04/c-1/fold-4.json,RiskObjective,1.0,OK,7.28099999999904,,,0.6128211497948113,0.050000000035392095
outputs/fits/outer-04/c-10/final.json,BCE,10.0,OK,0.5160000000014406,206,,,
outputs/fits/outer-04/c-10/final.json,SELE,10.0,OK,1.014999999999418,164,9.188539256126198e-10,,
outputs/fits/outer-04/c-10/final.json,RiskObjective,10.0,OK,9.79700000000048,,,0.6425712732051239,0.05000000007528472
outputs/fits/outer-04/c-10/fold-0.json,BCE,10.0,OK,0.3599999999987631,203,,,
outputs/fits/outer-04/c-10/fold-0.json,SELE,10.0,OK,0.8900000000012369,195,3.469676882192271e-10,,
outputs/fits/outer-04/c-10/fold-0.json,RiskObjective,10.0,OK,8.031999999999243,,,0.6484473503960352,0.050000000041186654
outputs/fits/outer-04/c-10/fold-1.json,BCE,10.0,OK,0.34399999999914144,191,,,
outputs/fits/outer-04/c-10/fold-1.json,SELE,10.0,OK,0.875,189,2.6639559466206602e-09,,
outputs/fits/outer-04/c-10/fold-1.json,RiskObjective,10.0,OK,9.20299999999952,,,0.6863195927680592,0.05000000002976395
outputs/fits/outer-04/c-10/fold-2.json,BCE,10.0,OK,0.35900000000037835,194,,,
outputs/fits/outer-04/c-10/fold-2.json,SELE,10.0,OK,0.8909999999996217,185,8.957726688789691e-10,,
outputs/fits/outer-04/c-10/fold-2.json,RiskObjective,10.0,OK,9.218999999999141,,,0.6544754250460111,0.050000000010164136
outputs/fits/outer-04/c-10/fold-3.json,BCE,10.0,OK,0.3279999999995198,187,,,
outputs/fits/outer-04/c-10/fold-3.json,SELE,10.0,OK,0.8130000000001019,182,1.7852916396204986e-08,,
outputs/fits/outer-04/c-10/fold-3.json,RiskObjective,10.0,OK,8.625,,,0.6290587843138622,0.050000000055644735
outputs/fits/outer-04/c-10/fold-4.json,BCE,10.0,OK,0.34399999999914144,190,,,
outputs/fits/outer-04/c-10/fold-4.json,SELE,10.0,OK,0.7970000000004802,169,1.9934406299279842e-09,,
outputs/fits/outer-04/c-10/fold-4.json,RiskObjective,10.0,OK,8.781000000000859,,,0.6144158321455512,0.050000000027691574
outputs/fits/outer-05/c-0.01/final.json,BCE,0.01,OK,0.21900000000096043,97,,,
outputs/fits/outer-05/c-0.01/final.json,SELE,0.01,OK,0.5159999999996217,94,3.1425556420533698e-12,,
outputs/fits/outer-05/c-0.01/final.json,RiskObjective,0.01,OK,3.9530000000013388,,,0.6246684179973581,0.05000000006756167
outputs/fits/outer-05/c-0.01/fold-0.json,BCE,0.01,OK,0.17199999999866122,85,,,
outputs/fits/outer-05/c-0.01/fold-0.json,SELE,0.01,OK,0.4850000000005821,99,8.225554604862593e-11,,
outputs/fits/outer-05/c-0.01/fold-0.json,RiskObjective,0.01,OK,3.3590000000003783,,,0.6247201172704163,0.050000000050566436
outputs/fits/outer-05/c-0.01/fold-1.json,BCE,0.01,OK,0.14100000000144064,78,,,
outputs/fits/outer-05/c-0.01/fold-1.json,SELE,0.01,OK,0.43699999999989814,95,3.668233170390431e-12,,
outputs/fits/outer-05/c-0.01/fold-1.json,RiskObjective,0.01,OK,3.0319999999992433,,,0.6677634809595092,0.05000000002675639
outputs/fits/outer-05/c-0.01/fold-2.json,BCE,0.01,OK,0.15600000000085856,83,,,
outputs/fits/outer-05/c-0.01/fold-2.json,SELE,0.01,OK,0.40600000000085856,86,8.088821732311015e-13,,
outputs/fits/outer-05/c-0.01/fold-2.json,RiskObjective,0.01,OK,3.438000000000102,,,0.62854664922028,0.05000000003182303
outputs/fits/outer-05/c-0.01/fold-3.json,BCE,0.01,OK,0.1720000000004802,87,,,
outputs/fits/outer-05/c-0.01/fold-3.json,SELE,0.01,OK,0.39099999999962165,84,4.035291170340119e-10,,
outputs/fits/outer-05/c-0.01/fold-3.json,RiskObjective,0.01,OK,3.0159999999996217,,,0.5928871166555446,0.050000000022713945
outputs/fits/outer-05/c-0.01/fold-4.json,BCE,0.01,OK,0.15599999999903957,88,,,
outputs/fits/outer-05/c-0.01/fold-4.json,SELE,0.01,OK,0.35900000000037835,79,1.255090831800913e-10,,
outputs/fits/outer-05/c-0.01/fold-4.json,RiskObjective,0.01,OK,3.04700000000048,,,0.6343597761646546,0.050000000019832604
outputs/fits/outer-05/c-0.1/fold-0.json,BCE,0.1,OK,0.3279999999995198,178,,,
outputs/fits/outer-05/c-0.1/fold-0.json,SELE,0.1,OK,0.8600000000005821,188,5.729204444071031e-12,,
outputs/fits/outer-05/c-0.1/fold-0.json,RiskObjective,0.1,OK,4.78099999999904,,,0.6323596520974444,0.050000000070124784
outputs/fits/outer-05/c-0.1/fold-1.json,BCE,0.1,OK,0.28100000000085856,148,,,
outputs/fits/outer-05/c-0.1/fold-1.json,SELE,0.1,OK,0.6559999999990396,147,1.4681352276151153e-10,,
outputs/fits/outer-05/c-0.1/fold-1.json,RiskObjective,0.1,OK,4.59400000000096,,,0.674504440707751,0.05000000005570414
outputs/fits/outer-05/c-0.1/fold-2.json,BCE,0.1,OK,0.25,142,,,
outputs/fits/outer-05/c-0.1/fold-2.json,SELE,0.1,OK,0.7350000000005821,146,1.2773229451615685e-11,,
outputs/fits/outer-05/c-0.1/fold-2.json,RiskObjective,0.1,OK,5.234000000000378,,,0.6336729513129811,0.050000000017846775
outputs/fits/outer-05/c-0.1/fold-3.json,BCE,0.1,OK,0.31199999999989814,167,,,
outputs/fits/outer-05/c-0.1/fold-3.json,SELE,0.1,OK,0.7970000000004802,171,1.868573951373568e-09,,
outputs/fits/outer-05/c-0.1/fold-3.json,RiskObjective,0.1,OK,4.718999999999141,,,0.6020703713913473,0.05000000004574117
outputs/fits/outer-05/c-0.1/fold-4.json,BCE,0.1,OK,0.2819999999992433,159,,,
outputs/fits/outer-05/c-0.1/fold-4.json,SELE,0.1,OK,0.8899999999994179,197,4.932631732114424e-09,,
outputs/fits/outer-05/c-0.1/fold-4.json,RiskObjective,0.1,OK,4.843999999999141,,,0.6406147560308675,0.05000000002362372
outputs/fits/outer-05/c-1/fold-0.json,BCE,1.0,OK,0.35899999999855936,204,,,
outputs/fits/outer-05/c-1/fold-0.json,SELE,1.0,OK,1.0,214,9.442111053012877e-11,,
outputs/fits/outer-05/c-1/fold-0.json,RiskObjective,1.0,OK,7.281000000000859,,,0.6359103037751666,0.050000000020536846
outputs/fits/outer-05/c-1/fold-1.json,BCE,1.0,OK,0.28100000000085856,163,,,
outputs/fits/outer-05/c-1/fold-1.json,SELE,1.0,OK,0.7659999999996217,174,9.510022771178301e-10,,
outputs/fits/outer-05/c-1/fold-1.json,RiskObjective,1.0,OK,6.093000000000757,,,0.6785040282135966,0.05000000000841664
outputs/fits/outer-05/c-1/fold-2.json,BCE,1.0,OK,0.3430000000007567,183,,,
outputs/fits/outer-05/c-1/fold-2.json,SELE,1.0,OK,0.8279999999995198,171,1.451443549253561e-10,,
outputs/fits/outer-05/c-1/fold-2.json,RiskObjective,1.0,OK,7.2039999999997235,,,0.637588342364677,0.050000000033617854
outputs/fits/outer-05/c-1/fold-3.json,BCE,1.0,OK,0.375,213,,,
outputs/fits/outer-05/c-1/fold-3.json,SELE,1.0,OK,0.8899999999994179,196,1.5411495395073405e-08,,
outputs/fits/outer-05/c-1/fold-3.json,RiskObjective,1.0,OK,6.0,,,0.6063241596261849,0.04999999999983631
outputs/fits/outer-05/c-1/fold-4.json,BCE,1.0,OK,0.35900000000037835,202,,,
outputs/fits/outer-05/c-1/fold-4.json,SELE,1.0,OK,0.8590000000003783,205,2.1026366212617444e-09,,
outputs/fits/outer-05/c-1/fold-4.json,RiskObjective,1.0,OK,6.515999999999622,,,0.6449090630949127,0.05000000000440641
outputs/fits/outer-05/c-10/fold-0.json,BCE,10.0,OK,0.4059999999990396,214,,,
outputs/fits/outer-05/c-10/fold-0.json,SELE,10.0,OK,1.0160000000014406,214,2.889292667773203e-07,,
outputs/fits/outer-05/c-10/fold-0.json,RiskObjective,10.0,OK,9.514999999999418,,,0.6387042760453712,0.050000000006579184
outputs/fits/outer-05/c-10/fold-1.json,BCE,10.0,OK,0.2970000000004802,168,,,
outputs/fits/outer-05/c-10/fold-1.json,SELE,10.0,OK,0.875,198,2.783543079754673e-08,,
outputs/fits/outer-05/c-10/fold-1.json,RiskObjective,10.0,OK,7.734000000000378,,,0.6811473235718772,0.050000000028969024
outputs/fits/outer-05/c-10/fold-2.json,BCE,10.0,OK,0.34399999999914144,182,,,
outputs/fits/outer-05/c-10/fold-2.json,SELE,10.0,OK,0.7970000000004802,172,1.7777441716240582e-09,,
outputs/fits/outer-05/c-10/fold-2.json,RiskObjective,10.0,OK,8.639999999999418,,,0.6387843626562384,0.050000000042817905
outputs/fits/outer-05/c-10/fold-3.json,BCE,10.0,OK,0.3289999999997235,182,,,
outputs/fits/outer-05/c-10/fold-3.json,SELE,10.0,OK,1.2029999999995198,258,2.594019536829937e-08,,
outputs/fits/outer-05/c-10/fold-3.json,RiskObjective,10.0,OK,8.359999999998763,,,0.6092966444091071,0.050000000032804526
outputs/fits/outer-05/c-10/fold-4.json,BCE,10.0,OK,0.4529999999995198,206,,,
outputs/fits/outer-05/c-10/fold-4.json,SELE,10.0,OK,0.7810000000008586,173,2.314596320617989e-08,,
outputs/fits/outer-05/c-10/fold-4.json,RiskObjective,10.0,OK,9.218999999999141,,,0.6441742253384655,0.05000000001330352
outputs/fits/outer-06/c-0.01/final.json,BCE,0.01,OK,0.26599999999962165,92,,,
outputs/fits/outer-06/c-0.01/final.json,SELE,0.01,OK,0.5619999999998981,92,1.3062476994554432e-12,,
outputs/fits/outer-06/c-0.01/final.json,RiskObjective,0.01,OK,3.625,,,0.6018421003175638,0.050000000010645945
outputs/fits/outer-06/c-0.01/fold-0.json,BCE,0.01,OK,0.1720000000004802,86,,,
outputs/fits/outer-06/c-0.01/fold-0.json,SELE,0.01,OK,0.4529999999995198,98,3.396944866995213e-12,,
outputs/fits/outer-06/c-0.01/fold-0.json,RiskObjective,0.01,OK,3.625,,,0.5837697038630638,0.050000000062901145
outputs/fits/outer-06/c-0.01/fold-1.json,BCE,0.01,OK,0.125,80,,,
outputs/fits/outer-06/c-0.01/fold-1.json,SELE,0.01,OK,0.375,87,6.624577420775282e-12,,
outputs/fits/outer-06/c-0.01/fold-1.json,RiskObjective,0.01,OK,2.936999999999898,,,0.6166375312551288,0.050000000048082464
outputs/fits/outer-06/c-0.01/fold-2.json,BCE,0.01,OK,0.15600000000085856,82,,,
outputs/fits/outer-06/c-0.01/fold-2.json,SELE,0.01,OK,0.5159999999996217,109,5.42380334852872e-10,,
outputs/fits/outer-06/c-0.01/fold-2.json,RiskObjective,0.01,OK,3.061999999999898,,,0.6049871047036135,0.0500000000538648
outputs/fits/outer-06/c-0.01/fold-3.json,BCE,0.01,OK,0.18800000000010186,84,,,
outputs/fits/outer-06/c-0.01/fold-3.json,SELE,0.01,OK,0.40600000000085856,91,9.651831276526904e-13,,
outputs/fits/outer-06/c-0.01/fold-3.json,RiskObjective,0.01,OK,3.1559999999990396,,,0.5961522287524375,0.05000000001673478
outputs/fits/outer-06/c-0.01/fold-4.json,BCE,0.01,OK,0.17199999999866122,85,,,
outputs/fits/outer-06/c-0.01/fold-4.json,SELE,0.01,OK,0.375,88,6.590302001221743e-13,,
outputs/fits/outer-06/c-0.01/fold-4.json,RiskObjective,0.01,OK,2.79700000000048,,,0.6208735638537496,0.05000000004250187
outputs/fits/outer-06/c-0.1/fold-0.json,BCE,0.1,OK,0.2970000000004802,153,,,
outputs/fits/outer-06/c-0.1/fold-0.json,SELE,0.1,OK,0.8279999999995198,176,2.0760229066022394e-11,,
outputs/fits/outer-06/c-0.1/fold-0.json,RiskObjective,0.1,OK,4.765999999999622,,,0.5917138832314053,0.05000000005059219
outputs/fits/outer-06/c-0.1/fold-1.json,BCE,0.1,OK,0.3279999999995198,166,,,
outputs/fits/outer-06/c-0.1/fold-1.json,SELE,0.1,OK,0.7970000000004802,181,4.121333373377145e-12,,
outputs/fits/outer-06/c-0.1/fold-1.json,RiskObjective,0.1,OK,4.733999999998559,,,0.623236165851268,0.050000000004289426
outputs/fits/outer-06/c-0.1/fold-2.json,BCE,0.1,OK,0.2649999999994179,145,,,
outputs/fits/outer-06/c-0.1/fold-2.json,SELE,0.1,OK,0.875,184,3.587232806605406e-11,,
outputs/fits/outer-06/c-0.1/fold-2.json,RiskObjective,0.1,OK,4.813000000000102,,,0.6133535476708436,0.05000000007937448
outputs/fits/outer-06/c-0.1/fold-3.json,BCE,0.1,OK,0.25,142,,,
outputs/fits/outer-06/c-0.1/fold-3.json,SELE,0.1,OK,0.7350000000005821,163,7.568373642615739e-12,,
outputs/fits/outer-06/c-0.1/fold-3.json,RiskObjective,0.1,OK,4.359000000000378,,,0.6035960845421235,0.05000000005282404
outputs/fits/outer-06/c-0.1/fold-4.json,BCE,0.1,OK,0.2970000000004802,172,,,
outputs/fits/outer-06/c-0.1/fold-4.json,SELE,0.1,OK,0.7340000000003783,166,1.5781148658730192e-10,,
outputs/fits/outer-06/c-0.1/fold-4.json,RiskObjective,0.1,OK,3.9069999999992433,,,0.6268818126021237,0.05000000001123247
outputs/fits/outer-06/c-1/fold-0.json,BCE,1.0,OK,0.34399999999914144,185,,,
outputs/fits/outer-06/c-1/fold-0.json,SELE,1.0,OK,0.8590000000003783,187,7.018681584403053e-10,,
outputs/fits/outer-06/c-1/fold-0.json,RiskObjective,1.0,OK,6.34400000000096,,,0.5960338232570777,0.05000000007688582
outputs/fits/outer-06/c-1/fold-1.json,BCE,1.0,OK,0.3289999999997235,186,,,
outputs/fits/outer-06/c-1/fold-1.json,SELE,1.0,OK,0.9680000000007567,221,4.1578869597565384e-10,,
outputs/fits/outer-06/c-1/fold-1.json,RiskObjective,1.0,OK,6.813000000000102,,,0.6289639926755117,0.05000000003010605
outputs/fits/outer-06/c-1/fold-2.json,BCE,1.0,OK,0.31300000000010186,161,,,
outputs/fits/outer-06/c-1/fold-2.json,SELE,1.0,OK,0.8590000000003783,192,3.503396444342626e-10,,
outputs/fits/outer-06/c-1/fold-2.json,RiskObjective,1.0,OK,7.875,,,0.6176519055646146,0.05000000000515177
outputs/fits/outer-06/c-1/fold-3.json,BCE,1.0,OK,0.34399999999914144,197,,,
outputs/fits/outer-06/c-1/fold-3.json,SELE,1.0,OK,0.9530000000013388,211,1.4381295618918649e-10,,
outputs/fits/outer-06/c-1/fold-3.json,RiskObjective,1.0,OK,6.32799999999952,,,0.6080861911963196,0.05000000004711732
outputs/fits/outer-06/c-1/fold-4.json,BCE,1.0,OK,0.31300000000010186,179,,,
outputs/fits/outer-06/c-1/fold-4.json,SELE,1.0,OK,0.8900000000012369,202,2.8995309685542877e-10,,
outputs/fits/outer-06/c-1/fold-4.json,RiskObjective,1.0,OK,5.281999999999243,,,0.6300845835897657,0.0500000000519849
outputs/fits/outer-06/c-10/fold-0.json,BCE,10.0,OK,0.3279999999995198,160,,,
outputs/fits/outer-06/c-10/fold-0.json,SELE,10.0,OK,0.9690000000009604,204,1.0908392796357732e-09,,
outputs/fits/outer-06/c-10/fold-0.json,RiskObjective,10.0,OK,8.718999999999141,,,0.596758286191057,0.05000000007519679
outputs/fits/outer-06/c-10/fold-1.json,BCE,10.0,OK,0.3279999999995198,192,,,
outputs/fits/outer-06/c-10/fold-1.json,SELE,10.0,OK,0.9689999999991414,217,4.9988611403668814e-09,,
outputs/fits/outer-06/c-10/fold-1.json,RiskObjective,10.0,OK,8.953000000001339,,,0.6312872875059671,0.050000000020615346
outputs/fits/outer-06/c-10/fold-2.json,BCE,10.0,OK,0.3289999999997235,174,,,
outputs/fits/outer-06/c-10/fold-2.json,SELE,10.0,OK,0.8899999999994179,199,4.779597505111597e-09,,
outputs/fits/outer-06/c-10/fold-2.json,RiskObjective,10.0,OK,9.953000000001339,,,0.6206910233364156,0.05000000004301105
outputs/fits/outer-06/c-10/fold-3.json,BCE,10.0,OK,0.35900000000037835,201,,,
outputs/fits/outer-06/c-10/fold-3.json,SELE,10.0,OK,0.7189999999991414,163,1.7760339880840302e-08,,
outputs/fits/outer-06/c-10/fold-3.json,RiskObjective,10.0,OK,8.75,,,0.6102986185190162,0.05000000002300294
outputs/fits/outer-06/c-10/fold-4.json,BCE,10.0,OK,0.3280000000013388,185,,,
outputs/fits/outer-06/c-10/fold-4.json,SELE,10.0,OK,0.8899999999994179,200,1.0854368459986219e-09,,
outputs/fits/outer-06/c-10/fold-4.json,RiskObjective,10.0,OK,6.906999999999243,,,0.6316755375436005,0.05000000005544536
outputs/fits/outer-07/c-0.01/final.json,BCE,0.01,OK,0.26599999999962165,89,,,
outputs/fits/outer-07/c-0.01/final.json,SELE,0.01,OK,0.6399999999994179,100,4.367541292336555e-12,,
outputs/fits/outer-07/c-0.01/final.json,RiskObjective,0.01,OK,3.5780000000013388,,,0.5963524264560255,0.05000000004735876
outputs/fits/outer-07/c-0.01/fold-0.json,BCE,0.01,OK,0.1569999999992433,82,,,
outputs/fits/outer-07/c-0.01/fold-0.json,SELE,0.01,OK,0.4210000000002765,89,3.7915744655884885e-13,,
outputs/fits/outer-07/c-0.01/fold-0.json,RiskObjective,0.01,OK,3.2039999999997235,,,0.6024047736545202,0.05000000005020492
outputs/fits/outer-07/c-0.01/fold-1.json,BCE,0.01,OK,0.13999999999941792,82,,,
outputs/fits/outer-07/c-0.01/fold-1.json,SELE,0.01,OK,0.4539999999997235,95,1.3676952398046167e-12,,
outputs/fits/outer-07/c-0.01/fold-1.json,RiskObjective,0.01,OK,2.9680000000007567,,,0.6029142207389979,0.05000000001893825
outputs/fits/outer-07/c-0.01/fold-2.json,BCE,0.01,OK,0.15600000000085856,83,,,
outputs/fits/outer-07/c-0.01/fold-2.json,SELE,0.01,OK,0.5939999999991414,106,5.341670501365484e-11,,
outputs/fits/outer-07/c-0.01/fold-2.json,RiskObjective,0.01,OK,3.1090000000003783,,,0.5753227265855727,0.050000000051018775
outputs/fits/outer-07/c-0.01/fold-3.json,BCE,0.01,OK,0.1710000000002765,86,,,
outputs/fits/outer-07/c-0.01/fold-3.json,SELE,0.01,OK,0.4539999999997235,94,6.7020707887333945e-12,,
outputs/fits/outer-07/c-0.01/fold-3.json,RiskObjective,0.01,OK,3.625,,,0.601784187310691,0.05000000005582744
outputs/fits/outer-07/c-0.01/fold-4.json,BCE,0.01,OK,0.15599999999903957,81,,,
outputs/fits/outer-07/c-0.01/fold-4.json,SELE,0.01,OK,0.4220000000004802,89,1.4818806544639158e-12,,
outputs/fits/outer-07/c-0.01/fold-4.json,RiskObjective,0.01,OK,3.3439999999991414,,,0.6144650705142309,0.05000000001121686
outputs/fits/outer-07/c-0.1/fold-0.json,BCE,0.1,OK,0.2809999999990396,154,,,
outputs/fits/outer-07/c-0.1/fold-0.json,SELE,0.1,OK,0.7660000000014406,164,2.3885089817802963e-11,,
outputs/fits/outer-07/c-0.1/fold-0.json,RiskObjective,0.1,OK,5.093999999999141,,,0.6101895654090048,0.05000000007928975
outputs/fits/outer-07/c-0.1/fold-1.json,BCE,0.1,OK,0.26600000000144064,146,,,
outputs/fits/outer-07/c-0.1/fold-1.json,SELE,0.1,OK,0.6399999999994179,144,9.108944206703857e-11,,
outputs/fits/outer-07/c-0.1/fold-1.json,RiskObjective,0.1,OK,4.656000000000859,,,0.6118123879613756,0.05000000002402707
outputs/fits/outer-07/c-0.1/fold-2.json,BCE,0.1,OK,0.28100000000085856,141,,,
outputs/fits/outer-07/c-0.1/fold-2.json,SELE,0.1,OK,0.7809999999990396,168,1.7134582272115582e-11,,
outputs/fits/outer-07/c-0.1/fold-2.json,RiskObjective,0.1,OK,4.968000000000757,,,0.5826707597158332,0.05000000000864149
outputs/fits/outer-07/c-0.1/fold-3.json,BCE,0.1,OK,0.31300000000010186,163,,,
outputs/fits/outer-07/c-0.1/fold-3.json,SELE,0.1,OK,0.7340000000003783,153,9.278470740990055e-12,,
outputs/fits/outer-07/c-0.1/fold-3.json,RiskObjective,0.1,OK,5.0,,,0.608767215556735,0.05000000002172259
outputs/fits/outer-07/c-0.1/fold-4.json,BCE,0.1,OK,0.31300000000010186,161,,,
outputs/fits/outer-07/c-0.1/fold-4.json,SELE,0.1,OK,0.7340000000003783,159,2.4530278096004072e-11,,
outputs/fits/outer-07/c-0.1/fold-4.json,RiskObjective,0.1,OK,5.688000000000102,,,0.6231307308765377,0.05000000001857326
outputs/fits/outer-07/c-1/fold-0.json,BCE,1.0,OK,0.2970000000004802,163,,,
outputs/fits/outer-07/c-1/fold-0.json,SELE,1.0,OK,0.75,158,9.972729399100154e-10,,
outputs/fits/outer-07/c-1/fold-0.json,RiskObjective,1.0,OK,6.82799999999952,,,0.613574296306397,0.05000000004089564
outputs/fits/outer-07/c-1/fold-1.json,BCE,1.0,OK,0.3280000000013388,192,,,
outputs/fits/outer-07/c-1/fold-1.json,SELE,1.0,OK,0.9059999999990396,205,2.90520841815231e-10,,
outputs/fits/outer-07/c-1/fold-1.json,RiskObjective,1.0,OK,7.156000000000859,,,0.6175346181947929,0.05000000005084676
outputs/fits/outer-07/c-1/fold-2.json,BCE,1.0,OK,0.3279999999995198,185,,,
outputs/fits/outer-07/c-1/fold-2.json,SELE,1.0,OK,0.8439999999991414,180,1.7053951641460804e-10,,
outputs/fits/outer-07/c-1/fold-2.json,RiskObjective,1.0,OK,7.390999999999622,,,0.587178848241206,0.05000000001039547
outputs/fits/outer-07/c-1/fold-3.json,BCE,1.0,OK,0.35900000000037835,167,,,
outputs/fits/outer-07/c-1/fold-3.json,SELE,1.0,OK,0.8279999999995198,171,1.963123021677437e-10,,
outputs/fits/outer-07/c-1/fold-3.json,RiskObjective,1.0,OK,6.593999999999141,,,0.6133438655689867,0.050000000042437
outputs/fits/outer-07/c-1/fold-4.json,BCE,1.0,OK,0.34399999999914144,186,,,
outputs/fits/outer-07/c-1/fold-4.json,SELE,1.0,OK,0.7810000000008586,162,1.160295436105564e-10,,
outputs/fits/outer-07/c-1/fold-4.json,RiskObjective,1.0,OK,7.375,,,0.6290056890796507,0.05000000003968051
outputs/fits/outer-07/c-10/final.json,BCE,10.0,OK,0.4220000000004802,190,,,
outputs/fits/outer-07/c-10/final.json,SELE,10.0,OK,1.0469999999986612,185,9.758180583173922e-09,,
outputs/fits/outer-07/c-10/final.json,RiskObjective,10.0,OK,12.281999999999243,,,0.6109157407121663,0.050000000035896476
outputs/fits/outer-07/c-10/fold-0.json,BCE,10.0,OK,0.34399999999914144,186,,,
outputs/fits/outer-07/c-10/fold-0.json,SELE,10.0,OK,0.9220000000004802,202,7.89125428602275e-10,,
outputs/fits/outer-07/c-10/fold-0.json,RiskObjective,10.0,OK,8.45299999999952,,,0.61581872970738,0.05000000004519199
outputs/fits/outer-07/c-10/fold-1.json,BCE,10.0,OK,0.3289999999997235,197,,,
outputs/fits/outer-07/c-10/fold-1.json,SELE,10.0,OK,0.8910000000014406,202,9.91727109617093e-10,,
outputs/fits/outer-07/c-10/fold-1.json,RiskObjective,10.0,OK,9.57799999999952,,,0.6197245340092232,0.050000000011346725
outputs/fits/outer-07/c-10/fold-2.json,BCE,10.0,OK,0.3600000000005821,192,,,
outputs/fits/outer-07/c-10/fold-2.json,SELE,10.0,OK,0.9210000000002765,195,2.967843195469906e-09,,
outputs/fits/outer-07/c-10/fold-2.json,RiskObjective,10.0,OK,10.17200000000048,,,0.5927824510329067,0.05000000001515807
outputs/fits/outer-07/c-10/fold-3.json,BCE,10.0,OK,0.3279999999995198,176,,,
outputs/fits/outer-07/c-10/fold-3.json,SELE,10.0,OK,0.9680000000007567,206,4.671076642926324e-10,,
outputs/fits/outer-07/c-10/fold-3.json,RiskObjective,10.0,OK,9.828999999999724,,,0.6174825418205099,0.05000000004955097
outputs/fits/outer-07/c-10/fold-4.json,BCE,10.0,OK,0.34399999999914144,186,,,
outputs/fits/outer-07/c-10/fold-4.json,SELE,10.0,OK,0.875,187,1.028909523137991e-09,,
outputs/fits/outer-07/c-10/fold-4.json,RiskObjective,10.0,OK,10.531000000000859,,,0.6319068490684494,0.050000000016739335
outputs/fits/outer-08/c-0.01/fold-0.json,BCE,0.01,OK,0.15599999999903957,87,,,
outputs/fits/outer-08/c-0.01/fold-0.json,SELE,0.01,OK,0.4220000000004802,93,1.620609499431405e-12,,
outputs/fits/outer-08/c-0.01/fold-0.json,RiskObjective,0.01,OK,2.7659999999996217,,,0.5791046782585485,0.050000000032562414
outputs/fits/outer-08/c-0.01/fold-1.json,BCE,0.01,OK,0.1569999999992433,80,,,
outputs/fits/outer-08/c-0.01/fold-1.json,SELE,0.01,OK,0.43699999999989814,97,1.873224565104808e-12,,
outputs/fits/outer-08/c-0.01/fold-1.json,RiskObjective,0.01,OK,2.9840000000003783,,,0.622572686349952,0.050000000019670074
outputs/fits/outer-08/c-0.01/fold-2.json,BCE,0.01,OK,0.15600000000085856,86,,,
outputs/fits/outer-08/c-0.01/fold-2.json,SELE,0.01,OK,0.46899999999914144,104,2.478800231046983e-10,,
outputs/fits/outer-08/c-0.01/fold-2.json,RiskObjective,0.01,OK,3.5940000000009604,,,0.5793758825523014,0.04999999185951481
outputs/fits/outer-08/c-0.01/fold-3.json,BCE,0.01,OK,0.14099999999962165,83,,,
outputs/fits/outer-08/c-0.01/fold-3.json,SELE,0.01,OK,0.375,87,3.3960749330536353e-12,,
outputs/fits/outer-08/c-0.01/fold-3.json,RiskObjective,0.01,OK,3.0319999999992433,,,0.6494163053507087,0.05000000007055035
outputs/fits/outer-08/c-0.01/fold-4.json,BCE,0.01,OK,0.15599999999903957,84,,,
outputs/fits/outer-08/c-0.01/fold-4.json,SELE,0.01,OK,0.4529999999995198,97,6.61710966062734e-13,,
outputs/fits/outer-08/c-0.01/fold-4.json,RiskObjective,0.01,OK,3.2030000000013388,,,0.6185255143861408,0.050000000041603536
outputs/fits/outer-08/c-0.1/final.json,BCE,0.1,OK,0.375,178,,,
outputs/fits/outer-08/c-0.1/final.json,SELE,0.1,OK,1.015000000001237,191,3.640362753762198e-11,,
outputs/fits/outer-08/c-0.1/final.json,RiskObjective,0.1,OK,6.546999999998661,,,0.6148114128652841,0.050000000004349114
outputs/fits/outer-08/c-0.1/fold-0.json,BCE,0.1,OK,0.28100000000085856,170,,,
outputs/fits/outer-08/c-0.1/fold-0.json,SELE,0.1,OK,0.75,167,7.804245513234387e-10,,
outputs/fits/outer-08/c-0.1/fold-0.json,RiskObjective,0.1,OK,4.610000000000582,,,0.5858681553034021,0.050000000010068844
outputs/fits/outer-08/c-0.1/fold-1.json,BCE,0.1,OK,0.31300000000010186,174,,,
outputs/fits/outer-08/c-0.1/fold-1.json,SELE,0.1,OK,0.7810000000008586,170,1.0563242691279432e-10,,
outputs/fits/outer-08/c-0.1/fold-1.json,RiskObjective,0.1,OK,4.733999999998559,,,0.6308887818916918,0.05000000002676206
outputs/fits/outer-08/c-0.1/fold-2.json,BCE,0.1,OK,0.2969999999986612,174,,,
outputs/fits/outer-08/c-0.1/fold-2.json,SELE,0.1,OK,0.625,138,1.125103879252516e-09,,
outputs/fits/outer-08/c-0.1/fold-2.json,RiskObjective,0.1,OK,4.859000000000378,,,0.5888322755700626,0.05000000001567144
outputs/fits/outer-08/c-0.1/fold-3.json,BCE,0.1,OK,0.2650000000012369,154,,,
outputs/fits/outer-08/c-0.1/fold-3.json,SELE,0.1,OK,0.8599999999987631,192,8.779336298025734e-10,,
outputs/fits/outer-08/c-0.1/fold-3.json,RiskObjective,0.1,OK,4.92200000000048,,,0.6567410559983486,0.050000000043765695
outputs/fits/outer-08/c-0.1/fold-4.json,BCE,0.1,OK,0.2969999999986612,160,,,
outputs/fits/outer-08/c-0.1/fold-4.json,SELE,0.1,OK,0.8119999999998981,174,1.463117934652506e-11,,
outputs/fits/outer-08/c-0.1/fold-4.json,RiskObjective,0.1,OK,4.875,,,0.6239252190756627,0.05000000004521715
outputs/fits/outer-08/c-1/final.json,BCE,1.0,OK,0.4059999999990396,193,,,
outputs/fits/outer-08/c-1/final.json,SELE,1.0,OK,1.125,210,7.031507539037534e-09,,
outputs/fits/outer-08/c-1/final.json,RiskObjective,1.0,OK,7.859000000000378,,,0.6195755153969551,0.05000000005473608
outputs/fits/outer-08/c-1/fold-0.json,BCE,1.0,OK,0.3279999999995198,199,,,
outputs/fits/outer-08/c-1/fold-0.json,SELE,1.0,OK,1.0470000000004802,239,5.021627472511317e-10,,
outputs/fits/outer-08/c-1/fold-0.json,RiskObjective,1.0,OK,6.639999999999418,,,0.5945474550573906,0.05000000004600133
outputs/fits/outer-08/c-1/fold-1.json,BCE,1.0,OK,0.375,200,,,
outputs/fits/outer-08/c-1/fold-1.json,SELE,1.0,OK,0.9690000000009604,212,2.849990209078533e-07,,
outputs/fits/outer-08/c-1/fold-1.json,RiskObjective,1.0,OK,6.90599999999904,,,0.6358791186182551,0.05000000000618679
outputs/fits/outer-08/c-1/fold-2.json,BCE,1.0,OK,0.35900000000037835,191,,,
outputs/fits/outer-08/c-1/fold-2.json,SELE,1.0,OK,0.8909999999996217,202,8.339794378113278e-10,,
outputs/fits/outer-08/c-1/fold-2.json,RiskObjective,1.0,OK,7.04700000000048,,,0.5936850056900053,0.05000000002492464
outputs/fits/outer-08/c-1/fold-3.json,BCE,1.0,OK,0.3279999999995198,187,,,
outputs/fits/outer-08/c-1/fold-3.json,SELE,1.0,OK,1.0159999999996217,227,1.4966511976592262e-08,,
outputs/fits/outer-08/c-1/fold-3.json,RiskObjective,1.0,OK,6.7960000000002765,,,0.6625467822333075,0.050000000048850635
outputs/fits/outer-08/c-1/fold-4.json,BCE,1.0,OK,0.3280000000013388,184,,,
outputs/fits/outer-08/c-1/fold-4.json,SELE,1.0,OK,0.875,181,3.52901596837816e-10,,
outputs/fits/outer-08/c-1/fold-4.json,RiskObjective,1.0,OK,7.25,,,0.6278534468182172,0.050000000025744784
outputs/fits/outer-08/c-10/fold-0.json,BCE,10.0,OK,0.43699999999989814,195,,,
outputs/fits/outer-08/c-10/fold-0.json,SELE,10.0,OK,0.7810000000008586,174,4.369480546806407e-08,,
outputs/fits/outer-08/c-10/fold-0.json,RiskObjective,10.0,OK,9.078999999999724,,,0.5992958847601284,0.050000000026684595
outputs/fits/outer-08/c-10/fold-1.json,BCE,10.0,OK,0.34399999999914144,188,,,
outputs/fits/outer-08/c-10/fold-1.json,SELE,10.0,OK,0.9680000000007567,205,3.770890073886921e-09,,
outputs/fits/outer-08/c-10/fold-1.json,RiskObjective,10.0,OK,10.546999999998661,,,0.6406674684192158,0.05000000005980039
outputs/fits/outer-08/c-10/fold-2.json,BCE,10.0,OK,0.35899999999855936,201,,,
outputs/fits/outer-08/c-10/fold-2.json,SELE,10.0,OK,0.9530000000013388,212,9.042288967975778e-08,,
outputs/fits/outer-08/c-10/fold-2.json,RiskObjective,10.0,OK,10.531999999999243,,,0.6001668253436143,0.050000000056606465
outputs/fits/outer-08/c-10/fold-3.json,BCE,10.0,OK,0.39100000000144064,232,,,
outputs/fits/outer-08/c-10/fold-3.json,SELE,10.0,OK,0.9529999999995198,208,1.314275182212579e-09,,
outputs/fits/outer-08/c-10/fold-3.json,RiskObjective,10.0,OK,9.92200000000048,,,0.6660694211936984,0.0500000000588323
outputs/fits/outer-08/c-10/fold-4.json,BCE,10.0,OK,0.31300000000010186,167,,,
outputs/fits/outer-08/c-10/fold-4.json,SELE,10.0,OK,1.0930000000007567,227,8.174095478897746e-08,,
outputs/fits/outer-08/c-10/fold-4.json,RiskObjective,10.0,OK,9.796999999998661,,,0.6288085011512933,0.05000000002592706
outputs/fits/outer-09/c-0.01/final.json,BCE,0.01,OK,0.18699999999989814,93,,,
outputs/fits/outer-09/c-0.01/final.json,SELE,0.01,OK,0.6090000000003783,110,3.2224522304027467e-12,,
outputs/fits/outer-09/c-0.01/final.json,RiskObjective,0.01,OK,3.984999999998763,,,0.5765982976827524,0.050000000013729444
outputs/fits/outer-09/c-0.01/fold-0.json,BCE,0.01,OK,0.15600000000085856,86,,,
outputs/fits/outer-09/c-0.01/fold-0.json,SELE,0.01,OK,0.3899999999994179,84,6.680215005176746e-12,,
outputs/fits/outer-09/c-0.01/fold-0.json,RiskObjective,0.01,OK,3.063000000000102,,,0.5947898771020859,0.05000000001147821
outputs/fits/outer-09/c-0.01/fold-1.json,BCE,0.01,OK,0.15600000000085856,81,,,
outputs/fits/outer-09/c-0.01/fold-1.json,SELE,0.01,OK,0.43800000000010186,94,2.331706479084978e-12,,
outputs/fits/outer-09/c-0.01/fold-1.json,RiskObjective,0.01,OK,3.3590000000003783,,,0.5849468378773555,0.050000000051472315
outputs/fits/outer-09/c-0.01/fold-2.json,BCE,0.01,OK,0.13999999999941792,79,,,
outputs/fits/outer-09/c-0.01/fold-2.json,SELE,0.01,OK,0.4690000000009604,106,9.43750596535952e-12,,
outputs/fits/outer-09/c-0.01/fold-2.json,RiskObjective,0.01,OK,3.125,,,0.5353079318888877,0.05000000007892088
outputs/fits/outer-09/c-0.01/fold-3.json,BCE,0.01,OK,0.15600000000085856,82,,,
outputs/fits/outer-09/c-0.01/fold-3.json,SELE,0.01,OK,0.5,109,3.5656652022839894e-10,,
outputs/fits/outer-09/c-0.01/fold-3.json,RiskObjective,0.01,OK,3.0319999999992433,,,0.5942425830624221,0.0500000000383927
outputs/fits/outer-09/c-0.01/fold-4.json,BCE,0.01,OK,0.125,77,,,
outputs/fits/outer-09/c-0.01/fold-4.json,SELE,0.01,OK,0.4069999999992433,92,1.3776489472479288e-12,,
outputs/fits/outer-09/c-0.01/fold-4.json,RiskObjective,0.01,OK,2.936999999999898,,,0.5855777673537994,0.05000000003782548
outputs/fits/outer-09/c-0.1/fold-0.json,BCE,0.1,OK,0.3280000000013388,157,,,
outputs/fits/outer-09/c-0.1/fold-0.json,SELE,0.1,OK,0.7339999999985594,159,1.5154031886341957e-10,,
outputs/fits/outer-09/c-0.1/fold-0.json,RiskObjective,0.1,OK,4.828000000001339,,,0.6051093031327257,0.05000000003193628
outputs/fits/outer-09/c-0.1/fold-1.json,BCE,0.1,OK,0.28100000000085856,159,,,
outputs/fits/outer-09/c-0.1/fold-1.json,SELE,0.1,OK,0.6720000000004802,146,7.477368374756447e-11,,
outputs/fits/outer-09/c-0.1/fold-1.json,RiskObjective,0.1,OK,5.70299999999952,,,0.5987092863599557,0.05000000003167502
outputs/fits/outer-09/c-0.1/fold-2.json,BCE,0.1,OK,0.28100000000085856,158,,,
outputs/fits/outer-09/c-0.1/fold-2.json,SELE,0.1,OK,0.7189999999991414,163,1.1209796637704466e-11,,
outputs/fits/outer-09/c-0.1/fold-2.json,RiskObjective,0.1,OK,5.015000000001237,,,0.5490781274499812,0.050000000014191644
outputs/fits/outer-09/c-0.1/fold-3.json,BCE,0.1,OK,0.25,143,,,
outputs/fits/outer-09/c-0.1/fold-3.json,SELE,0.1,OK,0.8279999999995198,185,1.0747801969221475e-11,,
outputs/fits/outer-09/c-0.1/fold-3.json,RiskObjective,0.1,OK,5.59400000000096,,,0.6039640453906764,0.05000000004967667
outputs/fits/outer-09/c-0.1/fold-4.json,BCE,0.1,OK,0.26599999999962165,159,,,
outputs/fits/outer-09/c-0.1/fold-4.json,SELE,0.1,OK,0.6090000000003783,141,2.7611487127398614e-11,,
outputs/fits/outer-09/c-0.1/fold-4.json,RiskObjective,0.1,OK,5.515999999999622,,,0.5957917703940504,0.05000000000252494
outputs/fits/outer-09/c-1/fold-0.json,BCE,1.0,OK,0.35900000000037835,185,,,
outputs/fits/outer-09/c-1/fold-0.json,SELE,1.0,OK,0.9060000000008586,201,5.970164822433926e-10,,
outputs/fits/outer-09/c-1/fold-0.json,RiskObjective,1.0,OK,7.65599999999904,,,0.6117781651818494,0.05000000000266703
outputs/fits/outer-09/c-1/fold-1.json,BCE,1.0,OK,0.3280000000013388,186,,,
outputs/fits/outer-09/c-1/fold-1.json,SELE,1.0,OK,0.8279999999995198,168,9.558891301548252e-10,,
outputs/fits/outer-09/c-1/fold-1.json,RiskObjective,1.0,OK,8.125,,,0.6054127638039233,0.050000000006627285
outputs/fits/outer-09/c-1/fold-2.json,BCE,1.0,OK,0.35900000000037835,208,,,
outputs/fits/outer-09/c-1/fold-2.json,SELE,1.0,OK,0.875,202,4.4426492287543596e-10,,
outputs/fits/outer-09/c-1/fold-2.json,RiskObjective,1.0,OK,8.03099999999904,,,0.5566190239509288,0.050000000022168825
outputs/fits/outer-09/c-1/fold-3.json,BCE,1.0,OK,0.3289999999997235,187,,,
outputs/fits/outer-09/c-1/fold-3.json,SELE,1.0,OK,0.9060000000008586,202,3.1694582223119197e-10,,
outputs/fits/outer-09/c-1/fold-3.json,RiskObjective,1.0,OK,6.843999999999141,,,0.6090038723211865,0.050000000011480285
outputs/fits/outer-09/c-1/fold-4.json,BCE,1.0,OK,0.2809999999990396,152,,,
outputs/fits/outer-09/c-1/fold-4.json,SELE,1.0,OK,1.0940000000009604,241,1.5256307252775524e-09,,
outputs/fits/outer-09/c-1/fold-4.json,RiskObjective,1.0,OK,8.32799999999952,,,0.6015039054366206,0.050000000013899544
outputs/fits/outer-09/c-10/final.json,BCE,10.0,OK,0.4069999999992433,190,,,
outputs/fits/outer-09/c-10/final.json,SELE,10.0,OK,0.8899999999994179,167,1.0698355381698146e-09,,
outputs/fits/outer-09/c-10/final.json,RiskObjective,10.0,OK,14.171999999998661,,,0.5959717552066726,0.05000000002577516
outputs/fits/outer-09/c-10/fold-0.json,BCE,10.0,OK,0.3600000000005821,207,,,
outputs/fits/outer-09/c-10/fold-0.json,SELE,10.0,OK,0.7189999999991414,159,6.033917346456969e-08,,
outputs/fits/outer-09/c-10/fold-0.json,RiskObjective,10.0,OK,11.156000000000859,,,0.6150203186012927,0.05000000006588889
outputs/fits/outer-09/c-10/fold-1.json,BCE,10.0,OK,0.35900000000037835,192,,,
outputs/fits/outer-09/c-10/fold-1.json,SELE,10.0,OK,0.9069999999992433,197,9.284553010467724e-10,,
outputs/fits/outer-09/c-10/fold-1.json,RiskObjective,10.0,OK,11.906000000000859,,,0.6085888822038517,0.05000000000828671
outputs/fits/outer-09/c-10/fold-2.json,BCE,10.0,OK,0.3280000000013388,186,,,
outputs/fits/outer-09/c-10/fold-2.json,SELE,10.0,OK,0.8279999999995198,191,5.254264669630569e-09,,
outputs/fits/outer-09/c-10/fold-2.json,RiskObjective,10.0,OK,10.235000000000582,,,0.5611038431414537,0.050000000006289874
outputs/fits/outer-09/c-10/fold-3.json,BCE,10.0,OK,0.3440000000009604,207,,,
outputs/fits/outer-09/c-10/fold-3.json,SELE,10.0,OK,1.014999999999418,211,3.888366475566202e-09,,
outputs/fits/outer-09/c-10/fold-3.json,RiskObjective,10.0,OK,9.625,,,0.6122710730729983,0.050000000049111655
outputs/fits/outer-09/c-10/fold-4.json,BCE,10.0,OK,0.2970000000004802,176,,,
outputs/fits/outer-09/c-10/fold-4.json,SELE,10.0,OK,0.8279999999995198,191,2.6939770642635904e-09,,
outputs/fits/outer-09/c-10/fold-4.json,RiskObjective,10.0,OK,12.5,,,0.605239350366629,0.050000000009524544
outputs/fits/outer-10/c-0.01/final.json,BCE,0.01,OK,0.18800000000010186,88,,,
outputs/fits/outer-10/c-0.01/final.json,SELE,0.01,OK,0.5469999999986612,99,1.8970075917055733e-12,,
outputs/fits/outer-10/c-0.01/final.json,RiskObjective,0.01,OK,3.311999999999898,,,0.5707848624737871,0.0500000000718165
outputs/fits/outer-10/c-0.01/fold-0.json,BCE,0.01,OK,0.15599999999903957,80,,,
outputs/fits/outer-10/c-0.01/fold-0.json,SELE,0.01,OK,0.43800000000010186,94,4.391527986055851e-13,,
outputs/fits/outer-10/c-0.01/fold-0.json,RiskObjective,0.01,OK,2.70299999999952,,,0.6039477283124113,0.050000000026766314
outputs/fits/outer-10/c-0.01/fold-1.json,BCE,0.01,OK,0.15600000000085856,81,,,
outputs/fits/outer-10/c-0.01/fold-1.json,SELE,0.01,OK,0.4539999999997235,92,1.1395963299009096e-12,,
outputs/fits/outer-10/c-0.01/fold-1.json,RiskObjective,0.01,OK,3.139999999999418,,,0.562048614699172,0.050000000033404185
outputs/fits/outer-10/c-0.01/fold-2.json,BCE,0.01,OK,0.125,76,,,
outputs/fits/outer-10/c-0.01/fold-2.json,SELE,0.01,OK,0.4529999999995198,104,1.586529413036604e-11,,
outputs/fits/outer-10/c-0.01/fold-2.json,RiskObjective,0.01,OK,3.1410000000014406,,,0.5665983448390055,0.050000000056564874
outputs/fits/outer-10/c-0.01/fold-3.json,BCE,0.01,OK,0.14099999999962165,79,,,
outputs/fits/outer-10/c-0.01/fold-3.json,SELE,0.01,OK,0.40600000000085856,90,1.2731321203184767e-12,,
outputs/fits/outer-10/c-0.01/fold-3.json,RiskObjective,0.01,OK,3.1719999999986612,,,0.5529735742728283,0.05000000001650846
outputs/fits/outer-10/c-0.01/fold-4.json,BCE,0.01,OK,0.14099999999962165,79,,,
outputs/fits/outer-10/c-0.01/fold-4.json,SELE,0.01,OK,0.40600000000085856,88,7.188170200989146e-13,,
outputs/fits/outer-10/c-0.01/fold-4.json,RiskObjective,0.01,OK,2.938000000000102,,,0.5880362958737753,0.050000000011672936
outputs/fits/outer-10/c-0.1/fold-0.json,BCE,0.1,OK,0.31300000000010186,157,,,
outputs/fits/outer-10/c-0.1/fold-0.json,SELE,0.1,OK,0.8119999999998981,177,1.0843060746276987e-11,,
outputs/fits/outer-10/c-0.1/fold-0.json,RiskObjective,0.1,OK,4.063000000000102,,,0.6110245523990141,0.050000000016215226
outputs/fits/outer-10/c-0.1/fold-1.json,BCE,0.1,OK,0.28100000000085856,155,,,
outputs/fits/outer-10/c-0.1/fold-1.json,SELE,0.1,OK,0.9059999999990396,180,2.92173780633234e-11,,
outputs/fits/outer-10/c-0.1/fold-1.json,RiskObjective,0.1,OK,4.984000000000378,,,0.5719564863582909,0.05000000006860039
outputs/fits/outer-10/c-0.1/fold-2.json,BCE,0.1,OK,0.25,150,,,
outputs/fits/outer-10/c-0.1/fold-2.json,SELE,0.1,OK,0.75,170,1.4628886862708755e-10,,
outputs/fits/outer-10/c-0.1/fold-2.json,RiskObjective,0.1,OK,4.734000000000378,,,0.5773705107053042,0.05000000000637094
outputs/fits/outer-10/c-0.1/fold-3.json,BCE,0.1,OK,0.25,137,,,
outputs/fits/outer-10/c-0.1/fold-3.json,SELE,0.1,OK,0.7349999999987631,165,7.346010868498689e-11,,
outputs/fits/outer-10/c-0.1/fold-3.json,RiskObjective,0.1,OK,4.593000000000757,,,0.5596107831962854,0.05000000001403186
outputs/fits/outer-10/c-0.1/fold-4.json,BCE,0.1,OK,0.2650000000012369,148,,,
outputs/fits/outer-10/c-0.1/fold-4.json,SELE,0.1,OK,0.7349999999987631,166,7.204645774086274e-11,,
outputs/fits/outer-10/c-0.1/fold-4.json,RiskObjective,0.1,OK,4.781000000000859,,,0.5975036572092528,0.0500000000582718
outputs/fits/outer-10/c-1/fold-0.json,BCE,1.0,OK,0.3279999999995198,190,,,
outputs/fits/outer-10/c-1/fold-0.json,SELE,1.0,OK,0.9060000000008586,209,6.196300998646558e-11,,
outputs/fits/outer-10/c-1/fold-0.json,RiskObjective,1.0,OK,6.42200000000048,,,0.6177738271975368,0.05000000007772044
outputs/fits/outer-10/c-1/fold-1.json,BCE,1.0,OK,0.3600000000005821,195,,,
outputs/fits/outer-10/c-1/fold-1.json,SELE,1.0,OK,0.8600000000005821,180,4.255091924465768e-10,,
outputs/fits/outer-10/c-1/fold-1.json,RiskObjective,1.0,OK,8.311999999999898,,,0.5777536739196414,0.05000000002205678
outputs/fits/outer-10/c-1/fold-2.json,BCE,1.0,OK,0.2960000000002765,177,,,
outputs/fits/outer-10/c-1/fold-2.json,SELE,1.0,OK,0.7819999999992433,180,9.60184036606201e-11,,
outputs/fits/outer-10/c-1/fold-2.json,RiskObjective,1.0,OK,6.17200000000048,,,0.5840853959424159,0.05000000005106405
outputs/fits/outer-10/c-1/fold-3.json,BCE,1.0,OK,0.3440000000009604,191,,,
outputs/fits/outer-10/c-1/fold-3.json,SELE,1.0,OK,0.8279999999995198,189,9.035481668684493e-11,,
outputs/fits/outer-10/c-1/fold-3.json,RiskObjective,1.0,OK,6.21900000000096,,,0.5643983329244109,0.05000000002818402
outputs/fits/outer-10/c-1/fold-4.json,BCE,1.0,OK,0.31300000000010186,188,,,
outputs/fits/outer-10/c-1/fold-4.json,SELE,1.0,OK,1.0470000000004802,227,2.1221430996262745e-08,,
outputs/fits/outer-10/c-1/fold-4.json,RiskObjective,1.0,OK,6.42200000000048,,,0.6030121267148637,0.05000000002903853
outputs/fits/outer-10/c-10/final.json,BCE,10.0,OK,0.375,174,,,
outputs/fits/outer-10/c-10/final.json,SELE,10.0,OK,0.9689999999991414,180,8.32426439348781e-09,,
outputs/fits/outer-10/c-10/final.json,RiskObjective,10.0,OK,10.42200000000048,,,0.5881861978980316,0.050000000051830445
outputs/fits/outer-10/c-10/fold-0.json,BCE,10.0,OK,0.34399999999914144,204,,,
outputs/fits/outer-10/c-10/fold-0.json,SELE,10.0,OK,0.8130000000001019,183,2.4123530582574985e-08,,
outputs/fits/outer-10/c-10/fold-0.json,RiskObjective,10.0,OK,8.546000000000276,,,0.6188548125865878,0.05000000003812533
outputs/fits/outer-10/c-10/fold-1.json,BCE,10.0,OK,0.3279999999995198,180,,,
outputs/fits/outer-10/c-10/fold-1.json,SELE,10.0,OK,0.9380000000001019,196,5.962620098459859e-10,,
outputs/fits/outer-10/c-10/fold-1.json,RiskObjective,10.0,OK,11.796000000000276,,,0.5824094322908464,0.05000000005438239
outputs/fits/outer-10/c-10/fold-2.json,BCE,10.0,OK,0.28100000000085856,177,,,
outputs/fits/outer-10/c-10/fold-2.json,SELE,10.0,OK,0.8279999999995198,193,6.198141342935456e-09,,
outputs/fits/outer-10/c-10/fold-2.json,RiskObjective,10.0,OK,8.656999999999243,,,0.5868319907166164,0.05000000005048627
outputs/fits/outer-10/c-10/fold-3.json,BCE,10.0,OK,0.3279999999995198,185,,,
outputs/fits/outer-10/c-10/fold-3.json,SELE,10.0,OK,0.8590000000003783,194,7.723209992754974e-10,,
outputs/fits/outer-10/c-10/fold-3.json,RiskObjective,10.0,OK,9.406999999999243,,,0.5661030153467898,0.05000000000538524
outputs/fits/outer-10/c-10/fold-4.json,BCE,10.0,OK,0.34399999999914144,198,,,
outputs/fits/outer-10/c-10/fold-4.json,SELE,10.0,OK,0.8430000000007567,196,1.7253488549733679e-09,,
outputs/fits/outer-10/c-10/fold-4.json,RiskObjective,10.0,OK,8.82799999999952,,,0.6061218510336486,0.05000000004951842
outputs/fits/outer-11/c-0.01/fold-0.json,BCE,0.01,OK,0.15599999999903957,86,,,
outputs/fits/outer-11/c-0.01/fold-0.json,SELE,0.01,OK,0.43800000000010186,91,2.032344209967593e-12,,
outputs/fits/outer-11/c-0.01/fold-0.json,RiskObjective,0.01,OK,2.9840000000003783,,,0.6420876596405131,0.050000000070277835
outputs/fits/outer-11/c-0.01/fold-1.json,BCE,0.01,OK,0.15600000000085856,85,,,
outputs/fits/outer-11/c-0.01/fold-1.json,SELE,0.01,OK,0.4850000000005821,100,1.2118953775495232e-10,,
outputs/fits/outer-11/c-0.01/fold-1.json,RiskObjective,0.01,OK,2.67200000000048,,,0.5637399052403622,0.05000000007340344
outputs/fits/outer-11/c-0.01/fold-2.json,BCE,0.01,OK,0.15600000000085856,85,,,
outputs/fits/outer-11/c-0.01/fold-2.json,SELE,0.01,OK,0.48399999999855936,98,8.815103366832711e-13,,
outputs/fits/outer-11/c-0.01/fold-2.json,RiskObjective,0.01,OK,3.0160000000014406,,,0.56618836644588,0.05000000003034208
outputs/fits/outer-11/c-0.01/fold-3.json,BCE,0.01,OK,0.15600000000085856,83,,,
outputs/fits/outer-11/c-0.01/fold-3.json,SELE,0.01,OK,0.4849999999987631,96,1.1605878362348494e-12,,
outputs/fits/outer-11/c-0.01/fold-3.json,RiskObjective,0.01,OK,3.0930000000007567,,,0.6159739647957689,0.05000000004785079
outputs/fits/outer-11/c-0.01/fold-4.json,BCE,0.01,OK,0.15600000000085856,83,,,
outputs/fits/outer-11/c-0.01/fold-4.json,SELE,0.01,OK,0.43800000000010186,93,1.1075604000252215e-12,,
outputs/fits/outer-11/c-0.01/fold-4.json,RiskObjective,0.01,OK,2.95299999999952,,,0.6137709080212123,0.05000000001368096
outputs/fits/outer-11/c-0.1/final.json,BCE,0.1,OK,0.5160000000014406,176,,,
outputs/fits/outer-11/c-0.1/final.json,SELE,0.1,OK,0.8899999999994179,155,2.165363483030942e-11,,
outputs/fits/outer-11/c-0.1/final.json,RiskObjective,0.1,OK,5.67200000000048,,,0.6068260477341306,0.05000000000667864
outputs/fits/outer-11/c-0.1/fold-0.json,BCE,0.1,OK,0.2970000000004802,163,,,
outputs/fits/outer-11/c-0.1/fold-0.json,SELE,0.1,OK,0.7649999999994179,167,7.572151335858614e-11,,
outputs/fits/outer-11/c-0.1/fold-0.json,RiskObjective,0.1,OK,4.610000000000582,,,0.6530296890397107,0.05000000005755128
outputs/fits/outer-11/c-0.1/fold-1.json,BCE,0.1,OK,0.31300000000010186,167,,,
outputs/fits/outer-11/c-0.1/fold-1.json,SELE,0.1,OK,0.8119999999998981,181,3.273040178226742e-11,,
outputs/fits/outer-11/c-0.1/fold-1.json,RiskObjective,0.1,OK,4.110000000000582,,,0.5726779887174211,0.050000000038957375
outputs/fits/outer-11/c-0.1/fold-2.json,BCE,0.1,OK,0.2970000000004802,152,,,
outputs/fits/outer-11/c-0.1/fold-2.json,SELE,0.1,OK,0.8909999999996217,177,3.805011286683954e-09,,
outputs/fits/outer-11/c-0.1/fold-2.json,RiskObjective,0.1,OK,4.859000000000378,,,0.5745103662315676,0.050000000035677276
outputs/fits/outer-11/c-0.1/fold-3.json,BCE,0.1,OK,0.31199999999989814,164,,,
outputs/fits/outer-11/c-0.1/fold-3.json,SELE,0.1,OK,0.7659999999996217,159,1.7714921068865015e-11,,
outputs/fits/outer-11/c-0.1/fold-3.json,RiskObjective,0.1,OK,4.875,,,0.6235845313581218,0.050000000041683965
outputs/fits/outer-11/c-0.1/fold-4.json,BCE,0.1,OK,0.3279999999995198,169,,,
outputs/fits/outer-11/c-0.1/fold-4.json,SELE,0.1,OK,0.7190000000009604,159,2.509068684937593e-10,,
outputs/fits/outer-11/c-0.1/fold-4.json,RiskObjective,0.1,OK,4.25,,,0.6205837490891984,0.050000000019908585
outputs/fits/outer-11/c-1/final.json,BCE,1.0,OK,0.46899999999914144,211,,,
outputs/fits/outer-11/c-1/final.json,SELE,1.0,OK,1.0470000000004802,187,8.526819696036093e-11,,
outputs/fits/outer-11/c-1/final.json,RiskObjective,1.0,OK,7.843000000000757,,,0.6103802350154206,0.05000000001184275
outputs/fits/outer-11/c-1/fold-0.json,BCE,1.0,OK,0.375,198,,,
outputs/fits/outer-11/c-1/fold-0.json,SELE,1.0,OK,1.0310000000008586,220,1.2860707672363738e-10,,
outputs/fits/outer-11/c-1/fold-0.json,RiskObjective,1.0,OK,6.95299999999952,,,0.6582969102875269,0.05000000003679176
outputs/fits/outer-11/c-1/fold-1.json,BCE,1.0,OK,0.2970000000004802,165,,,
outputs/fits/outer-11/c-1/fold-1.json,SELE,1.0,OK,0.8430000000007567,189,3.073977420351722e-10,,
outputs/fits/outer-11/c-1/fold-1.json,RiskObjective,1.0,OK,6.281999999999243,,,0.5774515126636274,0.050000000081606044
outputs/fits/outer-11/c-1/fold-2.json,BCE,1.0,OK,0.3279999999995198,175,,,
outputs/fits/outer-11/c-1/fold-2.json,SELE,1.0,OK,0.7970000000004802,163,1.0158953016742653e-07,,
outputs/fits/outer-11/c-1/fold-2.json,RiskObjective,1.0,OK,6.608999999998559,,,0.5801682082244993,0.05000000001679566
outputs/fits/outer-11/c-1/fold-3.json,BCE,1.0,OK,0.375,201,,,
outputs/fits/outer-11/c-1/fold-3.json,SELE,1.0,OK,0.9059999999990396,194,2.178573022042718e-10,,
outputs/fits/outer-11/c-1/fold-3.json,RiskObjective,1.0,OK,7.125,,,0.6265536110863881,0.05000000001711206
outputs/fits/outer-11/c-1/fold-4.json,BCE,1.0,OK,0.3900000000012369,205,,,
outputs/fits/outer-11/c-1/fold-4.json,SELE,1.0,OK,0.8130000000001019,178,1.3571906685814802e-09,,
outputs/fits/outer-11/c-1/fold-4.json,RiskObjective,1.0,OK,6.233999999998559,,,0.6256803677046467,0.05000000007589044
outputs/fits/outer-11/c-10/final.json,BCE,10.0,OK,0.5159999999996217,210,,,
outputs/fits/outer-11/c-10/final.json,SELE,10.0,OK,1.0,174,4.432292455214913e-10,,
outputs/fits/outer-11/c-10/final.json,RiskObjective,10.0,OK,11.171000000000276,,,0.6129095156532871,0.05000000001694977
outputs/fits/outer-11/c-10/fold-0.json,BCE,10.0,OK,0.3900000000012369,213,,,
outputs/fits/outer-11/c-10/fold-0.json,SELE,10.0,OK,0.9529999999995198,208,5.553367764186542e-10,,
outputs/fits/outer-11/c-10/fold-0.json,RiskObjective,10.0,OK,8.828999999999724,,,0.6605011010072175,0.050000000014702624
outputs/fits/outer-11/c-10/fold-1.json,BCE,10.0,OK,0.34399999999914144,195,,,
outputs/fits/outer-11/c-10/fold-1.json,SELE,10.0,OK,0.75,168,1.895517885522694e-09,,
outputs/fits/outer-11/c-10/fold-1.json,RiskObjective,10.0,OK,8.311999999999898,,,0.5806717764464095,0.050000000026498924
outputs/fits/outer-11/c-10/fold-2.json,BCE,10.0,OK,0.3900000000012369,200,,,
outputs/fits/outer-11/c-10/fold-2.json,SELE,10.0,OK,0.9529999999995198,203,1.1384992243635974e-08,,
outputs/fits/outer-11/c-10/fold-2.json,RiskObjective,10.0,OK,8.718999999999141,,,0.5835302833327751,0.05000000003411612
outputs/fits/outer-11/c-10/fold-3.json,BCE,10.0,OK,0.39099999999962165,212,,,
outputs/fits/outer-11/c-10/fold-3.json,SELE,10.0,OK,0.8130000000001019,175,9.714091301083225e-10,,
outputs/fits/outer-11/c-10/fold-3.json,RiskObjective,10.0,OK,12.014999999999418,,,0.6305911930136685,0.05000000007741093
outputs/fits/outer-11/c-10/fold-4.json,BCE,10.0,OK,0.375,206,,,
outputs/fits/outer-11/c-10/fold-4.json,SELE,10.0,OK,0.9840000000003783,213,7.871846563869075e-09,,
outputs/fits/outer-11/c-10/fold-4.json,RiskObjective,10.0,OK,7.79700000000048,,,0.6282900399517815,0.050000000020318854
outputs/fits/outer-12/c-0.01/final.json,BCE,0.01,OK,0.20300000000133878,89,,,
outputs/fits/outer-12/c-0.01/final.json,SELE,0.01,OK,0.5319999999992433,99,1.4048968000640402e-11,,
outputs/fits/outer-12/c-0.01/final.json,RiskObjective,0.01,OK,3.4680000000007567,,,0.5850171225625411,0.050000000067587654
outputs/fits/outer-12/c-0.01/fold-0.json,BCE,0.01,OK,0.1720000000004802,80,,,
outputs/fits/outer-12/c-0.01/fold-0.json,SELE,0.01,OK,0.4220000000004802,93,1.9194048886878654e-12,,
outputs/fits/outer-12/c-0.01/fold-0.json,RiskObjective,0.01,OK,2.82799999999952,,,0.6073127433803462,0.050000000075150264
outputs/fits/outer-12/c-0.01/fold-1.json,BCE,0.01,OK,0.1569999999992433,84,,,
outputs/fits/outer-12/c-0.01/fold-1.json,SELE,0.01,OK,0.4680000000007567,102,1.582653421222869e-12,,
outputs/fits/outer-12/c-0.01/fold-1.json,RiskObjective,0.01,OK,3.063000000000102,,,0.5720404657572302,0.05000000005115834
outputs/fits/outer-12/c-0.01/fold-2.json,BCE,0.01,OK,0.125,78,,,
outputs/fits/outer-12/c-0.01/fold-2.json,SELE,0.01,OK,0.375,87,1.1229424433465243e-12,,
outputs/fits/outer-12/c-0.01/fold-2.json,RiskObjective,0.01,OK,2.6560000000008586,,,0.6181843437608241,0.050000000074660274
outputs/fits/outer-12/c-0.01/fold-3.json,BCE,0.01,OK,0.14100000000144064,80,,,
outputs/fits/outer-12/c-0.01/fold-3.json,SELE,0.01,OK,0.43699999999989814,97,9.387195905411071e-13,,
outputs/fits/outer-12/c-0.01/fold-3.json,RiskObjective,0.01,OK,2.9069999999992433,,,0.5488023893198184,0.05000000004652067
outputs/fits/outer-12/c-0.01/fold-4.json,BCE,0.01,OK,0.15599999999903957,84,,,
outputs/fits/outer-12/c-0.01/fold-4.json,SELE,0.01,OK,0.43800000000010186,94,9.308790933592243e-13,,
outputs/fits/outer-12/c-0.01/fold-4.json,RiskObjective,0.01,OK,3.0,,,0.588778005423743,0.05000000007953565
outputs/fits/outer-12/c-0.1/final.json,BCE,0.1,OK,0.4059999999990396,153,,,
outputs/fits/outer-12/c-0.1/final.json,SELE,0.1,OK,0.9060000000008586,158,1.0156824640693442e-10,,
outputs/fits/outer-12/c-0.1/final.json,RiskObjective,0.1,OK,5.140999999999622,,,0.5918484268293518,0.05000000001223084
outputs/fits/outer-12/c-0.1/fold-0.json,BCE,0.1,OK,0.25,141,,,
outputs/fits/outer-12/c-0.1/fold-0.json,SELE,0.1,OK,0.7649999999994179,160,2.89811097017046e-09,,
outputs/fits/outer-12/c-0.1/fold-0.json,RiskObjective,0.1,OK,4.5,,,0.6135141596068057,0.05000000004045083
outputs/fits/outer-12/c-0.1/fold-1.json,BCE,0.1,OK,0.3279999999995198,169,,,
outputs/fits/outer-12/c-0.1/fold-1.json,SELE,0.1,OK,0.8280000000013388,182,1.684149309298039e-11,,
outputs/fits/outer-12/c-0.1/fold-1.json,RiskObjective,0.1,OK,4.375,,,0.5795421994193626,0.05000000001983689
outputs/fits/outer-12/c-0.1/fold-2.json,BCE,0.1,OK,0.31199999999989814,165,,,
outputs/fits/outer-12/c-0.1/fold-2.json,SELE,0.1,OK,0.8600000000005821,185,3.9134119357835684e-09,,
outputs/fits/outer-12/c-0.1/fold-2.json,RiskObjective,0.1,OK,4.218999999999141,,,0.6253510352884073,0.05000000004028858
outputs/fits/outer-12/c-0.1/fold-3.json,BCE,0.1,OK,0.25,140,,,
outputs/fits/outer-12/c-0.1/fold-3.json,SELE,0.1,OK,0.8279999999995198,178,9.82033293795211e-12,,
outputs/fits/outer-12/c-0.1/fold-3.json,RiskObjective,0.1,OK,4.53099999999904,,,0.5576179633351264,0.05000000002933071
outputs/fits/outer-12/c-0.1/fold-4.json,BCE,0.1,OK,0.26599999999962165,146,,,
outputs/fits/outer-12/c-0.1/fold-4.json,SELE,0.1,OK,0.8130000000001019,176,4.8948512132901335e-11,,
outputs/fits/outer-12/c-0.1/fold-4.json,RiskObjective,0.1,OK,4.125,,,0.5959901868475045,0.050000000030577654
outputs/fits/outer-12/c-1/fold-0.json,BCE,1.0,OK,0.375,196,,,
outputs/fits/outer-12/c-1/fold-0.json,SELE,1.0,OK,0.9530000000013388,201,4.5487010807016956e-10,,
outputs/fits/outer-12/c-1/fold-0.json,RiskObjective,1.0,OK,7.296999999998661,,,0.6216292294220059,0.050000000023190196
outputs/fits/outer-12/c-1/fold-1.json,BCE,1.0,OK,0.34399999999914144,184,,,
outputs/fits/outer-12/c-1/fold-1.json,SELE,1.0,OK,0.9690000000009604,206,1.1814227645849188e-10,,
outputs/fits/outer-12/c-1/fold-1.json,RiskObjective,1.0,OK,6.625,,,0.5832320396669954,0.050000000034517135
outputs/fits/outer-12/c-1/fold-2.json,BCE,1.0,OK,0.31300000000010186,167,,,
outputs/fits/outer-12/c-1/fold-2.json,SELE,1.0,OK,0.8909999999996217,202,1.545968757177618e-10,,
outputs/fits/outer-12/c-1/fold-2.json,RiskObjective,1.0,OK,5.82799999999952,,,0.6324369903572374,0.05000000007334548
outputs/fits/outer-12/c-1/fold-3.json,BCE,1.0,OK,0.3279999999995198,183,,,
outputs/fits/outer-12/c-1/fold-3.json,SELE,1.0,OK,0.9840000000003783,217,7.703295598511143e-11,,
outputs/fits/outer-12/c-1/fold-3.json,RiskObjective,1.0,OK,6.265999999999622,,,0.5628904020387491,0.05000000003222092
outputs/fits/outer-12/c-1/fold-4.json,BCE,1.0,OK,0.3279999999995198,192,,,
outputs/fits/outer-12/c-1/fold-4.json,SELE,1.0,OK,1.0470000000004802,230,4.18455918590148e-10,,
outputs/fits/outer-12/c-1/fold-4.json,RiskObjective,1.0,OK,6.390999999999622,,,0.60138074486014,0.05000000001998196
outputs/fits/outer-12/c-10/fold-0.json,BCE,10.0,OK,0.2969999999986612,164,,,
outputs/fits/outer-12/c-10/fold-0.json,SELE,10.0,OK,0.875,189,3.833137317000362e-09,,
outputs/fits/outer-12/c-10/fold-0.json,RiskObjective,10.0,OK,11.311999999999898,,,0.6255460622400402,0.050000000004720664
outputs/fits/outer-12/c-10/fold-1.json,BCE,10.0,OK,0.3430000000007567,189,,,
outputs/fits/outer-12/c-10/fold-1.json,SELE,10.0,OK,0.9380000000001019,200,1.1287134506580784e-09,,
outputs/fits/outer-12/c-10/fold-1.json,RiskObjective,10.0,OK,8.65599999999904,,,0.5866231649113043,0.050000000017288056
outputs/fits/outer-12/c-10/fold-2.json,BCE,10.0,OK,0.3279999999995198,189,,,
outputs/fits/outer-12/c-10/fold-2.json,SELE,10.0,OK,1.0470000000004802,232,4.923339126011469e-08,,
outputs/fits/outer-12/c-10/fold-2.json,RiskObjective,10.0,OK,8.046999999998661,,,0.6348539648475549,0.05000000005005114
outputs/fits/outer-12/c-10/fold-3.json,BCE,10.0,OK,0.2819999999992433,161,,,
outputs/fits/outer-12/c-10/fold-3.json,SELE,10.0,OK,0.8430000000007567,190,5.018837981424725e-09,,
outputs/fits/outer-12/c-10/fold-3.json,RiskObjective,10.0,OK,8.25,,,0.565567977858619,0.050000000030031695
outputs/fits/outer-12/c-10/fold-4.json,BCE,10.0,OK,0.3430000000007567,192,,,
outputs/fits/outer-12/c-10/fold-4.json,SELE,10.0,OK,0.9689999999991414,212,5.631145719807588e-09,,
outputs/fits/outer-12/c-10/fold-4.json,RiskObjective,10.0,OK,8.281000000000859,,,0.603368206003047,0.050000000036702
outputs/fits/outer-13/c-0.01/final.json,BCE,0.01,OK,0.20300000000133878,91,,,
outputs/fits/outer-13/c-0.01/final.json,SELE,0.01,OK,0.4849999999987631,92,1.7031995489805942e-11,,
outputs/fits/outer-13/c-0.01/final.json,RiskObjective,0.01,OK,3.186999999999898,,,0.6052231566067758,0.05000000005586659
outputs/fits/outer-13/c-0.01/fold-0.json,BCE,0.01,OK,0.1720000000004802,76,,,
outputs/fits/outer-13/c-0.01/fold-0.json,SELE,0.01,OK,0.4219999999986612,95,8.441549339804365e-12,,
outputs/fits/outer-13/c-0.01/fold-0.json,RiskObjective,0.01,OK,2.625,,,0.6170895099908645,0.050000000037548786
outputs/fits/outer-13/c-0.01/fold-1.json,BCE,0.01,OK,0.13999999999941792,84,,,
outputs/fits/outer-13/c-0.01/fold-1.json,SELE,0.01,OK,0.375,83,1.0589500206233681e-11,,
outputs/fits/outer-13/c-0.01/fold-1.json,RiskObjective,0.01,OK,2.67200000000048,,,0.5892210004923206,0.05000000007075771
outputs/fits/outer-13/c-0.01/fold-2.json,BCE,0.01,OK,0.13999999999941792,79,,,
outputs/fits/outer-13/c-0.01/fold-2.json,SELE,0.01,OK,0.3600000000005821,83,6.436405502483118e-12,,
outputs/fits/outer-13/c-0.01/fold-2.json,RiskObjective,0.01,OK,2.5310000000008586,,,0.6238063685820971,0.05000000003770022
outputs/fits/outer-13/c-0.01/fold-3.json,BCE,0.01,OK,0.125,77,,,
outputs/fits/outer-13/c-0.01/fold-3.json,SELE,0.01,OK,0.39099999999962165,91,4.3432169727774596e-13,,
outputs/fits/outer-13/c-0.01/fold-3.json,RiskObjective,0.01,OK,2.4530000000013388,,,0.6004162677428977,0.050000000056057606
outputs/fits/outer-13/c-0.01/fold-4.json,BCE,0.01,OK,0.125,80,,,
outputs/fits/outer-13/c-0.01/fold-4.json,SELE,0.01,OK,0.4529999999995198,98,1.115749165144683e-12,,
outputs/fits/outer-13/c-0.01/fold-4.json,RiskObjective,0.01,OK,2.8440000000009604,,,0.6030270882283639,0.05000000000642431
outputs/fits/outer-13/c-0.1/fold-0.json,BCE,0.1,OK,0.3430000000007567,155,,,
outputs/fits/outer-13/c-0.1/fold-0.json,SELE,0.1,OK,0.8279999999995198,188,1.090156439342336e-11,,
outputs/fits/outer-13/c-0.1/fold-0.json,RiskObjective,0.1,OK,4.92200000000048,,,0.6254472400234117,0.05000000000602474
outputs/fits/outer-13/c-0.1/fold-1.json,BCE,0.1,OK,0.31199999999989814,158,,,
outputs/fits/outer-13/c-0.1/fold-1.json,SELE,0.1,OK,0.9220000000004802,198,7.641225665135414e-12,,
outputs/fits/outer-13/c-0.1/fold-1.json,RiskObjective,0.1,OK,3.9689999999991414,,,0.5970430114051368,0.05000000001299959
outputs/fits/outer-13/c-0.1/fold-2.json,BCE,0.1,OK,0.23400000000037835,133,,,
outputs/fits/outer-13/c-0.1/fold-2.json,SELE,0.1,OK,0.7029999999995198,161,2.7272893390767068e-11,,
outputs/fits/outer-13/c-0.1/fold-2.json,RiskObjective,0.1,OK,4.078000000001339,,,0.6389955484450386,0.05000000004989034
outputs/fits/outer-13/c-0.1/fold-3.json,BCE,0.1,OK,0.26599999999962165,163,,,
outputs/fits/outer-13/c-0.1/fold-3.json,SELE,0.1,OK,0.8119999999998981,193,1.4371419243158633e-11,,
outputs/fits/outer-13/c-0.1/fold-3.json,RiskObjective,0.1,OK,3.9060000000008586,,,0.6070990372741909,0.05000000007324059
outputs/fits/outer-13/c-0.1/fold-4.json,BCE,0.1,OK,0.25,144,,,
outputs/fits/outer-13/c-0.1/fold-4.json,SELE,0.1,OK,0.7649999999994179,168,4.160449582592233e-11,,
outputs/fits/outer-13/c-0.1/fold-4.json,RiskObjective,0.1,OK,3.92200000000048,,,0.6101708494602579,0.050000000008710216
outputs/fits/outer-13/c-1/fold-0.json,BCE,1.0,OK,0.34399999999914144,199,,,
outputs/fits/outer-13/c-1/fold-0.json,SELE,1.0,OK,0.9680000000007567,222,2.7150544883982164e-09,,
outputs/fits/outer-13/c-1/fold-0.json,RiskObjective,1.0,OK,5.921999999998661,,,0.6291922511421687,0.050000000018824604
outputs/fits/outer-13/c-1/fold-1.json,BCE,1.0,OK,0.31199999999989814,185,,,
outputs/fits/outer-13/c-1/fold-1.json,SELE,1.0,OK,0.9219999999986612,208,3.4415873278764267e-10,,
outputs/fits/outer-13/c-1/fold-1.json,RiskObjective,1.0,OK,7.031000000000859,,,0.6069147184942342,0.0500000000289233
outputs/fits/outer-13/c-1/fold-2.json,BCE,1.0,OK,0.31300000000010186,185,,,
outputs/fits/outer-13/c-1/fold-2.json,SELE,1.0,OK,0.9369999999998981,199,4.841226829169988e-11,,
outputs/fits/outer-13/c-1/fold-2.json,RiskObjective,1.0,OK,6.32799999999952,,,0.6446590470981131,0.05000000005457802
outputs/fits/outer-13/c-1/fold-3.json,BCE,1.0,OK,0.2969999999986612,192,,,
outputs/fits/outer-13/c-1/fold-3.json,SELE,1.0,OK,0.8430000000007567,201,7.360603365726891e-11,,
outputs/fits/outer-13/c-1/fold-3.json,RiskObjective,1.0,OK,4.968999999999141,,,0.6107815831952578,0.050000000042181074
outputs/fits/outer-13/c-1/fold-4.json,BCE,1.0,OK,0.2969999999986612,179,,,
outputs/fits/outer-13/c-1/fold-4.json,SELE,1.0,OK,0.875,205,6.740576784949939e-10,,
outputs/fits/outer-13/c-1/fold-4.json,RiskObjective,1.0,OK,7.843000000000757,,,0.6205947233302664,0.05000000004178452
outputs/fits/outer-13/c-10/final.json,BCE,10.0,OK,0.34399999999914144,165,,,
outputs/fits/outer-13/c-10/final.json,SELE,10.0,OK,1.1560000000008586,220,6.484365500858736e-09,,
outputs/fits/outer-13/c-10/final.json,RiskObjective,10.0,OK,8.421999999998661,,,0.6177966518190332,0.05000000003244823
outputs/fits/outer-13/c-10/fold-0.json,BCE,10.0,OK,0.3279999999995198,196,,,
outputs/fits/outer-13/c-10/fold-0.json,SELE,10.0,OK,0.9220000000004802,217,5.005165258285442e-09,,
outputs/fits/outer-13/c-10/fold-0.json,RiskObjective,10.0,OK,7.07799999999952,,,0.6300477742257771,0.05000000004826648
outputs/fits/outer-13/c-10/fold-1.json,BCE,10.0,OK,0.3280000000013388,186,,,
outputs/fits/outer-13/c-10/fold-1.json,SELE,10.0,OK,0.8589999999985594,174,3.0767406239697127e-09,,
outputs/fits/outer-13/c-10/fold-1.json,RiskObjective,10.0,OK,10.313000000000102,,,0.6103991753924496,0.05000000003072344
outputs/fits/outer-13/c-10/fold-2.json,BCE,10.0,OK,0.3599999999987631,186,,,
outputs/fits/outer-13/c-10/fold-2.json,SELE,10.0,OK,0.8280000000013388,178,8.882431894601359e-10,,
outputs/fits/outer-13/c-10/fold-2.json,RiskObjective,10.0,OK,8.061999999999898,,,0.6464301378578585,0.050000000077119064
outputs/fits/outer-13/c-10/fold-3.json,BCE,10.0,OK,0.375,229,,,
outputs/fits/outer-13/c-10/fold-3.json,SELE,10.0,OK,0.9369999999998981,211,6.7269784990630296e-09,,
outputs/fits/outer-13/c-10/fold-3.json,RiskObjective,10.0,OK,6.734000000000378,,,0.6131104823928808,0.050000000044635486
outputs/fits/outer-13/c-10/fold-4.json,BCE,10.0,OK,0.31300000000010186,174,,,
outputs/fits/outer-13/c-10/fold-4.json,SELE,10.0,OK,0.875,193,1.7089939046720397e-09,,
outputs/fits/outer-13/c-10/fold-4.json,RiskObjective,10.0,OK,9.82799999999952,,,0.6242208578445083,0.05000000000936596
outputs/fits/outer-14/c-0.01/final.json,BCE,0.01,OK,0.17199999999866122,78,,,
outputs/fits/outer-14/c-0.01/final.json,SELE,0.01,OK,0.5930000000007567,107,2.705490165389644e-12,,
outputs/fits/outer-14/c-0.01/final.json,RiskObjective,0.01,OK,3.5319999999992433,,,0.5663329269056375,0.05000000004138723
outputs/fits/outer-14/c-0.01/fold-0.json,BCE,0.01,OK,0.125,74,,,
outputs/fits/outer-14/c-0.01/fold-0.json,SELE,0.01,OK,0.40600000000085856,93,3.061992164127766e-11,,
outputs/fits/outer-14/c-0.01/fold-0.json,RiskObjective,0.01,OK,2.875,,,0.5958146735265369,0.05000000000678777
outputs/fits/outer-14/c-0.01/fold-1.json,BCE,0.01,OK,0.14099999999962165,81,,,
outputs/fits/outer-14/c-0.01/fold-1.json,SELE,0.01,OK,0.40600000000085856,93,6.072053187579295e-13,,
outputs/fits/outer-14/c-0.01/fold-1.json,RiskObjective,0.01,OK,2.875,,,0.565851253383421,0.05000000002704105
outputs/fits/outer-14/c-0.01/fold-2.json,BCE,0.01,OK,0.15600000000085856,77,,,
outputs/fits/outer-14/c-0.01/fold-2.json,SELE,0.01,OK,0.46899999999914144,97,9.634326129357759e-12,,
outputs/fits/outer-14/c-0.01/fold-2.json,RiskObjective,0.01,OK,2.813000000000102,,,0.5206142694249531,0.05000000005650678
outputs/fits/outer-14/c-0.01/fold-3.json,BCE,0.01,OK,0.14099999999962165,80,,,
outputs/fits/outer-14/c-0.01/fold-3.json,SELE,0.01,OK,0.4529999999995198,94,1.0660479044032253e-12,,
outputs/fits/outer-14/c-0.01/fold-3.json,RiskObjective,0.01,OK,2.70299999999952,,,0.5803842470412567,0.050000000042561416
outputs/fits/outer-14/c-0.01/fold-4.json,BCE,0.01,OK,0.14099999999962165,84,,,
outputs/fits/outer-14/c-0.01/fold-4.json,SELE,0.01,OK,0.43800000000010186,97,1.3511723985262529e-12,,
outputs/fits/outer-14/c-0.01/fold-4.json,RiskObjective,0.01,OK,2.7810000000008586,,,0.5773669376465991,0.0500000000407112
outputs/fits/outer-14/c-0.1/fold-0.json,BCE,0.1,OK,0.23500000000058208,138,,,
outputs/fits/outer-14/c-0.1/fold-0.json,SELE,0.1,OK,0.7340000000003783,162,4.903725772199711e-11,,
outputs/fits/outer-14/c-0.1/fold-0.json,RiskObjective,0.1,OK,4.343999999999141,,,0.6037429741341745,0.05000000006926319
outputs/fits/outer-14/c-0.1/fold-1.json,BCE,0.1,OK,0.21899999999914144,129,,,
outputs/fits/outer-14/c-0.1/fold-1.json,SELE,0.1,OK,0.7810000000008586,176,1.3466942993200614e-09,,
outputs/fits/outer-14/c-0.1/fold-1.json,RiskObjective,0.1,OK,4.29700000000048,,,0.5741367453550388,0.050000000062343605
outputs/fits/outer-14/c-0.1/fold-2.json,BCE,0.1,OK,0.2819999999992433,145,,,
outputs/fits/outer-14/c-0.1/fold-2.json,SELE,0.1,OK,0.9380000000001019,201,2.031261924536747e-10,,
outputs/fits/outer-14/c-0.1/fold-2.json,RiskObjective,0.1,OK,4.57799999999952,,,0.5296113813119541,0.05000000007745523
outputs/fits/outer-14/c-0.1/fold-3.json,BCE,0.1,OK,0.25,148,,,
outputs/fits/outer-14/c-0.1/fold-3.json,SELE,0.1,OK,0.7180000000007567,161,1.7668762331971005e-10,,
outputs/fits/outer-14/c-0.1/fold-3.json,RiskObjective,0.1,OK,4.188000000000102,,,0.5867319756977961,0.05000000004293087
outputs/fits/outer-14/c-0.1/fold-4.json,BCE,0.1,OK,0.25,148,,,
outputs/fits/outer-14/c-0.1/fold-4.json,SELE,0.1,OK,0.7340000000003783,152,4.1393315986862046e-11,,
outputs/fits/outer-14/c-0.1/fold-4.json,RiskObjective,0.1,OK,4.09400000000096,,,0.5818118354862354,0.05000000002201047
outputs/fits/outer-14/c-1/final.json,BCE,1.0,OK,0.34399999999914144,157,,,
outputs/fits/outer-14/c-1/final.json,SELE,1.0,OK,0.9380000000001019,173,6.688885355061438e-11,,
outputs/fits/outer-14/c-1/final.json,RiskObjective,1.0,OK,7.436999999999898,,,0.5772763497983926,0.05000000003917746
outputs/fits/outer-14/c-1/fold-0.json,BCE,1.0,OK,0.3280000000013388,168,,,
outputs/fits/outer-14/c-1/fold-0.json,SELE,1.0,OK,0.8590000000003783,197,3.7763382377876393e-10,,
outputs/fits/outer-14/c-1/fold-0.json,RiskObjective,1.0,OK,6.296999999998661,,,0.6093292389343241,0.05000000001975488
outputs/fits/outer-14/c-1/fold-1.json,BCE,1.0,OK,0.2809999999990396,160,,,
outputs/fits/outer-14/c-1/fold-1.json,SELE,1.0,OK,0.9220000000004802,207,9.440250388981781e-11,,
outputs/fits/outer-14/c-1/fold-1.json,RiskObjective,1.0,OK,5.936999999999898,,,0.580019012170349,0.05000000002405036
outputs/fits/outer-14/c-1/fold-2.json,BCE,1.0,OK,0.28100000000085856,160,,,
outputs/fits/outer-14/c-1/fold-2.json,SELE,1.0,OK,0.9369999999998981,203,8.999875477750396e-10,,
outputs/fits/outer-14/c-1/fold-2.json,RiskObjective,1.0,OK,6.45299999999952,,,0.5349098969409332,0.050000000034038
outputs/fits/outer-14/c-1/fold-3.json,BCE,1.0,OK,0.3600000000005821,184,,,
outputs/fits/outer-14/c-1/fold-3.json,SELE,1.0,OK,0.9059999999990396,166,4.6548227520871833e-10,,
outputs/fits/outer-14/c-1/fold-3.json,RiskObjective,1.0,OK,6.92200000000048,,,0.5905999035837857,0.050000000059811624
outputs/fits/outer-14/c-1/fold-4.json,BCE,1.0,OK,0.40600000000085856,197,,,
outputs/fits/outer-14/c-1/fold-4.json,SELE,1.0,OK,0.9529999999995198,202,1.5136533713834453e-09,,
outputs/fits/outer-14/c-1/fold-4.json,RiskObjective,1.0,OK,6.109000000000378,,,0.5859927260680151,0.05000000008496032
outputs/fits/outer-14/c-10/fold-0.json,BCE,10.0,OK,0.2969999999986612,174,,,
outputs/fits/outer-14/c-10/fold-0.json,SELE,10.0,OK,0.9220000000004802,205,1.0584707299951764e-09,,
outputs/fits/outer-14/c-10/fold-0.json,RiskObjective,10.0,OK,7.67200000000048,,,0.6127227432267319,0.050000000021970636
outputs/fits/outer-14/c-10/fold-1.json,BCE,10.0,OK,0.3279999999995198,192,,,
outputs/fits/outer-14/c-10/fold-1.json,SELE,10.0,OK,0.9060000000008586,212,2.2595868395180724e-08,,
outputs/fits/outer-14/c-10/fold-1.json,RiskObjective,10.0,OK,8.843999999999141,,,0.5858445149029845,0.05000000008071898
outputs/fits/outer-14/c-10/fold-2.json,BCE,10.0,OK,0.375,185,,,
outputs/fits/outer-14/c-10/fold-2.json,SELE,10.0,OK,0.9059999999990396,200,2.066992825535481e-09,,
outputs/fits/outer-14/c-10/fold-2.json,RiskObjective,10.0,OK,8.78099999999904,,,0.5344133988387483,0.05000000008067787
outputs/fits/outer-14/c-10/fold-3.json,BCE,10.0,OK,0.3279999999995198,187,,,
outputs/fits/outer-14/c-10/fold-3.json,SELE,10.0,OK,0.8130000000001019,167,4.5488237320337205e-10,,
outputs/fits/outer-14/c-10/fold-3.json,RiskObjective,10.0,OK,9.53099999999904,,,0.5937676854415147,0.0500000000277209
outputs/fits/outer-14/c-10/fold-4.json,BCE,10.0,OK,0.31300000000010186,190,,,
outputs/fits/outer-14/c-10/fold-4.json,SELE,10.0,OK,0.8909999999996217,187,2.276818357463006e-08,,
outputs/fits/outer-14/c-10/fold-4.json,RiskObjective,10.0,OK,7.7960000000002765,,,0.585877085704293,0.05000000001407784
outputs/fits/outer-15/c-0.01/final.json,BCE,0.01,OK,0.2029999999995198,93,,,
outputs/fits/outer-15/c-0.01/final.json,SELE,0.01,OK,0.5470000000004802,100,3.994520698758825e-11,,
outputs/fits/outer-15/c-0.01/final.json,RiskObjective,0.01,OK,3.610000000000582,,,0.569714796361465,0.050000000086804525
outputs/fits/outer-15/c-0.01/fold-0.json,BCE,0.01,OK,0.13999999999941792,85,,,
outputs/fits/outer-15/c-0.01/fold-0.json,SELE,0.01,OK,0.3600000000005821,90,6.987122491987415e-13,,
outputs/fits/outer-15/c-0.01/fold-0.json,RiskObjective,0.01,OK,2.82799999999952,,,0.580501628078675,0.05000000001026581
outputs/fits/outer-15/c-0.01/fold-1.json,BCE,0.01,OK,0.14100000000144064,84,,,
outputs/fits/outer-15/c-0.01/fold-1.json,SELE,0.01,OK,0.375,85,2.7460657316699374e-11,,
outputs/fits/outer-15/c-0.01/fold-1.json,RiskObjective,0.01,OK,2.610000000000582,,,0.584120865701891,0.05000000006260033
outputs/fits/outer-15/c-0.01/fold-2.json,BCE,0.01,OK,0.14099999999962165,83,,,
outputs/fits/outer-15/c-0.01/fold-2.json,SELE,0.01,OK,0.3900000000012369,87,9.058410474755242e-13,,
outputs/fits/outer-15/c-0.01/fold-2.json,RiskObjective,0.01,OK,2.563000000000102,,,0.6200482248770811,0.05000000003990355
outputs/fits/outer-15/c-0.01/fold-3.json,BCE,0.01,OK,0.15600000000085856,86,,,
outputs/fits/outer-15/c-0.01/fold-3.json,SELE,0.01,OK,0.4529999999995198,98,4.168074268683128e-11,,
outputs/fits/outer-15/c-0.01/fold-3.json,RiskObjective,0.01,OK,3.5939999999991414,,,0.5109981497289755,0.05000000004636364
outputs/fits/outer-15/c-0.01/fold-4.json,BCE,0.01,OK,0.1569999999992433,87,,,
outputs/fits/outer-15/c-0.01/fold-4.json,SELE,0.01,OK,0.40600000000085856,93,7.895861050359299e-12,,
outputs/fits/outer-15/c-0.01/fold-4.json,RiskObjective,0.01,OK,2.95299999999952,,,0.5651937473760682,0.05000000004926646
outputs/fits/outer-15/c-0.1/fold-0.json,BCE,0.1,OK,0.3280000000013388,154,,,
outputs/fits/outer-15/c-0.1/fold-0.json,SELE,0.1,OK,0.5939999999991414,142,3.286797622416609e-09,,
outputs/fits/outer-15/c-0.1/fold-0.json,RiskObjective,0.1,OK,5.07799999999952,,,0.5920577083889635,0.050000000001967096
outputs/fits/outer-15/c-0.1/fold-1.json,BCE,0.1,OK,0.31300000000010186,176,,,
outputs/fits/outer-15/c-0.1/fold-1.json,SELE,0.1,OK,0.9529999999995198,214,1.4947542779070633e-10,,
outputs/fits/outer-15/c-0.1/fold-1.json,RiskObjective,0.1,OK,4.859000000000378,,,0.5971890111724473,0.05000000007300006
outputs/fits/outer-15/c-0.1/fold-2.json,BCE,0.1,OK,0.28100000000085856,170,,,
outputs/fits/outer-15/c-0.1/fold-2.json,SELE,0.1,OK,0.6869999999998981,157,8.528927872018638e-12,,
outputs/fits/outer-15/c-0.1/fold-2.json,RiskObjective,0.1,OK,4.811999999999898,,,0.6272137782098844,0.05000000006038237
outputs/fits/outer-15/c-0.1/fold-3.json,BCE,0.1,OK,0.2970000000004802,167,,,
outputs/fits/outer-15/c-0.1/fold-3.json,SELE,0.1,OK,0.8279999999995198,179,1.1713774225977697e-10,,
outputs/fits/outer-15/c-0.1/fold-3.json,RiskObjective,0.1,OK,4.765999999999622,,,0.5203733191550903,0.05000000001549485
outputs/fits/outer-15/c-0.1/fold-4.json,BCE,0.1,OK,0.31300000000010186,179,,,
outputs/fits/outer-15/c-0.1/fold-4.json,SELE,0.1,OK,0.6869999999998981,161,3.6041728877828247e-10,,
outputs/fits/outer-15/c-0.1/fold-4.json,RiskObjective,0.1,OK,4.17200000000048,,,0.5735445819305625,0.05000000008264412
outputs/fits/outer-15/c-1/fold-0.json,BCE,1.0,OK,0.3279999999995198,201,,,
outputs/fits/outer-15/c-1/fold-0.json,SELE,1.0,OK,0.9060000000008586,212,3.158034264869846e-09,,
outputs/fits/outer-15/c-1/fold-0.json,RiskObjective,1.0,OK,7.235000000000582,,,0.5985860582581546,0.05000000002408137
outputs/fits/outer-15/c-1/fold-1.json,BCE,1.0,OK,0.40600000000085856,225,,,
outputs/fits/outer-15/c-1/fold-1.json,SELE,1.0,OK,1.0159999999996217,234,1.1759812926030638e-08,,
outputs/fits/outer-15/c-1/fold-1.json,RiskObjective,1.0,OK,6.561999999999898,,,0.6034419045815224,0.05000000002006381
outputs/fits/outer-15/c-1/fold-2.json,BCE,1.0,OK,0.40600000000085856,201,,,
outputs/fits/outer-15/c-1/fold-2.json,SELE,1.0,OK,0.8119999999998981,176,9.300236362752694e-10,,
outputs/fits/outer-15/c-1/fold-2.json,RiskObjective,1.0,OK,6.140999999999622,,,0.6321472608489098,0.050000000020077005
outputs/fits/outer-15/c-1/fold-3.json,BCE,1.0,OK,0.375,206,,,
outputs/fits/outer-15/c-1/fold-3.json,SELE,1.0,OK,0.7969999999986612,162,1.1797028360523994e-09,,
outputs/fits/outer-15/c-1/fold-3.json,RiskObjective,1.0,OK,6.875,,,0.5260089736855216,0.050000000029571126
outputs/fits/outer-15/c-1/fold-4.json,BCE,1.0,OK,0.31199999999989814,180,,,
outputs/fits/outer-15/c-1/fold-4.json,SELE,1.0,OK,0.9849999999987631,205,7.617915279153936e-11,,
outputs/fits/outer-15/c-1/fold-4.json,RiskObjective,1.0,OK,7.17200000000048,,,0.5805736369799417,0.05000000000552073
outputs/fits/outer-15/c-10/final.json,BCE,10.0,OK,0.39099999999962165,176,,,
outputs/fits/outer-15/c-10/final.json,SELE,10.0,OK,1.0310000000008586,196,1.4444357996730405e-08,,
outputs/fits/outer-15/c-10/final.json,RiskObjective,10.0,OK,10.42200000000048,,,0.5867334083574829,0.05000000001345035
outputs/fits/outer-15/c-10/fold-0.json,BCE,10.0,OK,0.375,210,,,
outputs/fits/outer-15/c-10/fold-0.json,SELE,10.0,OK,0.9220000000004802,218,1.8303352987282378e-08,,
outputs/fits/outer-15/c-10/fold-0.json,RiskObjective,10.0,OK,9.92200000000048,,,0.6038212482818583,0.050000000007770336
outputs/fits/outer-15/c-10/fold-1.json,BCE,10.0,OK,0.34399999999914144,202,,,
outputs/fits/outer-15/c-10/fold-1.json,SELE,10.0,OK,1.0470000000004802,237,9.43315287265334e-08,,
outputs/fits/outer-15/c-10/fold-1.json,RiskObjective,10.0,OK,9.79700000000048,,,0.6010014037658831,0.05000000006634462
outputs/fits/outer-15/c-10/fold-2.json,BCE,10.0,OK,0.28100000000085856,163,,,
outputs/fits/outer-15/c-10/fold-2.json,SELE,10.0,OK,1.0,218,2.196759788348731e-09,,
outputs/fits/outer-15/c-10/fold-2.json,RiskObjective,10.0,OK,7.4539999999997235,,,0.6295500776226074,0.05000000001867766
outputs/fits/outer-15/c-10/fold-3.json,BCE,10.0,OK,0.375,201,,,
outputs/fits/outer-15/c-10/fold-3.json,SELE,10.0,OK,1.0,218,3.8326918742036366e-10,,
outputs/fits/outer-15/c-10/fold-3.json,RiskObjective,10.0,OK,8.531000000000859,,,0.527697613259748,0.050000000010831415
outputs/fits/outer-15/c-10/fold-4.json,BCE,10.0,OK,0.3279999999995198,194,,,
outputs/fits/outer-15/c-10/fold-4.json,SELE,10.0,OK,0.8600000000005821,180,7.684737950379936e-09,,
outputs/fits/outer-15/c-10/fold-4.json,RiskObjective,10.0,OK,8.781000000000859,,,0.5850796616407816,0.050000000055107456
outputs/fits/outer-16/c-0.01/final.json,BCE,0.01,OK,0.18800000000010186,87,,,
outputs/fits/outer-16/c-0.01/final.json,SELE,0.01,OK,0.5149999999994179,97,1.5428476384376998e-12,,
outputs/fits/outer-16/c-0.01/final.json,RiskObjective,0.01,OK,3.5159999999996217,,,0.6300961350629387,0.050000000069110644
outputs/fits/outer-16/c-0.01/fold-0.json,BCE,0.01,OK,0.15599999999903957,80,,,
outputs/fits/outer-16/c-0.01/fold-0.json,SELE,0.01,OK,0.4220000000004802,89,1.0714227300498656e-12,,
outputs/fits/outer-16/c-0.01/fold-0.json,RiskObjective,0.01,OK,2.7810000000008586,,,0.6462179597354157,0.05000000001256235
outputs/fits/outer-16/c-0.01/fold-1.json,BCE,0.01,OK,0.13999999999941792,77,,,
outputs/fits/outer-16/c-0.01/fold-1.json,SELE,0.01,OK,0.375,82,3.877702743684605e-11,,
outputs/fits/outer-16/c-0.01/fold-1.json,RiskObjective,0.01,OK,3.0,,,0.6462440394633142,0.05000000006787723
outputs/fits/outer-16/c-0.01/fold-2.json,BCE,0.01,OK,0.14099999999962165,80,,,
outputs/fits/outer-16/c-0.01/fold-2.json,SELE,0.01,OK,0.4220000000004802,88,5.674301240918917e-13,,
outputs/fits/outer-16/c-0.01/fold-2.json,RiskObjective,0.01,OK,2.625,,,0.6370256157146382,0.05000000005055061
outputs/fits/outer-16/c-0.01/fold-3.json,BCE,0.01,OK,0.14100000000144064,76,,,
outputs/fits/outer-16/c-0.01/fold-3.json,SELE,0.01,OK,0.4059999999990396,88,1.5467607270834054e-12,,
outputs/fits/outer-16/c-0.01/fold-3.json,RiskObjective,0.01,OK,2.8590000000003783,,,0.6213805993016823,0.05000000004232038
outputs/fits/outer-16/c-0.01/fold-4.json,BCE,0.01,OK,0.125,69,,,
outputs/fits/outer-16/c-0.01/fold-4.json,SELE,0.01,OK,0.375,80,1.4127058757021138e-10,,
outputs/fits/outer-16/c-0.01/fold-4.json,RiskObjective,0.01,OK,2.67200000000048,,,0.6121585580315546,0.05000000005659195
outputs/fits/outer-16/c-0.1/fold-0.json,BCE,0.1,OK,0.2970000000004802,157,,,
outputs/fits/outer-16/c-0.1/fold-0.json,SELE,0.1,OK,0.7029999999995198,159,1.002760882874781e-11,,
outputs/fits/outer-16/c-0.1/fold-0.json,RiskObjective,0.1,OK,4.375,,,0.6508837669970611,0.05000000002429289
outputs/fits/outer-16/c-0.1/fold-1.json,BCE,0.1,OK,0.20300000000133878,112,,,
outputs/fits/outer-16/c-0.1/fold-1.json,SELE,0.1,OK,0.625,133,4.013861013438233e-11,,
outputs/fits/outer-16/c-0.1/fold-1.json,RiskObjective,0.1,OK,4.140999999999622,,,0.6514792427228547,0.050000000037760346
outputs/fits/outer-16/c-0.1/fold-2.json,BCE,0.1,OK,0.25,151,,,
outputs/fits/outer-16/c-0.1/fold-2.json,SELE,0.1,OK,0.7810000000008586,168,1.936420400372593e-10,,
outputs/fits/outer-16/c-0.1/fold-2.json,RiskObjective,0.1,OK,4.25,,,0.644621365272136,0.05000000002183527
outputs/fits/outer-16/c-0.1/fold-3.json,BCE,0.1,OK,0.31300000000010186,138,,,
outputs/fits/outer-16/c-0.1/fold-3.json,SELE,0.1,OK,0.6869999999998981,138,3.135974891187308e-11,,
outputs/fits/outer-16/c-0.1/fold-3.json,RiskObjective,0.1,OK,4.234000000000378,,,0.6261680232365767,0.05000000002210966
outputs/fits/outer-16/c-0.1/fold-4.json,BCE,0.1,OK,0.23400000000037835,136,,,
outputs/fits/outer-16/c-0.1/fold-4.json,SELE,0.1,OK,0.7340000000003783,166,3.34833479709157e-11,,
outputs/fits/outer-16/c-0.1/fold-4.json,RiskObjective,0.1,OK,4.360000000000582,,,0.6188475797824264,0.05000000002080329
outputs/fits/outer-16/c-1/fold-0.json,BCE,1.0,OK,0.375,181,,,
outputs/fits/outer-16/c-1/fold-0.json,SELE,1.0,OK,0.8289999999997235,186,2.352314553316774e-10,,
outputs/fits/outer-16/c-1/fold-0.json,RiskObjective,1.0,OK,6.516000000001441,,,0.6545876398494641,0.05000000000726625
outputs/fits/outer-16/c-1/fold-1.json,BCE,1.0,OK,0.2970000000004802,157,,,
outputs/fits/outer-16/c-1/fold-1.json,SELE,1.0,OK,0.9219999999986612,196,9.68723309354914e-10,,
outputs/fits/outer-16/c-1/fold-1.json,RiskObjective,1.0,OK,5.84400000000096,,,0.6598739559427368,0.05000000005266111
outputs/fits/outer-16/c-1/fold-2.json,BCE,1.0,OK,0.2960000000002765,180,,,
outputs/fits/outer-16/c-1/fold-2.json,SELE,1.0,OK,0.8130000000001019,180,4.021853149164061e-11,,
outputs/fits/outer-16/c-1/fold-2.json,RiskObjective,1.0,OK,6.15599999999904,,,0.6505666800001382,0.05000000001361387
outputs/fits/outer-16/c-1/fold-3.json,BCE,1.0,OK,0.26599999999962165,150,,,
outputs/fits/outer-16/c-1/fold-3.json,SELE,1.0,OK,0.8280000000013388,187,4.460586678057207e-11,,
outputs/fits/outer-16/c-1/fold-3.json,RiskObjective,1.0,OK,6.03099999999904,,,0.6303394725238513,0.05000000005588808
outputs/fits/outer-16/c-1/fold-4.json,BCE,1.0,OK,0.31300000000010186,182,,,
outputs/fits/outer-16/c-1/fold-4.json,SELE,1.0,OK,0.8119999999998981,185,1.018766473259637e-10,,
outputs/fits/outer-16/c-1/fold-4.json,RiskObjective,1.0,OK,5.921999999998661,,,0.6236949880563971,0.05000000007870606
outputs/fits/outer-16/c-10/fold-0.json,BCE,10.0,OK,0.3280000000013388,176,,,
outputs/fits/outer-16/c-10/fold-0.json,SELE,10.0,OK,0.8130000000001019,170,2.237632422182319e-07,,
outputs/fits/outer-16/c-10/fold-0.json,RiskObjective,10.0,OK,7.65599999999904,,,0.6568357583133709,0.050000000049415065
outputs/fits/outer-16/c-10/fold-1.json,BCE,10.0,OK,0.2819999999992433,161,,,
outputs/fits/outer-16/c-10/fold-1.json,SELE,10.0,OK,0.8590000000003783,186,5.503485250522709e-10,,
outputs/fits/outer-16/c-10/fold-1.json,RiskObjective,10.0,OK,9.03099999999904,,,0.6573903984689321,0.050000000010054994
outputs/fits/outer-16/c-10/fold-2.json,BCE,10.0,OK,0.2970000000004802,182,,,
outputs/fits/outer-16/c-10/fold-2.json,SELE,10.0,OK,0.875,188,6.497823823786306e-08,,
outputs/fits/outer-16/c-10/fold-2.json,RiskObjective,10.0,OK,8.890999999999622,,,0.6541759761038426,0.05000000000374795
outputs/fits/outer-16/c-10/fold-3.json,BCE,10.0,OK,0.2809999999990396,162,,,
outputs/fits/outer-16/c-10/fold-3.json,SELE,10.0,OK,0.7029999999995198,155,6.337968566442458e-10,,
outputs/fits/outer-16/c-10/fold-3.json,RiskObjective,10.0,OK,9.063000000000102,,,0.6327968830003663,0.05000000004319438
outputs/fits/outer-16/c-10/fold-4.json,BCE,10.0,OK,0.34399999999914144,159,,,
outputs/fits/outer-16/c-10/fold-4.json,SELE,10.0,OK,0.8909999999996217,192,2.0801138219798876e-09,,
outputs/fits/outer-16/c-10/fold-4.json,RiskObjective,10.0,OK,8.859000000000378,,,0.6265589199389459,0.05000000001701616
outputs/fits/outer-17/c-0.01/fold-0.json,BCE,0.01,OK,0.18699999999989814,82,,,
outputs/fits/outer-17/c-0.01/fold-0.json,SELE,0.01,OK,0.43800000000010186,91,8.020769780727206e-13,,
outputs/fits/outer-17/c-0.01/fold-0.json,RiskObjective,0.01,OK,2.9219999999986612,,,0.59202653944456,0.05000000007833306
outputs/fits/outer-17/c-0.01/fold-1.json,BCE,0.01,OK,0.14099999999962165,84,,,
outputs/fits/outer-17/c-0.01/fold-1.json,SELE,0.01,OK,0.4059999999990396,93,2.739331877257792e-10,,
outputs/fits/outer-17/c-0.01/fold-1.json,RiskObjective,0.01,OK,2.813000000000102,,,0.6147038722167681,0.05000000000728023
outputs/fits/outer-17/c-0.01/fold-2.json,BCE,0.01,OK,0.14099999999962165,76,,,
outputs/fits/outer-17/c-0.01/fold-2.json,SELE,0.01,OK,0.46899999999914144,105,1.511391788145924e-10,,
outputs/fits/outer-17/c-0.01/fold-2.json,RiskObjective,0.01,OK,2.4680000000007567,,,0.6166188232556772,0.05000000004535553
outputs/fits/outer-17/c-0.01/fold-3.json,BCE,0.01,OK,0.125,73,,,
outputs/fits/outer-17/c-0.01/fold-3.json,SELE,0.01,OK,0.375,93,1.4682641291895612e-12,,
outputs/fits/outer-17/c-0.01/fold-3.json,RiskObjective,0.01,OK,2.6090000000003783,,,0.6164975676356039,0.05000000005225651
outputs/fits/outer-17/c-0.01/fold-4.json,BCE,0.01,OK,0.125,76,,,
outputs/fits/outer-17/c-0.01/fold-4.json,SELE,0.01,OK,0.4220000000004802,100,1.817829633507812e-12,,
outputs/fits/outer-17/c-0.01/fold-4.json,RiskObjective,0.01,OK,2.7810000000008586,,,0.6274292562994523,0.05000000001806167
outputs/fits/outer-17/c-0.1/final.json,BCE,0.1,OK,0.3899999999994179,173,,,
outputs/fits/outer-17/c-0.1/final.json,SELE,0.1,OK,1.125,200,4.728334448608398e-10,,
outputs/fits/outer-17/c-0.1/final.json,RiskObjective,0.1,OK,5.515999999999622,,,0.615480122018773,0.05000000004431938
outputs/fits/outer-17/c-0.1/fold-0.json,BCE,0.1,OK,0.31199999999989814,149,,,
outputs/fits/outer-17/c-0.1/fold-0.json,SELE,0.1,OK,0.7340000000003783,166,4.5910480841983105e-10,,
outputs/fits/outer-17/c-0.1/fold-0.json,RiskObjective,0.1,OK,4.5,,,0.5976958329627178,0.05000000005519414
outputs/fits/outer-17/c-0.1/fold-1.json,BCE,0.1,OK,0.26599999999962165,161,,,
outputs/fits/outer-17/c-0.1/fold-1.json,SELE,0.1,OK,0.7810000000008586,172,2.1303694184970303e-11,,
outputs/fits/outer-17/c-0.1/fold-1.json,RiskObjective,0.1,OK,3.875,,,0.6185120653870735,0.05000000004969133
outputs/fits/outer-17/c-0.1/fold-2.json,BCE,0.1,OK,0.25,149,,,
outputs/fits/outer-17/c-0.1/fold-2.json,SELE,0.1,OK,0.7659999999996217,165,1.0762568446629594e-11,,
outputs/fits/outer-17/c-0.1/fold-2.json,RiskObjective,0.1,OK,3.5310000000008586,,,0.6214436314877414,0.05000000001560416
outputs/fits/outer-17/c-0.1/fold-3.json,BCE,0.1,OK,0.23400000000037835,151,,,
outputs/fits/outer-17/c-0.1/fold-3.json,SELE,0.1,OK,0.7189999999991414,179,1.2926946679856503e-11,,
outputs/fits/outer-17/c-0.1/fold-3.json,RiskObjective,0.1,OK,4.04700000000048,,,0.6216587347200526,0.05000000002825687
outputs/fits/outer-17/c-0.1/fold-4.json,BCE,0.1,OK,0.2649999999994179,165,,,
outputs/fits/outer-17/c-0.1/fold-4.json,SELE,0.1,OK,0.6100000000005821,147,1.3173268109397852e-11,,
outputs/fits/outer-17/c-0.1/fold-4.json,RiskObjective,0.1,OK,4.514999999999418,,,0.6360184204460402,0.050000000013380314
outputs/fits/outer-17/c-1/fold-0.json,BCE,1.0,OK,0.39099999999962165,211,,,
outputs/fits/outer-17/c-1/fold-0.json,SELE,1.0,OK,0.8430000000007567,191,1.0006764885854098e-10,,
outputs/fits/outer-17/c-1/fold-0.json,RiskObjective,1.0,OK,6.468999999999141,,,0.6001690133351427,0.05000000003051081
outputs/fits/outer-17/c-1/fold-1.json,BCE,1.0,OK,0.31199999999989814,190,,,
outputs/fits/outer-17/c-1/fold-1.json,SELE,1.0,OK,1.0,236,2.999359861839452e-08,,
outputs/fits/outer-17/c-1/fold-1.json,RiskObjective,1.0,OK,5.281999999999243,,,0.6215630482347334,0.05000000003623076
outputs/fits/outer-17/c-1/fold-2.json,BCE,1.0,OK,0.31199999999989814,188,,,
outputs/fits/outer-17/c-1/fold-2.json,SELE,1.0,OK,0.9069999999992433,219,9.22471351853135e-11,,
outputs/fits/outer-17/c-1/fold-2.json,RiskObjective,1.0,OK,5.20299999999952,,,0.6251866780041107,0.05000000003074533
outputs/fits/outer-17/c-1/fold-3.json,BCE,1.0,OK,0.2969999999986612,181,,,
outputs/fits/outer-17/c-1/fold-3.json,SELE,1.0,OK,0.8440000000009604,186,1.9499529170120268e-07,,
outputs/fits/outer-17/c-1/fold-3.json,RiskObjective,1.0,OK,5.95299999999952,,,0.6319120291064242,0.050000000078488906
outputs/fits/outer-17/c-1/fold-4.json,BCE,1.0,OK,0.4069999999992433,201,,,
outputs/fits/outer-17/c-1/fold-4.json,SELE,1.0,OK,0.9840000000003783,241,1.3334236719027207e-10,,
outputs/fits/outer-17/c-1/fold-4.json,RiskObjective,1.0,OK,7.140999999999622,,,0.6457989489303244,0.050000000006451495
outputs/fits/outer-17/c-10/final.json,BCE,10.0,OK,0.3599999999987631,185,,,
outputs/fits/outer-17/c-10/final.json,SELE,10.0,OK,0.9369999999998981,181,1.593750046378977e-08,,
outputs/fits/outer-17/c-10/final.json,RiskObjective,10.0,OK,12.76600000000144,,,0.6275525112214206,0.05000000004389755
outputs/fits/outer-17/c-10/fold-0.json,BCE,10.0,OK,0.40600000000085856,185,,,
outputs/fits/outer-17/c-10/fold-0.json,SELE,10.0,OK,1.0309999999990396,234,8.268940105560173e-09,,
outputs/fits/outer-17/c-10/fold-0.json,RiskObjective,10.0,OK,8.46900000000096,,,0.6024615479561758,0.05000000002972033
outputs/fits/outer-17/c-10/fold-1.json,BCE,10.0,OK,0.31199999999989814,199,,,
outputs/fits/outer-17/c-10/fold-1.json,SELE,10.0,OK,0.9529999999995198,206,1.5106033726000504e-09,,
outputs/fits/outer-17/c-10/fold-1.json,RiskObjective,10.0,OK,6.953000000001339,,,0.6227854748012231,0.050000000030169814
outputs/fits/outer-17/c-10/fold-2.json,BCE,10.0,OK,0.4059999999990396,203,,,
outputs/fits/outer-17/c-10/fold-2.json,SELE,10.0,OK,0.8910000000014406,206,1.1618942825501672e-08,,
outputs/fits/outer-17/c-10/fold-2.json,RiskObjective,10.0,OK,7.57799999999952,,,0.6281029364958326,0.05000000005609292
outputs/fits/outer-17/c-10/fold-3.json,BCE,10.0,OK,0.26600000000144064,170,,,
outputs/fits/outer-17/c-10/fold-3.json,SELE,10.0,OK,0.8119999999998981,205,3.4880134850153954e-09,,
outputs/fits/outer-17/c-10/fold-3.json,RiskObjective,10.0,OK,8.32799999999952,,,0.6360827854499753,0.05000000004654371
outputs/fits/outer-17/c-10/fold-4.json,BCE,10.0,OK,0.31199999999989814,192,,,
outputs/fits/outer-17/c-10/fold-4.json,SELE,10.0,OK,0.875,211,7.1216477982956e-09,,
outputs/fits/outer-17/c-10/fold-4.json,RiskObjective,10.0,OK,8.29700000000048,,,0.6450903352280468,0.050000000047940654
outputs/fits/outer-18/c-0.01/final.json,BCE,0.01,OK,0.2029999999995198,91,,,
outputs/fits/outer-18/c-0.01/final.json,SELE,0.01,OK,0.4529999999995198,87,9.251806241671897e-12,,
outputs/fits/outer-18/c-0.01/final.json,RiskObjective,0.01,OK,3.42200000000048,,,0.6325379224421119,0.050000000059646825
outputs/fits/outer-18/c-0.01/fold-0.json,BCE,0.01,OK,0.1720000000004802,76,,,
outputs/fits/outer-18/c-0.01/fold-0.json,SELE,0.01,OK,0.4529999999995198,95,1.4841846748843794e-11,,
outputs/fits/outer-18/c-0.01/fold-0.json,RiskObjective,0.01,OK,2.75,,,0.6150169366231695,0.05000000004627776
outputs/fits/outer-18/c-0.01/fold-1.json,BCE,0.01,OK,0.13999999999941792,80,,,
outputs/fits/outer-18/c-0.01/fold-1.json,SELE,0.01,OK,0.375,85,3.890324522247251e-12,,
outputs/fits/outer-18/c-0.01/fold-1.json,RiskObjective,0.01,OK,3.485000000000582,,,0.652926019288301,0.05000000002346208
outputs/fits/outer-18/c-0.01/fold-2.json,BCE,0.01,OK,0.125,77,,,
outputs/fits/outer-18/c-0.01/fold-2.json,SELE,0.01,OK,0.46899999999914144,102,3.05751067548045e-10,,
outputs/fits/outer-18/c-0.01/fold-2.json,RiskObjective,0.01,OK,2.561999999999898,,,0.6368753965136951,0.05000000001966405
outputs/fits/outer-18/c-0.01/fold-3.json,BCE,0.01,OK,0.1400000000012369,75,,,
outputs/fits/outer-18/c-0.01/fold-3.json,SELE,0.01,OK,0.375,86,8.830504523579913e-12,,
outputs/fits/outer-18/c-0.01/fold-3.json,RiskObjective,0.01,OK,2.57799999999952,,,0.6532377909749469,0.05000000001949853
outputs/fits/outer-18/c-0.01/fold-4.json,BCE,0.01,OK,0.15600000000085856,87,,,
outputs/fits/outer-18/c-0.01/fold-4.json,SELE,0.01,OK,0.4069999999992433,90,1.367606606343955e-11,,
outputs/fits/outer-18/c-0.01/fold-4.json,RiskObjective,0.01,OK,2.5310000000008586,,,0.6235264499401261,0.05000000006632583
outputs/fits/outer-18/c-0.1/final.json,BCE,0.1,OK,0.3430000000007567,162,,,
outputs/fits/outer-18/c-0.1/final.json,SELE,0.1,OK,0.8909999999996217,172,7.768351716154105e-12,,
outputs/fits/outer-18/c-0.1/final.json,RiskObjective,0.1,OK,5.281000000000859,,,0.6362662593483176,0.050000000078019
outputs/fits/outer-18/c-0.1/fold-0.json,BCE,0.1,OK,0.28100000000085856,155,,,
outputs/fits/outer-18/c-0.1/fold-0.json,SELE,0.1,OK,0.6869999999998981,161,1.0951314121064089e-10,,
outputs/fits/outer-18/c-0.1/fold-0.json,RiskObjective,0.1,OK,4.188000000000102,,,0.6194121832109536,0.0500000000607089
outputs/fits/outer-18/c-0.1/fold-1.json,BCE,0.1,OK,0.20300000000133878,130,,,
outputs/fits/outer-18/c-0.1/fold-1.json,SELE,0.1,OK,0.7969999999986612,166,1.3137124148513296e-11,,
outputs/fits/outer-18/c-0.1/fold-1.json,RiskObjective,0.1,OK,4.5,,,0.6597776164477644,0.05000000002759216
outputs/fits/outer-18/c-0.1/fold-2.json,BCE,0.1,OK,0.25,158,,,
outputs/fits/outer-18/c-0.1/fold-2.json,SELE,0.1,OK,0.625,147,3.625957337140853e-11,,
outputs/fits/outer-18/c-0.1/fold-2.json,RiskObjective,0.1,OK,4.25,,,0.6414473180660649,0.050000000006506014
outputs/fits/outer-18/c-0.1/fold-3.json,BCE,0.1,OK,0.31300000000010186,167,,,
outputs/fits/outer-18/c-0.1/fold-3.json,SELE,0.1,OK,0.6710000000002765,151,2.270998242447563e-11,,
outputs/fits/outer-18/c-0.1/fold-3.json,RiskObjective,0.1,OK,4.04700000000048,,,0.6573393383162297,0.050000000058208455
outputs/fits/outer-18/c-0.1/fold-4.json,BCE,0.1,OK,0.25,155,,,
outputs/fits/outer-18/c-0.1/fold-4.json,SELE,0.1,OK,0.7029999999995198,156,3.049351955562621e-11,,
outputs/fits/outer-18/c-0.1/fold-4.json,RiskObjective,0.1,OK,3.640000000001237,,,0.6275101049918075,0.050000000043555204
outputs/fits/outer-18/c-1/fold-0.json,BCE,1.0,OK,0.3279999999995198,186,,,
outputs/fits/outer-18/c-1/fold-0.json,SELE,1.0,OK,0.8430000000007567,192,2.1626997567624705e-10,,
outputs/fits/outer-18/c-1/fold-0.json,RiskObjective,1.0,OK,5.640999999999622,,,0.6226511029627425,0.05000000001645588
outputs/fits/outer-18/c-1/fold-1.json,BCE,1.0,OK,0.2819999999992433,174,,,
outputs/fits/outer-18/c-1/fold-1.json,SELE,1.0,OK,0.6560000000008586,143,5.470908392286984e-08,,
outputs/fits/outer-18/c-1/fold-1.json,RiskObjective,1.0,OK,5.90599999999904,,,0.6639178581522904,0.05000000000972024
outputs/fits/outer-18/c-1/fold-2.json,BCE,1.0,OK,0.2650000000012369,160,,,
outputs/fits/outer-18/c-1/fold-2.json,SELE,1.0,OK,0.6880000000001019,158,3.268303174307113e-07,,
outputs/fits/outer-18/c-1/fold-2.json,RiskObjective,1.0,OK,5.311999999999898,,,0.6436023711991525,0.0500000000479412
outputs/fits/outer-18/c-1/fold-3.json,BCE,1.0,OK,0.31199999999989814,190,,,
outputs/fits/outer-18/c-1/fold-3.json,SELE,1.0,OK,1.0940000000009604,246,4.661044573069856e-10,,
outputs/fits/outer-18/c-1/fold-3.json,RiskObjective,1.0,OK,5.0,,,0.6600572859400632,0.050000000036167745
outputs/fits/outer-18/c-1/fold-4.json,BCE,1.0,OK,0.375,189,,,
outputs/fits/outer-18/c-1/fold-4.json,SELE,1.0,OK,0.9539999999997235,206,6.895353675068497e-10,,
outputs/fits/outer-18/c-1/fold-4.json,RiskObjective,1.0,OK,5.639999999999418,,,0.6304008571705553,0.050000000030475764
outputs/fits/outer-18/c-10/fold-0.json,BCE,10.0,OK,0.31199999999989814,181,,,
outputs/fits/outer-18/c-10/fold-0.json,SELE,10.0,OK,0.9219999999986612,204,1.110835727778876e-09,,
outputs/fits/outer-18/c-10/fold-0.json,RiskObjective,10.0,OK,7.235000000000582,,,0.6243073959323353,0.05000000004408156
outputs/fits/outer-18/c-10/fold-1.json,BCE,10.0,OK,0.3440000000009604,206,,,
outputs/fits/outer-18/c-10/fold-1.json,SELE,10.0,OK,0.9689999999991414,205,4.188525985624699e-08,,
outputs/fits/outer-18/c-10/fold-1.json,RiskObjective,10.0,OK,9.906000000000859,,,0.6656686746201539,0.05000000003742408
outputs/fits/outer-18/c-10/fold-2.json,BCE,10.0,OK,0.31199999999989814,188,,,
outputs/fits/outer-18/c-10/fold-2.json,SELE,10.0,OK,0.7650000000012369,174,6.4414724991068815e-06,,
outputs/fits/outer-18/c-10/fold-2.json,RiskObjective,10.0,OK,7.531999999999243,,,0.6454139126487093,0.0500000000507365
outputs/fits/outer-18/c-10/fold-3.json,BCE,10.0,OK,0.3440000000009604,201,,,
outputs/fits/outer-18/c-10/fold-3.json,SELE,10.0,OK,0.7970000000004802,177,1.4322808304861639e-08,,
outputs/fits/outer-18/c-10/fold-3.json,RiskObjective,10.0,OK,8.093999999999141,,,0.6622377664976786,0.05000000003491733
outputs/fits/outer-18/c-10/fold-4.json,BCE,10.0,OK,0.26599999999962165,161,,,
outputs/fits/outer-18/c-10/fold-4.json,SELE,10.0,OK,1.0310000000008586,232,5.780928703761123e-08,,
outputs/fits/outer-18/c-10/fold-4.json,RiskObjective,10.0,OK,7.57799999999952,,,0.6317088217598039,0.05000000002071955
outputs/fits/outer-19/c-0.01/fold-0.json,BCE,0.01,OK,0.15600000000085856,76,,,
outputs/fits/outer-19/c-0.01/fold-0.json,SELE,0.01,OK,0.43800000000010186,89,1.869992764847469e-12,,
outputs/fits/outer-19/c-0.01/fold-0.json,RiskObjective,0.01,OK,2.5469999999986612,,,0.6144135665694743,0.05000000004509836
outputs/fits/outer-19/c-0.01/fold-1.json,BCE,0.01,OK,0.125,79,,,
outputs/fits/outer-19/c-0.01/fold-1.json,SELE,0.01,OK,0.39099999999962165,89,3.044786653241525e-13,,
outputs/fits/outer-19/c-0.01/fold-1.json,RiskObjective,0.01,OK,2.5310000000008586,,,0.5963808252079024,0.05000000007559314
outputs/fits/outer-19/c-0.01/fold-2.json,BCE,0.01,OK,0.14099999999962165,80,,,
outputs/fits/outer-19/c-0.01/fold-2.json,SELE,0.01,OK,0.3430000000007567,80,6.92266543257748e-13,,
outputs/fits/outer-19/c-0.01/fold-2.json,RiskObjective,0.01,OK,2.4689999999991414,,,0.6308890277386523,0.050000000027030915
outputs/fits/outer-19/c-0.01/fold-3.json,BCE,0.01,OK,0.15599999999903957,85,,,
outputs/fits/outer-19/c-0.01/fold-3.json,SELE,0.01,OK,0.40600000000085856,92,2.4318066162487656e-12,,
outputs/fits/outer-19/c-0.01/fold-3.json,RiskObjective,0.01,OK,2.6719999999986612,,,0.5953675667689886,0.050000000033850016
outputs/fits/outer-19/c-0.01/fold-4.json,BCE,0.01,OK,0.125,77,,,
outputs/fits/outer-19/c-0.01/fold-4.json,SELE,0.01,OK,0.375,84,1.6589382823336153e-12,,
outputs/fits/outer-19/c-0.01/fold-4.json,RiskObjective,0.01,OK,2.92200000000048,,,0.6457433123989018,0.050000000067351454
outputs/fits/outer-19/c-0.1/final.json,BCE,0.1,OK,0.39099999999962165,154,,,
outputs/fits/outer-19/c-0.1/final.json,SELE,0.1,OK,0.9529999999995198,167,5.080841148513808e-10,,
outputs/fits/outer-19/c-0.1/final.json,RiskObjective,0.1,OK,5.125,,,0.6220566960065024,0.05000000001850253
outputs/fits/outer-19/c-0.1/fold-0.json,BCE,0.1,OK,0.25,152,,,
outputs/fits/outer-19/c-0.1/fold-0.json,SELE,0.1,OK,0.7029999999995198,165,1.2390253873384546e-11,,
outputs/fits/outer-19/c-0.1/fold-0.json,RiskObjective,0.1,OK,3.92200000000048,,,0.6212479293386249,0.0500000000077802
outputs/fits/outer-19/c-0.1/fold-1.json,BCE,0.1,OK,0.25,135,,,
outputs/fits/outer-19/c-0.1/fold-1.json,SELE,0.1,OK,0.7659999999996217,171,5.8159292378070784e-11,,
outputs/fits/outer-19/c-0.1/fold-1.json,RiskObjective,0.1,OK,4.0460000000002765,,,0.6026150228213003,0.05000000004885777
outputs/fits/outer-19/c-0.1/fold-2.json,BCE,0.1,OK,0.28100000000085856,151,,,
outputs/fits/outer-19/c-0.1/fold-2.json,SELE,0.1,OK,0.6719999999986612,154,1.871699479709316e-11,,
outputs/fits/outer-19/c-0.1/fold-2.json,RiskObjective,0.1,OK,5.063000000000102,,,0.6428539776725344,0.05000000006562173
outputs/fits/outer-19/c-0.1/fold-3.json,BCE,0.1,OK,0.25,147,,,
outputs/fits/outer-19/c-0.1/fold-3.json,SELE,0.1,OK,0.7969999999986612,164,7.518541281534865e-11,,
outputs/fits/outer-19/c-0.1/fold-3.json,RiskObjective,0.1,OK,4.110000000000582,,,0.6054397163533488,0.050000000053941035
outputs/fits/outer-19/c-0.1/fold-4.json,BCE,0.1,OK,0.21899999999914144,133,,,
outputs/fits/outer-19/c-0.1/fold-4.json,SELE,0.1,OK,0.7649999999994179,171,2.8207580054162357e-10,,
outputs/fits/outer-19/c-0.1/fold-4.json,RiskObjective,0.1,OK,3.7810000000008586,,,0.6509033209368995,0.05000000003296935
outputs/fits/outer-19/c-1/fold-0.json,BCE,1.0,OK,0.3289999999997235,203,,,
outputs/fits/outer-19/c-1/fold-0.json,SELE,1.0,OK,0.8279999999995198,188,6.4279425073644175e-09,,
outputs/fits/outer-19/c-1/fold-0.json,RiskObjective,1.0,OK,6.359000000000378,,,0.6347625465398445,0.05000000004558048
outputs/fits/outer-19/c-1/fold-1.json,BCE,1.0,OK,0.2970000000004802,178,,,
outputs/fits/outer-19/c-1/fold-1.json,SELE,1.0,OK,0.9840000000003783,218,8.620408775054954e-09,,
outputs/fits/outer-19/c-1/fold-1.json,RiskObjective,1.0,OK,5.234000000000378,,,0.6058285090975322,0.05000000004678001
outputs/fits/outer-19/c-1/fold-2.json,BCE,1.0,OK,0.2809999999990396,165,,,
outputs/fits/outer-19/c-1/fold-2.json,SELE,1.0,OK,0.7350000000005821,174,3.036971504419691e-10,,
outputs/fits/outer-19/c-1/fold-2.json,RiskObjective,1.0,OK,6.235000000000582,,,0.6483675886778872,0.05000000001218332
outputs/fits/outer-19/c-1/fold-3.json,BCE,1.0,OK,0.31199999999989814,179,,,
outputs/fits/outer-19/c-1/fold-3.json,SELE,1.0,OK,0.7189999999991414,153,1.2198640257253884e-10,,
outputs/fits/outer-19/c-1/fold-3.json,RiskObjective,1.0,OK,6.109000000000378,,,0.6132389202623219,0.05000000005208583
outputs/fits/outer-19/c-1/fold-4.json,BCE,1.0,OK,0.31300000000010186,189,,,
outputs/fits/outer-19/c-1/fold-4.json,SELE,1.0,OK,0.8910000000014406,203,3.940256936408316e-09,,
outputs/fits/outer-19/c-1/fold-4.json,RiskObjective,1.0,OK,5.9539999999997235,,,0.659278928896237,0.050000000046838244
outputs/fits/outer-19/c-10/final.json,BCE,10.0,OK,0.375,179,,,
outputs/fits/outer-19/c-10/final.json,SELE,10.0,OK,1.2029999999995198,194,1.0821330982421167e-08,,
outputs/fits/outer-19/c-10/final.json,RiskObjective,10.0,OK,11.28099999999904,,,0.6294979491258605,0.05000000000126316
outputs/fits/outer-19/c-10/fold-0.json,BCE,10.0,OK,0.2970000000004802,187,,,
outputs/fits/outer-19/c-10/fold-0.json,SELE,10.0,OK,0.7960000000002765,184,1.9435575971220775e-08,,
outputs/fits/outer-19/c-10/fold-0.json,RiskObjective,10.0,OK,7.9539999999997235,,,0.6297859882584045,0.05000000002424831
outputs/fits/outer-19/c-10/fold-1.json,BCE,10.0,OK,0.31199999999989814,186,,,
outputs/fits/outer-19/c-10/fold-1.json,SELE,10.0,OK,0.7819999999992433,182,1.2496265503172494e-08,,
outputs/fits/outer-19/c-10/fold-1.json,RiskObjective,10.0,OK,7.514999999999418,,,0.6086721888605038,0.05000000000770971
outputs/fits/outer-19/c-10/fold-2.json,BCE,10.0,OK,0.31199999999989814,189,,,
outputs/fits/outer-19/c-10/fold-2.json,SELE,10.0,OK,0.8130000000001019,190,4.8432001673226775e-09,,
outputs/fits/outer-19/c-10/fold-2.json,RiskObjective,10.0,OK,8.40599999999904,,,0.6503923346897418,0.0500000000358992
outputs/fits/outer-19/c-10/fold-3.json,BCE,10.0,OK,0.3279999999995198,182,,,
outputs/fits/outer-19/c-10/fold-3.json,SELE,10.0,OK,0.9380000000001019,196,1.3023544707065698e-08,,
outputs/fits/outer-19/c-10/fold-3.json,RiskObjective,10.0,OK,8.343999999999141,,,0.6126893270107303,0.050000000073277505
outputs/fits/outer-19/c-10/fold-4.json,BCE,10.0,OK,0.2969999999986612,177,,,
outputs/fits/outer-19/c-10/fold-4.json,SELE,10.0,OK,0.7810000000008586,166,1.1300425152712992e-09,,
outputs/fits/outer-19/c-10/fold-4.json,RiskObjective,10.0,OK,8.468999999999141,,,0.6612771790391767,0.05000000006354342


==> anc/frozen_results/New_Objective_Idea/outputs/tables/summary.csv <==
context,cell,eligible,accepted,errors,macro_coverage,pooled_coverage,subject_equal_ratio_risk,pooled_risk,passed_subjects,zero_subjects,below_min_support_subjects,over_risk_subjects
cert,BCE|20,42308,20639,867,0.4879182425380549,0.4878273612555545,0.04147264400154215,0.04200784921750085,12,1,1,7
matched,BCE|20,42308,19892,794,0.47067109130397045,0.47017112602817435,0.03944972684767461,0.03991554393726121,14,1,1,5
cert,BCE|100,42308,21700,1059,0.5129162543112222,0.5129053606882858,0.04833699707467524,0.04880184331797235,11,1,1,8
matched,BCE|100,42308,19892,794,0.47067109130397045,0.47017112602817435,0.03944972684767461,0.03991554393726121,14,1,1,5
cert,SELE|20,42308,20875,909,0.49348326975969065,0.4934055025054363,0.04314838866519309,0.04354491017964072,12,1,1,7
matched,SELE|20,42308,19892,798,0.47067109130397045,0.47017112602817435,0.03967115595195798,0.040116629800924994,14,1,1,5
cert,SELE|100,42308,21686,1061,0.5121743160910504,0.5125744540039708,0.048364515435762756,0.048925574103107994,10,1,1,9
matched,SELE|100,42308,19892,798,0.47067109130397045,0.47017112602817435,0.03967115595195798,0.040116629800924994,14,1,1,5
cert,RiskObjective|20,42308,19138,893,0.454137393347958,0.45234943745863665,0.04640406456954276,0.04666109311317797,10,3,3,7
matched,RiskObjective|20,42308,19892,806,0.47067109130397045,0.47017112602817435,0.039606465669759706,0.04051880152825257,13,1,1,6
cert,RiskObjective|100,42308,19749,984,0.4682712274855844,0.46679115060981374,0.049716356732144876,0.049825307610511925,9,3,3,8
matched,RiskObjective|100,42308,19892,806,0.47067109130397045,0.47017112602817435,0.039606465669759706,0.04051880152825257,13,1,1,6


==> anc/frozen_results/outputs/strengthening/stage1_strengthening_v1/tables/component_overall.csv <==
model,aggregation,epochs,accuracy,macro_precision,macro_recall,macro_f1,zero_division
EEG Conformer,pooled_epochs,42308,0.760116290063345,0.6780035818836632,0.7106746326781277,0.6901678897312037,0
EEG Conformer,mean_subject,42308,0.758593272326462,0.6925059837049211,0.7155861802336283,0.6776496837126432,0
RF (isotonic),pooled_epochs,42308,0.7751725441996785,0.6822646473888209,0.6776813399330232,0.6735375500119144,0
RF (isotonic),mean_subject,42308,0.7757614962104025,0.6873917214333408,0.6807318666606348,0.6598542038430798,0


==> anc/frozen_results/outputs/strengthening/stage1_strengthening_v1/tables/component_roles.csv <==
outer,fit_target,role,subjects
00,01,component_train,03;04;09;13;14;15;16;17;18;19
00,01,checkpoint_selection,08;10
00,01,feature_calibration,02;07
00,02,component_train,01;04;07;09;10;13;14;15;16;18
00,02,checkpoint_selection,17;19
00,02,feature_calibration,03;08
00,03,component_train,01;04;07;10;14;15;16;17;18;19
00,03,checkpoint_selection,02;13
00,03,feature_calibration,08;09
00,04,component_train,01;02;03;10;13;14;15;16;17;18
00,04,checkpoint_selection,07;08
00,04,feature_calibration,09;19
00,07,component_train,01;03;09;10;13;14;16;17;18;19
00,07,checkpoint_selection,02;04
00,07,feature_calibration,08;15
00,08,component_train,02;03;04;09;10;14;15;16;17;18
00,08,checkpoint_selection,13;19
00,08,feature_calibration,01;07
00,09,component_train,01;02;08;10;13;14;15;16;18;19
00,09,checkpoint_selection,04;17
00,09,feature_calibration,03;07
00,10,component_train,01;02;03;07;08;09;13;15;16;17
00,10,checkpoint_selection,04;18
00,10,feature_calibration,14;19
00,13,component_train,01;02;03;04;09;14;15;16;17;18
00,13,checkpoint_selection,07;19
00,13,feature_calibration,08;10
00,14,component_train,01;03;07;08;09;10;13;15;16;19
00,14,checkpoint_selection,04;18
00,14,feature_calibration,02;17
00,15,component_train,01;02;04;07;13;14;16;17;18;19
00,15,checkpoint_selection,03;10
00,15,feature_calibration,08;09
00,16,component_train,01;03;04;07;08;09;13;17;18;19
00,16,checkpoint_selection,02;10
00,16,feature_calibration,14;15
00,17,component_train,02;03;07;08;09;13;14;16;18;19
00,17,checkpoint_selection,10;15
00,17,feature_calibration,01;04
00,18,component_train,03;04;08;09;10;13;14;16;17;19
00,18,checkpoint_selection,01;07
00,18,feature_calibration,02;15
00,19,component_train,01;02;03;04;09;14;15;16;17;18
00,19,checkpoint_selection,07;13
00,19,feature_calibration,08;10
00,final,component_train,01;03;04;07;08;09;13;14;15;17
00,final,checkpoint_selection,10;19
00,final,feature_calibration,16;18
01,00,component_train,03;04;08;09;12;13;14;15;17;18
01,00,checkpoint_selection,06;07
01,00,feature_calibration,10;11
01,03,component_train,00;04;06;07;11;12;13;15;17;18
01,03,checkpoint_selection,09;14
01,03,feature_calibration,08;10
01,04,component_train,00;07;08;10;11;12;13;14;15;17
01,04,checkpoint_selection,06;18
01,04,feature_calibration,03;09
01,06,component_train,03;07;08;09;11;13;14;15;17;18
01,06,checkpoint_selection,10;12
01,06,feature_calibration,00;04
01,07,component_train,03;04;06;08;09;10;11;14;15;17
01,07,checkpoint_selection,00;12
01,07,feature_calibration,13;18
01,08,component_train,00;04;06;07;09;10;11;12;17;18
01,08,checkpoint_selection,03;15
01,08,feature_calibration,13;14
01,09,component_train,00;06;07;10;11;12;13;15;17;18
01,09,checkpoint_selection,03;14
01,09,feature_calibration,04;08
01,10,component_train,00;03;04;06;08;09;12;13;15;18
01,10,checkpoint_selection,14;17
01,10,feature_calibration,07;11
01,11,component_train,04;07;08;09;10;12;14;15;17;18
01,11,checkpoint_selection,00;03
01,11,feature_calibration,06;13
01,12,component_train,00;03;04;07;08;10;11;13;14;18
01,12,checkpoint_selection,15;17
01,12,feature_calibration,06;09
01,13,component_train,00;03;04;06;07;09;11;15;17;18
01,13,checkpoint_selection,12;14
01,13,feature_calibration,08;10
01,14,component_train,03;04;06;07;08;09;10;15;17;18
01,14,checkpoint_selection,11;13
01,14,feature_calibration,00;12
01,15,component_train,00;04;06;07;09;10;11;13;17;18
01,15,checkpoint_selection,03;14
01,15,feature_calibration,08;12
01,17,component_train,00;03;04;06;07;08;09;11;15;18
01,17,checkpoint_selection,12;13
01,17,feature_calibration,10;14
01,18,component_train,00;06;07;08;09;10;11;13;15;17
01,18,checkpoint_selection,03;12
01,18,feature_calibration,04;14
01,final,component_train,00;03;04;08;09;10;12;13;17;18
01,final,checkpoint_selection,07;15
01,final,feature_calibration,11;14
02,00,component_train,01;03;05;06;08;09;11;14;15;16
02,00,checkpoint_selection,18;19
02,00,feature_calibration,07;13
02,01,component_train,03;05;06;07;08;09;11;14;15;18
02,01,checkpoint_selection,00;19
02,01,feature_calibration,13;16
02,03,component_train,01;05;06;07;08;09;11;13;15;19
02,03,checkpoint_selection,16;18
02,03,feature_calibration,00;14
02,05,component_train,00;03;06;07;09;13;14;16;18;19
02,05,checkpoint_selection,08;15
02,05,feature_calibration,01;11
02,06,component_train,00;03;07;08;09;13;15;16;18;19
02,06,checkpoint_selection,01;11
02,06,feature_calibration,05;14
02,07,component_train,00;01;05;08;11;13;15;16;18;19
02,07,checkpoint_selection,03;14
02,07,feature_calibration,06;09
02,08,component_train,00;01;05;07;09;11;13;14;18;19
02,08,checkpoint_selection,03;15
02,08,feature_calibration,06;16
02,09,component_train,00;01;06;07;08;11;13;14;15;16
02,09,checkpoint_selection,03;19
02,09,feature_calibration,05;18
02,11,component_train,00;01;03;08;09;13;14;16;18;19
02,11,checkpoint_selection,05;06
02,11,feature_calibration,07;15
02,13,component_train,01;05;07;08;09;11;14;15;16;19
02,13,checkpoint_selection,03;18
02,13,feature_calibration,00;06
02,14,component_train,00;01;03;05;08;09;11;13;18;19
02,14,checkpoint_selection,15;16
02,14,feature_calibration,06;07
02,15,component_train,00;01;03;06;07;08;09;13;14;19
02,15,checkpoint_selection,11;18
02,15,feature_calibration,05;16
02,16,component_train,00;03;05;06;08;11;14;15;18;19
02,16,checkpoint_selection,07;13
02,16,feature_calibration,01;09
02,18,component_train,00;03;06;07;09;11;13;15;16;19
02,18,checkpoint_selection,01;08
02,18,feature_calibration,05;14
02,19,component_train,01;03;05;07;09;13;14;15;16;18
02,19,checkpoint_selection,00;11
02,19,feature_calibration,06;08
02,final,component_train,05;06;08;09;11;13;14;16;18;19
02,final,checkpoint_selection,03;07
02,final,feature_calibration,00;01
03,02,component_train,07;08;09;12;13;14;15;17;18;19
03,02,checkpoint_selection,05;16
03,02,feature_calibration,04;06
03,04,component_train,02;06;07;08;09;12;13;14;15;17
03,04,checkpoint_selection,05;18
03,04,feature_calibration,16;19
03,05,component_train,04;06;07;08;09;14;15;17;18;19
03,05,checkpoint_selection,12;13
03,05,feature_calibration,02;16
03,06,component_train,02;07;08;13;14;15;16;17;18;19
03,06,checkpoint_selection,05;12
03,06,feature_calibration,04;09
03,07,component_train,04;06;08;13;14;15;16;17;18;19
03,07,checkpoint_selection,02;12
03,07,feature_calibration,05;09
03,08,component_train,02;04;05;07;09;12;13;15;16;18
03,08,checkpoint_selection,06;14
03,08,feature_calibration,17;19
03,09,component_train,04;05;06;07;08;12;13;14;15;19
03,09,checkpoint_selection,02;18
03,09,feature_calibration,16;17
03,12,component_train,02;05;07;09;14;15;16;17;18;19
03,12,checkpoint_selection,06;08
03,12,feature_calibration,04;13
03,13,component_train,02;04;05;07;08;09;12;14;16;18
03,13,checkpoint_selection,17;19
03,13,feature_calibration,06;15
03,14,component_train,02;04;05;06;07;08;09;13;17;18
03,14,checkpoint_selection,12;16
03,14,feature_calibration,15;19
03,15,component_train,02;04;06;08;12;13;14;16;17;18
03,15,checkpoint_selection,07;09
03,15,feature_calibration,05;19
03,16,component_train,04;06;07;08;12;13;14;15;17;19
03,16,checkpoint_selection,05;18
03,16,feature_calibration,02;09
03,17,component_train,02;05;06;07;08;09;12;14;16;19
03,17,checkpoint_selection,13;18
03,17,feature_calibration,04;15
03,18,component_train,04;05;09;12;13;14;15;16;17;19
03,18,checkpoint_selection,07;08
03,18,feature_calibration,02;06
03,19,component_train,04;05;06;07;09;12;13;14;17;18
03,19,checkpoint_selection,08;15
03,19,feature_calibration,02;16
03,final,component_train,02;04;06;07;08;09;12;13;15;18
03,final,checkpoint_selection,17;19
03,final,feature_calibration,05;14
04,00,component_train,01;02;05;07;08;12;14;15;17;19
04,00,checkpoint_selection,03;11
04,00,feature_calibration,09;10
04,01,component_train,00;02;03;07;08;09;10;11;15;19
04,01,checkpoint_selection,05;12
04,01,feature_calibration,14;17
04,02,component_train,01;03;05;10;11;12;14;15;17;19
04,02,checkpoint_selection,07;09
04,02,feature_calibration,00;08
04,03,component_train,01;05;07;09;10;11;12;14;15;19
04,03,checkpoint_selection,00;08
04,03,feature_calibration,02;17
04,05,component_train,00;01;03;07;08;09;11;14;17;19
04,05,checkpoint_selection,10;15
04,05,feature_calibration,02;12
04,07,component_train,00;01;02;05;08;09;14;15;17;19
04,07,checkpoint_selection,03;12
04,07,feature_calibration,10;11
04,08,component_train,02;03;05;07;09;10;11;14;15;19
04,08,checkpoint_selection,00;01
04,08,feature_calibration,12;17
04,09,component_train,00;01;02;05;07;08;11;12;17;19
04,09,checkpoint_selection,14;15
04,09,feature_calibration,03;10
04,10,component_train,00;01;05;07;08;11;12;15;17;19
04,10,checkpoint_selection,03;09
04,10,feature_calibration,02;14
04,11,component_train,01;02;07;08;09;10;14;15;17;19
04,11,checkpoint_selection,03;12
04,11,feature_calibration,00;05
04,12,component_train,01;02;03;05;07;08;09;11;15;19
04,12,checkpoint_selection,10;17
04,12,feature_calibration,00;14
04,14,component_train,00;01;02;05;07;08;10;11;15;17
04,14,checkpoint_selection,03;19
04,14,feature_calibration,09;12
04,15,component_train,00;01;02;03;05;09;10;11;17;19
04,15,checkpoint_selection,07;08
04,15,feature_calibration,12;14
04,17,component_train,00;02;05;07;08;09;11;12;14;19
04,17,checkpoint_selection,01;03
04,17,feature_calibration,10;15
04,19,component_train,01;02;03;05;07;09;10;12;15;17
04,19,checkpoint_selection,00;14
04,19,feature_calibration,08;11
04,final,component_train,01;02;03;05;07;09;10;14;15;19
04,final,checkpoint_selection,08;12
04,final,feature_calibration,00;17
05,00,component_train,01;03;06;08;09;10;11;13;14;17
05,00,checkpoint_selection,07;15
05,00,feature_calibration,04;19
05,01,component_train,00;04;06;08;10;11;13;14;15;19
05,01,checkpoint_selection,03;17
05,01,feature_calibration,07;09
05,03,component_train,00;01;06;07;08;09;11;13;14;19
05,03,checkpoint_selection,04;15
05,03,feature_calibration,10;17
05,04,component_train,00;01;03;08;09;11;13;14;15;17
05,04,checkpoint_selection,06;19
05,04,feature_calibration,07;10
05,06,component_train,01;03;07;08;09;13;14;15;17;19
05,06,checkpoint_selection,10;11
05,06,feature_calibration,00;04
05,07,component_train,00;03;06;08;11;13;14;15;17;19
05,07,checkpoint_selection,09;10
05,07,feature_calibration,01;04
05,08,component_train,00;01;03;06;11;13;14;15;17;19
05,08,checkpoint_selection,07;10
05,08,feature_calibration,04;09
05,09,component_train,00;01;03;06;08;11;14;15;17;19
05,09,checkpoint_selection,07;10
05,09,feature_calibration,04;13
05,10,component_train,01;03;04;06;08;09;11;14;17;19
05,10,checkpoint_selection,07;13
05,10,feature_calibration,00;15
05,11,component_train,00;01;04;07;09;10;13;14;15;19
05,11,checkpoint_selection,03;17
05,11,feature_calibration,06;08
05,13,component_train,00;01;03;07;08;09;10;11;14;19
05,13,checkpoint_selection,04;15
05,13,feature_calibration,06;17
05,14,component_train,00;01;04;06;07;08;09;10;15;17
05,14,checkpoint_selection,03;13
05,14,feature_calibration,11;19
05,15,component_train,01;03;04;06;07;08;09;11;13;19
05,15,checkpoint_selection,00;14
05,15,feature_calibration,10;17
05,17,component_train,01;03;04;06;07;09;10;11;13;19
05,17,checkpoint_selection,08;14
05,17,feature_calibration,00;15
05,19,component_train,00;03;06;07;08;09;10;11;13;17
05,19,checkpoint_selection,04;14
05,19,feature_calibration,01;15
05,final,component_train,00;01;03;04;07;08;11;15;17;19
05,final,checkpoint_selection,13;14
05,final,feature_calibration,09;10
06,00,component_train,01;02;05;07;10;11;15;16;17;18
06,00,checkpoint_selection,04;08
06,00,feature_calibration,09;13
06,01,component_train,00;04;07;08;09;10;11;15;17;18
06,01,checkpoint_selection,02;16
06,01,feature_calibration,05;13
06,02,component_train,01;04;07;08;09;10;13;15;16;18
06,02,checkpoint_selection,00;05
06,02,feature_calibration,11;17
06,04,component_train,00;05;07;08;10;11;13;15;16;17
06,04,checkpoint_selection,09;18
06,04,feature_calibration,01;02
06,05,component_train,00;01;02;04;07;09;11;13;16;18
06,05,checkpoint_selection,10;17
06,05,feature_calibration,08;15
06,07,component_train,01;05;08;09;10;11;13;16;17;18
06,07,checkpoint_selection,02;15
06,07,feature_calibration,00;04
06,08,component_train,00;01;05;09;11;13;15;16;17;18
06,08,checkpoint_selection,07;10
06,08,feature_calibration,02;04
06,09,component_train,00;01;02;05;08;10;11;13;15;16
06,09,checkpoint_selection,07;17
06,09,feature_calibration,04;18
06,10,component_train,01;02;04;05;07;09;11;16;17;18
06,10,checkpoint_selection,08;13
06,10,feature_calibration,00;15
06,11,component_train,00;01;02;04;05;07;09;16;17;18
06,11,checkpoint_selection,13;15
06,11,feature_calibration,08;10
06,13,component_train,00;01;04;05;07;11;15;16;17;18
06,13,checkpoint_selection,08;09
06,13,feature_calibration,02;10
06,15,component_train,00;01;02;04;05;07;08;09;10;11
06,15,checkpoint_selection,17;18
06,15,feature_calibration,13;16
06,16,component_train,00;01;02;04;05;07;08;09;13;17
06,16,checkpoint_selection,10;18
06,16,feature_calibration,11;15
06,17,component_train,00;01;02;08;09;11;13;15;16;18
06,17,checkpoint_selection,04;10
06,17,feature_calibration,05;07
06,18,component_train,00;01;02;05;07;08;11;13;15;17
06,18,checkpoint_selection,10;16
06,18,feature_calibration,04;09
06,final,component_train,01;04;07;08;09;10;15;16;17;18
06,final,checkpoint_selection,00;11
06,final,feature_calibration,02;13
07,00,component_train,01;02;03;08;09;15;16;17;18;19
07,00,checkpoint_selection,10;14
07,00,feature_calibration,04;06
07,01,component_train,00;03;04;06;08;10;14;15;18;19
07,01,checkpoint_selection,02;09
07,01,feature_calibration,16;17
07,02,component_train,00;01;03;04;06;08;09;17;18;19
07,02,checkpoint_selection,10;14
07,02,feature_calibration,15;16
07,03,component_train,00;04;06;08;09;10;15;16;17;18
07,03,checkpoint_selection,02;19
07,03,feature_calibration,01;14
07,04,component_train,00;01;08;09;10;14;15;16;17;19
07,04,checkpoint_selection,06;18
07,04,feature_calibration,02;03
07,06,component_train,00;01;03;08;09;14;15;16;17;19
07,06,checkpoint_selection,10;18
07,06,feature_calibration,02;04
07,08,component_train,00;01;06;09;10;15;16;17;18;19
07,08,checkpoint_selection,03;14
07,08,feature_calibration,02;04
07,09,component_train,01;02;03;06;08;10;14;16;17;18
07,09,checkpoint_selection,00;19
07,09,feature_calibration,04;15
07,10,component_train,01;02;03;04;06;08;09;14;15;17
07,10,checkpoint_selection,00;16
07,10,feature_calibration,18;19
07,14,component_train,00;01;02;03;08;09;16;17;18;19
07,14,checkpoint_selection,04;15
07,14,feature_calibration,06;10
07,15,component_train,00;01;02;06;08;09;10;14;17;19
07,15,checkpoint_selection,04;18
07,15,feature_calibration,03;16
07,16,component_train,00;01;02;03;04;08;09;10;18;19
07,16,checkpoint_selection,06;14
07,16,feature_calibration,15;17
07,17,component_train,00;01;04;06;08;10;14;16;18;19
07,17,checkpoint_selection,02;03
07,17,feature_calibration,09;15
07,18,component_train,00;01;03;04;06;09;14;15;16;17
07,18,checkpoint_selection,02;10
07,18,feature_calibration,08;19
07,19,component_train,02;03;04;06;09;10;14;15;16;17
07,19,checkpoint_selection,01;08
07,19,feature_calibration,00;18
07,final,component_train,00;01;03;04;08;14;16;17;18;19
07,final,checkpoint_selection,02;10
07,final,feature_calibration,06;15
08,01,component_train,04;06;07;09;11;12;13;15;17;19
08,01,checkpoint_selection,05;18
08,01,feature_calibration,10;14
08,04,component_train,01;06;07;10;11;12;13;15;18;19
08,04,checkpoint_selection,09;14
08,04,feature_calibration,05;17
08,05,component_train,01;06;07;09;11;12;13;14;15;17
08,05,checkpoint_selection,10;19
08,05,feature_calibration,04;18
08,06,component_train,01;04;07;09;10;11;15;17;18;19
08,06,checkpoint_selection,12;14
08,06,feature_calibration,05;13
08,07,component_train,01;05;06;09;10;12;13;15;17;18
08,07,checkpoint_selection,11;14
08,07,feature_calibration,04;19
08,09,component_train,01;05;06;10;11;14;15;17;18;19
08,09,checkpoint_selection,07;13
08,09,feature_calibration,04;12
08,10,component_train,04;05;07;11;12;13;14;15;17;19
08,10,checkpoint_selection,01;06
08,10,feature_calibration,09;18
08,11,component_train,01;04;06;07;09;10;13;15;18;19
08,11,checkpoint_selection,05;12
08,11,feature_calibration,14;17
08,12,component_train,01;06;09;10;11;13;15;17;18;19
08,12,checkpoint_selection,05;07
08,12,feature_calibration,04;14
08,13,component_train,04;05;07;09;10;11;14;15;17;18
08,13,checkpoint_selection,12;19
08,13,feature_calibration,01;06
08,14,component_train,01;04;07;09;11;12;13;15;18;19
08,14,checkpoint_selection,05;10
08,14,feature_calibration,06;17
08,15,component_train,01;04;05;06;07;09;13;17;18;19
08,15,checkpoint_selection,12;14
08,15,feature_calibration,10;11
08,17,component_train,05;06;09;10;12;13;14;15;18;19
08,17,checkpoint_selection,01;11
08,17,feature_calibration,04;07
08,18,component_train,04;05;06;07;09;10;11;12;13;15
08,18,checkpoint_selection,01;19
08,18,feature_calibration,14;17
08,19,component_train,01;05;07;09;10;11;12;13;15;17
08,19,checkpoint_selection,14;18
08,19,feature_calibration,04;06
08,final,component_train,01;06;07;09;10;12;13;14;17;18
08,final,checkpoint_selection,04;05
08,final,feature_calibration,15;19
09,00,component_train,03;04;11;13;14;15;16;17;18;19
09,00,checkpoint_selection,02;12
09,00,feature_calibration,07;08
09,02,component_train,00;03;08;13;14;15;16;17;18;19
09,02,checkpoint_selection,04;11
09,02,feature_calibration,07;12
09,03,component_train,00;07;08;11;12;13;14;15;18;19
09,03,checkpoint_selection,16;17
09,03,feature_calibration,02;04
09,04,component_train,00;03;07;08;11;13;14;15;18;19
09,04,checkpoint_selection,12;17
09,04,feature_calibration,02;16
09,07,component_train,00;03;04;08;11;15;16;17;18;19
09,07,checkpoint_selection,02;14
09,07,feature_calibration,12;13
09,08,component_train,00;02;03;04;11;13;14;16;17;19
09,08,checkpoint_selection,07;12
09,08,feature_calibration,15;18
09,11,component_train,03;04;07;08;13;14;15;16;17;18
09,11,checkpoint_selection,02;19
09,11,feature_calibration,00;12
09,12,component_train,00;07;08;11;13;14;16;17;18;19
09,12,checkpoint_selection,02;04
09,12,feature_calibration,03;15
09,13,component_train,00;02;03;04;07;11;15;16;18;19
09,13,checkpoint_selection,12;14
09,13,feature_calibration,08;17
09,14,component_train,00;04;07;08;11;13;15;17;18;19
09,14,checkpoint_selection,02;03
09,14,feature_calibration,12;16
09,15,component_train,00;02;03;04;07;11;12;13;14;19
09,15,checkpoint_selection,16;18
09,15,feature_calibration,08;17
09,16,component_train,00;02;03;07;08;11;12;15;17;18
09,16,checkpoint_selection,04;14
09,16,feature_calibration,13;19
09,17,component_train,00;04;07;08;12;13;14;16;18;19
09,17,checkpoint_selection,03;11
09,17,feature_calibration,02;15
09,18,component_train,00;02;03;04;07;08;12;14;15;19
09,18,checkpoint_selection,11;17
09,18,feature_calibration,13;16
09,19,component_train,00;02;03;08;11;12;14;15;16;18
09,19,checkpoint_selection,04;07
09,19,feature_calibration,13;17
09,final,component_train,00;03;04;07;13;14;15;16;17;18
09,final,checkpoint_selection,11;19
09,final,feature_calibration,08;12
10,00,component_train,03;04;07;08;09;12;13;14;16;19
10,00,checkpoint_selection,05;17
10,00,feature_calibration,01;18
10,01,component_train,00;04;05;08;09;13;14;16;17;19
10,01,checkpoint_selection,03;12
10,01,feature_calibration,07;18
10,03,component_train,00;01;04;05;07;09;12;13;17;19
10,03,checkpoint_selection,16;18
10,03,feature_calibration,08;14
10,04,component_train,01;03;07;08;12;13;14;17;18;19
10,04,checkpoint_selection,05;09
10,04,feature_calibration,00;16
10,05,component_train,00;03;04;09;12;13;14;16;18;19
10,05,checkpoint_selection,08;17
10,05,feature_calibration,01;07
10,07,component_train,00;01;05;08;09;13;16;17;18;19
10,07,checkpoint_selection,04;12
10,07,feature_calibration,03;14
10,08,component_train,00;01;03;04;12;14;16;17;18;19
10,08,checkpoint_selection,09;13
10,08,feature_calibration,05;07
10,09,component_train,00;01;03;04;05;12;14;17;18;19
10,09,checkpoint_selection,13;16
10,09,feature_calibration,07;08
10,12,component_train,01;04;07;08;09;14;16;17;18;19
10,12,checkpoint_selection,03;13
10,12,feature_calibration,00;05
10,13,component_train,00;01;03;05;09;12;14;16;17;18
10,13,checkpoint_selection,08;19
10,13,feature_calibration,04;07
10,14,component_train,00;01;03;04;05;07;08;09;12;13
10,14,checkpoint_selection,16;19
10,14,feature_calibration,17;18
10,16,component_train,00;01;03;04;07;09;14;17;18;19
10,16,checkpoint_selection,05;13
10,16,feature_calibration,08;12
10,17,component_train,00;01;05;07;09;12;13;16;18;19
10,17,checkpoint_selection,03;08
10,17,feature_calibration,04;14
10,18,component_train,00;01;04;05;08;09;13;14;17;19
10,18,checkpoint_selection,07;12
10,18,feature_calibration,03;16
10,19,component_train,00;01;03;04;08;12;14;16;17;18
10,19,checkpoint_selection,07;09
10,19,feature_calibration,05;13
10,final,component_train,01;03;05;08;09;13;14;17;18;19
10,final,checkpoint_selection,00;04
10,final,feature_calibration,07;12
11,00,component_train,02;03;04;09;14;15;16;17;18;19
11,00,checkpoint_selection,01;05
11,00,feature_calibration,06;12
11,01,component_train,02;04;05;06;09;12;14;15;17;18
11,01,checkpoint_selection,00;16
11,01,feature_calibration,03;19
11,02,component_train,00;01;04;06;09;14;15;16;17;18
11,02,checkpoint_selection,05;19
11,02,feature_calibration,03;12
11,03,component_train,00;01;02;04;06;14;15;17;18;19
11,03,checkpoint_selection,12;16
11,03,feature_calibration,05;09
11,04,component_train,01;02;03;06;12;14;15;16;17;18
11,04,checkpoint_selection,00;09
11,04,feature_calibration,05;19
11,05,component_train,00;02;03;04;06;09;12;14;18;19
11,05,checkpoint_selection,16;17
11,05,feature_calibration,01;15
11,06,component_train,00;01;03;04;05;09;14;15;16;18
11,06,checkpoint_selection,12;19
11,06,feature_calibration,02;17
11,09,component_train,00;01;03;04;05;12;14;15;18;19
11,09,checkpoint_selection,02;06
11,09,feature_calibration,16;17
11,12,component_train,00;02;03;05;06;09;14;16;18;19
11,12,checkpoint_selection,04;17
11,12,feature_calibration,01;15
11,14,component_train,01;02;03;04;05;06;09;12;15;17
11,14,checkpoint_selection,16;19
11,14,feature_calibration,00;18
11,15,component_train,00;01;02;03;05;06;09;12;17;18
11,15,checkpoint_selection,14;16
11,15,feature_calibration,04;19
11,16,component_train,00;02;03;04;05;06;12;14;17;19
11,16,checkpoint_selection,01;09
11,16,feature_calibration,15;18
11,17,component_train,00;01;02;03;04;05;06;12;14;15
11,17,checkpoint_selection,09;16
11,17,feature_calibration,18;19
11,18,component_train,01;02;03;06;12;14;15;16;17;19
11,18,checkpoint_selection,00;04
11,18,feature_calibration,05;09
11,19,component_train,00;02;04;05;06;09;12;14;16;18
11,19,checkpoint_selection,01;17
11,19,feature_calibration,03;15
11,final,component_train,02;03;04;05;06;12;14;16;17;18
11,final,checkpoint_selection,00;15
11,final,feature_calibration,09;19
12,02,component_train,03;07;08;09;10;15;16;17;18;19
12,02,checkpoint_selection,11;14
12,02,feature_calibration,05;06
12,03,component_train,02;05;06;08;10;11;14;15;17;18
12,03,checkpoint_selection,07;19
12,03,feature_calibration,09;16
12,05,component_train,02;03;06;09;11;14;15;17;18;19
12,05,checkpoint_selection,08;10
12,05,feature_calibration,07;16
12,06,component_train,02;05;07;08;09;11;14;15;16;19
12,06,checkpoint_selection,03;18
12,06,feature_calibration,10;17
12,07,component_train,02;05;06;10;11;14;15;16;17;19
12,07,checkpoint_selection,03;09
12,07,feature_calibration,08;18
12,08,component_train,02;05;06;07;09;11;14;15;17;19
12,08,checkpoint_selection,16;18
12,08,feature_calibration,03;10
12,09,component_train,03;05;07;08;10;11;14;16;18;19
12,09,checkpoint_selection,15;17
12,09,feature_calibration,02;06
12,10,component_train,02;05;06;07;09;11;15;17;18;19
12,10,checkpoint_selection,03;14
12,10,feature_calibration,08;16
12,11,component_train,02;03;05;06;09;15;16;17;18;19
12,11,checkpoint_selection,07;14
12,11,feature_calibration,08;10
12,14,component_train,02;03;05;06;09;10;11;15;16;18
12,14,checkpoint_selection,07;17
12,14,feature_calibration,08;19
12,15,component_train,02;06;07;10;11;14;16;17;18;19
12,15,checkpoint_selection,08;09
12,15,feature_calibration,03;05
12,16,component_train,05;06;07;08;10;14;15;17;18;19
12,16,checkpoint_selection,03;11
12,16,feature_calibration,02;09
12,17,component_train,02;03;05;06;07;08;09;11;14;19
12,17,checkpoint_selection,16;18
12,17,feature_calibration,10;15
12,18,component_train,02;03;05;07;08;09;14;15;16;19
12,18,checkpoint_selection,10;17
12,18,feature_calibration,06;11
12,19,component_train,02;03;06;08;09;10;14;15;16;18
12,19,checkpoint_selection,05;11
12,19,feature_calibration,07;17
12,final,component_train,02;05;08;09;11;14;15;16;17;18
12,final,checkpoint_selection,07;19
12,final,feature_calibration,03;10
13,00,component_train,03;04;05;06;09;10;11;12;14;16
13,00,checkpoint_selection,01;18
13,00,feature_calibration,07;08
13,01,component_train,00;03;05;06;07;08;09;10;11;12
13,01,checkpoint_selection,14;16
13,01,feature_calibration,04;18
13,03,component_train,00;01;05;06;07;11;12;14;16;18
13,03,checkpoint_selection,04;09
13,03,feature_calibration,08;10
13,04,component_train,00;05;06;07;08;09;10;12;16;18
13,04,checkpoint_selection,03;14
13,04,feature_calibration,01;11
13,05,component_train,01;03;04;06;07;09;10;12;14;16
13,05,checkpoint_selection,00;11
13,05,feature_calibration,08;18
13,06,component_train,00;03;04;05;07;08;10;12;16;18
13,06,checkpoint_selection,11;14
13,06,feature_calibration,01;09
13,07,component_train,00;01;03;04;05;06;08;12;16;18
13,07,checkpoint_selection,09;11
13,07,feature_calibration,10;14
13,08,component_train,00;03;05;06;10;11;12;14;16;18
13,08,checkpoint_selection,01;09
13,08,feature_calibration,04;07
13,09,component_train,00;01;03;04;05;07;08;10;11;14
13,09,checkpoint_selection,16;18
13,09,feature_calibration,06;12
13,10,component_train,00;03;04;05;06;07;08;09;12;16
13,10,checkpoint_selection,01;18
13,10,feature_calibration,11;14
13,11,component_train,01;03;04;05;06;08;09;10;12;14
13,11,checkpoint_selection,07;16
13,11,feature_calibration,00;18
13,12,component_train,01;04;06;07;08;09;10;11;16;18
13,12,checkpoint_selection,00;05
13,12,feature_calibration,03;14
13,14,component_train,00;01;03;05;06;07;09;10;11;18
13,14,checkpoint_selection,04;12
13,14,feature_calibration,08;16
13,16,component_train,00;03;04;06;07;09;10;11;12;14
13,16,checkpoint_selection,01;18
13,16,feature_calibration,05;08
13,18,component_train,01;04;05;07;09;10;11;12;14;16
13,18,checkpoint_selection,00;06
13,18,feature_calibration,03;08
13,final,component_train,01;03;04;06;08;09;11;12;14;16
13,final,checkpoint_selection,07;10
13,final,feature_calibration,05;18
14,00,component_train,01;02;06;08;12;13;15;17;18;19
14,00,checkpoint_selection,04;05
14,00,feature_calibration,09;16
14,01,component_train,05;06;08;09;12;13;15;16;17;19
14,01,checkpoint_selection,00;02
14,01,feature_calibration,04;18
14,02,component_train,00;04;05;08;09;12;13;17;18;19
14,02,checkpoint_selection,01;15
14,02,feature_calibration,06;16
14,04,component_train,01;02;05;06;12;13;15;16;18;19
14,04,checkpoint_selection,00;09
14,04,feature_calibration,08;17
14,05,component_train,01;02;04;08;09;12;13;15;16;17
14,05,checkpoint_selection,00;06
14,05,feature_calibration,18;19
14,06,component_train,01;02;04;09;13;15;16;17;18;19
14,06,checkpoint_selection,00;05
14,06,feature_calibration,08;12
14,08,component_train,00;01;02;05;06;13;15;17;18;19
14,08,checkpoint_selection,04;16
14,08,feature_calibration,09;12
14,09,component_train,00;02;04;05;12;13;15;16;17;19
14,09,checkpoint_selection,01;18
14,09,feature_calibration,06;08
14,12,component_train,00;01;02;04;06;09;16;17;18;19
14,12,checkpoint_selection,08;13
14,12,feature_calibration,05;15
14,13,component_train,00;01;02;04;06;08;09;12;16;18
14,13,checkpoint_selection,15;19
14,13,feature_calibration,05;17
14,15,component_train,00;01;02;06;09;12;13;16;17;19
14,15,checkpoint_selection,05;08
14,15,feature_calibration,04;18
14,16,component_train,00;01;04;08;09;12;15;17;18;19
14,16,checkpoint_selection,02;05
14,16,feature_calibration,06;13
14,17,component_train,00;02;04;05;06;08;09;13;15;16
14,17,checkpoint_selection,01;18
14,17,feature_calibration,12;19
14,18,component_train,01;02;05;06;08;12;13;15;16;17
14,18,checkpoint_selection,00;19
14,18,feature_calibration,04;09
14,19,component_train,00;02;04;08;09;13;15;16;17;18
14,19,checkpoint_selection,01;12
14,19,feature_calibration,05;06
14,final,component_train,00;02;05;06;09;13;15;16;18;19
14,final,checkpoint_selection,04;08
14,final,feature_calibration,01;12
15,00,component_train,01;02;03;04;06;08;09;10;11;12
15,00,checkpoint_selection,16;17
15,00,feature_calibration,13;19
15,01,component_train,00;04;06;08;09;11;13;16;17;19
15,01,checkpoint_selection,03;12
15,01,feature_calibration,02;10
15,02,component_train,00;01;06;08;09;10;11;12;13;19
15,02,checkpoint_selection,16;17
15,02,feature_calibration,03;04
15,03,component_train,00;01;02;04;06;08;09;11;16;19
15,03,checkpoint_selection,10;17
15,03,feature_calibration,12;13
15,04,component_train,02;03;06;08;09;10;12;13;16;17
15,04,checkpoint_selection,11;19
15,04,feature_calibration,00;01
15,06,component_train,00;02;04;08;09;10;11;12;16;17
15,06,checkpoint_selection,01;03
15,06,feature_calibration,13;19
15,08,component_train,00;01;02;04;09;10;11;12;17;19
15,08,checkpoint_selection,03;16
15,08,feature_calibration,06;13
15,09,component_train,00;02;04;06;10;12;13;16;17;19
15,09,checkpoint_selection,03;11
15,09,feature_calibration,01;08
15,10,component_train,00;02;03;04;06;08;09;12;16;19
15,10,checkpoint_selection,11;17
15,10,feature_calibration,01;13
15,11,component_train,00;02;04;06;08;09;10;13;17;19
15,11,checkpoint_selection,01;16
15,11,feature_calibration,03;12
15,12,component_train,02;03;04;06;08;09;10;16;17;19
15,12,checkpoint_selection,01;11
15,12,feature_calibration,00;13
15,13,component_train,00;01;02;03;04;06;10;12;17;19
15,13,checkpoint_selection,08;11
15,13,feature_calibration,09;16
15,16,component_train,00;01;03;04;08;09;10;11;12;19
15,16,checkpoint_selection,02;13
15,16,feature_calibration,06;17
15,17,component_train,00;02;03;04;06;08;09;13;16;19
15,17,checkpoint_selection,01;12
15,17,feature_calibration,10;11
15,19,component_train,00;01;02;03;04;06;09;10;12;13
15,19,checkpoint_selection,11;16
15,19,feature_calibration,08;17
15,final,component_train,01;03;06;08;10;11;12;13;16;17
15,final,checkpoint_selection,09;19
15,final,feature_calibration,02;04
16,00,component_train,02;04;05;06;07;10;14;15;17;18
16,00,checkpoint_selection,01;09
16,00,feature_calibration,03;12
16,01,component_train,00;02;04;05;06;07;09;10;12;15
16,01,checkpoint_selection,03;17
16,01,feature_calibration,14;18
16,02,component_train,00;01;03;05;06;09;10;14;15;18
16,02,checkpoint_selection,07;12
16,02,feature_calibration,04;17
16,03,component_train,00;01;02;04;05;07;12;14;15;17
16,03,checkpoint_selection,06;09
16,03,feature_calibration,10;18
16,04,component_train,01;02;03;07;09;12;14;15;17;18
16,04,checkpoint_selection,00;06
16,04,feature_calibration,05;10
16,05,component_train,00;01;02;06;07;09;10;12;14;15
16,05,checkpoint_selection,03;04
16,05,feature_calibration,17;18
16,06,component_train,00;01;03;05;07;09;14;15;17;18
16,06,checkpoint_selection,04;10
16,06,feature_calibration,02;12
16,07,component_train,02;03;04;05;10;12;14;15;17;18
16,07,checkpoint_selection,01;06
16,07,feature_calibration,00;09
16,09,component_train,00;01;04;06;10;12;14;15;17;18
16,09,checkpoint_selection,03;07
16,09,feature_calibration,02;05
16,10,component_train,00;03;04;05;06;09;12;15;17;18
16,10,checkpoint_selection,01;02
16,10,feature_calibration,07;14
16,12,component_train,00;01;02;05;06;07;09;15;17;18
16,12,checkpoint_selection,10;14
16,12,feature_calibration,03;04
16,14,component_train,03;05;06;07;09;10;12;15;17;18
16,14,checkpoint_selection,01;04
16,14,feature_calibration,00;02
16,15,component_train,01;02;04;06;07;09;10;12;17;18
16,15,checkpoint_selection,00;14
16,15,feature_calibration,03;05
16,17,component_train,00;02;03;06;09;10;12;14;15;18
16,17,checkpoint_selection,05;07
16,17,feature_calibration,01;04
16,18,component_train,00;01;02;03;05;07;12;14;15;17
16,18,checkpoint_selection,04;10
16,18,feature_calibration,06;09
16,final,component_train,00;02;04;07;09;10;12;15;17;18
16,final,checkpoint_selection,01;03
16,final,feature_calibration,06;14
17,00,component_train,02;03;04;05;08;11;12;14;16;18
17,00,checkpoint_selection,06;15
17,00,feature_calibration,07;13
17,02,component_train,00;03;04;06;07;08;12;14;15;16
17,02,checkpoint_selection,11;18
17,02,feature_calibration,05;13
17,03,component_train,00;04;05;06;07;08;12;15;16;18
17,03,checkpoint_selection,02;11
17,03,feature_calibration,13;14
17,04,component_train,02;05;06;07;08;11;12;14;15;16
17,04,checkpoint_selection,00;03
17,04,feature_calibration,13;18
17,05,component_train,00;02;03;06;07;08;12;13;14;15
17,05,checkpoint_selection,04;11
17,05,feature_calibration,16;18
17,06,component_train,02;03;05;07;11;13;14;15;16;18
17,06,checkpoint_selection,04;08
17,06,feature_calibration,00;12
17,07,component_train,00;03;04;06;08;11;13;15;16;18
17,07,checkpoint_selection,05;14
17,07,feature_calibration,02;12
17,08,component_train,00;02;03;04;06;11;13;14;15;16
17,08,checkpoint_selection,05;07
17,08,feature_calibration,12;18
17,11,component_train,02;03;06;07;12;13;14;15;16;18
17,11,checkpoint_selection,04;08
17,11,feature_calibration,00;05
17,12,component_train,03;04;05;06;08;13;14;15;16;18
17,12,checkpoint_selection,00;07
17,12,feature_calibration,02;11
17,13,component_train,00;03;04;05;06;07;08;15;16;18
17,13,checkpoint_selection,02;11
17,13,feature_calibration,12;14
17,14,component_train,02;03;04;06;07;12;13;15;16;18
17,14,checkpoint_selection,08;11
17,14,feature_calibration,00;05
17,15,component_train,00;02;04;05;06;08;11;12;13;14
17,15,checkpoint_selection,03;18
17,15,feature_calibration,07;16
17,16,component_train,00;02;03;04;05;07;11;14;15;18
17,16,checkpoint_selection,08;13
17,16,feature_calibration,06;12
17,18,component_train,00;02;03;04;05;07;08;11;12;16
17,18,checkpoint_selection,06;14
17,18,feature_calibration,13;15
17,final,component_train,03;05;06;08;12;13;14;15;16;18
17,final,checkpoint_selection,04;11
17,final,feature_calibration,02;07
18,00,component_train,04;05;07;08;10;12;13;15;16;19
18,00,checkpoint_selection,06;09
18,00,feature_calibration,02;11
18,02,component_train,00;05;07;09;10;11;12;13;15;16
18,02,checkpoint_selection,06;08
18,02,feature_calibration,04;19
18,04,component_train,00;02;06;08;09;10;11;12;15;19
18,04,checkpoint_selection,05;16
18,04,feature_calibration,07;13
18,05,component_train,00;06;07;08;09;11;12;13;15;19
18,05,checkpoint_selection,04;10
18,05,feature_calibration,02;16
18,06,component_train,00;04;07;08;10;11;13;15;16;19
18,06,checkpoint_selection,02;12
18,06,feature_calibration,05;09
18,07,component_train,00;05;06;08;09;11;13;15;16;19
18,07,checkpoint_selection,04;12
18,07,feature_calibration,02;10
18,08,component_train,02;04;06;07;09;11;12;13;16;19
18,08,checkpoint_selection,00;05
18,08,feature_calibration,10;15
18,09,component_train,00;02;04;05;06;07;11;13;15;19
18,09,checkpoint_selection,10;16
18,09,feature_calibration,08;12
18,10,component_train,00;05;06;07;08;09;11;12;13;19
18,10,checkpoint_selection,02;04
18,10,feature_calibration,15;16
18,11,component_train,00;05;06;07;09;10;12;13;15;16
18,11,checkpoint_selection,02;04
18,11,feature_calibration,08;19
18,12,component_train,00;04;05;06;07;08;10;11;13;15
18,12,checkpoint_selection,02;16
18,12,feature_calibration,09;19
18,13,component_train,00;04;05;07;08;09;10;12;15;19
18,13,checkpoint_selection,11;16
18,13,feature_calibration,02;06
18,15,component_train,00;04;05;06;07;08;10;11;16;19
18,15,checkpoint_selection,09;12
18,15,feature_calibration,02;13
18,16,component_train,00;02;04;05;06;07;09;11;12;13
18,16,checkpoint_selection,10;15
18,16,feature_calibration,08;19
18,19,component_train,02;04;05;07;09;10;11;13;15;16
18,19,checkpoint_selection,00;08
18,19,feature_calibration,06;12
18,final,component_train,00;04;06;07;09;10;11;13;15;16
18,final,checkpoint_selection,05;12
18,final,feature_calibration,08;19
19,00,component_train,01;02;03;04;06;08;12;13;17;18
19,00,checkpoint_selection,05;09
19,00,feature_calibration,07;14
19,01,component_train,02;03;04;05;06;07;09;12;13;18
19,01,checkpoint_selection,08;17
19,01,feature_calibration,00;14
19,02,component_train,00;01;03;04;09;12;13;14;17;18
19,02,checkpoint_selection,06;07
19,02,feature_calibration,05;08
19,03,component_train,00;01;05;06;07;08;09;14;17;18
19,03,checkpoint_selection,12;13
19,03,feature_calibration,02;04
19,04,component_train,00;01;02;03;06;07;08;09;13;17
19,04,checkpoint_selection,12;14
19,04,feature_calibration,05;18
19,05,component_train,00;02;03;04;07;08;12;13;17;18
19,05,checkpoint_selection,01;06
19,05,feature_calibration,09;14
19,06,component_train,01;02;04;05;08;12;13;14;17;18
19,06,checkpoint_selection,07;09
19,06,feature_calibration,00;03
19,07,component_train,01;02;03;05;06;09;12;13;14;18
19,07,checkpoint_selection,00;08
19,07,feature_calibration,04;17
19,08,component_train,00;01;02;04;07;09;12;14;17;18
19,08,checkpoint_selection,03;05
19,08,feature_calibration,06;13
19,09,component_train,00;01;02;03;04;05;07;12;14;17
19,09,checkpoint_selection,06;18
19,09,feature_calibration,08;13
19,12,component_train,00;04;05;06;07;08;09;13;14;17
19,12,checkpoint_selection,01;03
19,12,feature_calibration,02;18
19,13,component_train,00;01;04;05;07;09;12;14;17;18
19,13,checkpoint_selection,03;08
19,13,feature_calibration,02;06
19,14,component_train,00;01;04;05;07;08;09;12;13;17
19,14,checkpoint_selection,03;18
19,14,feature_calibration,02;06
19,17,component_train,01;02;04;05;06;07;08;09;12;13
19,17,checkpoint_selection,00;03
19,17,feature_calibration,14;18
19,18,component_train,00;01;02;03;05;08;12;13;14;17
19,18,checkpoint_selection,04;09
19,18,feature_calibration,06;07
19,final,component_train,01;02;03;04;05;07;12;13;17;18
19,final,checkpoint_selection,06;08
19,final,feature_calibration,00;09


==> anc/frozen_results/outputs/strengthening/stage1_strengthening_v1/tables/operating_points.csv <==
context,method,eligible,accepted,errors,macro_coverage,pooled_coverage,subject_equal_ratio_risk,pooled_risk,passed_subjects,zero_subjects,below_min_support_subjects,over_risk_subjects
frozen_cert05,Learned-Selected,42308,19892,817,0.47067109130397045,0.47017112602817435,0.03976483157257278,0.041071787653327974,12,1,1,7
frozen_cert05,MSP,42308,13625,565,0.3145001027238171,0.3220431124137279,0.03938783621039349,0.04146788990825688,11,5,5,4
frozen_cert05,DuoF,42308,18598,810,0.4362443033685565,0.43958589392077146,0.042873197826790305,0.04355307022260458,13,2,2,5
frozen_cert05,Primary-only,42308,15603,572,0.3624006538510825,0.3687954996690933,0.03590641224340633,0.036659616740370445,12,3,3,5
frozen_cert05,Forward-KL,42308,12935,669,0.30560941591195806,0.3057341401153446,0.05172319348914474,0.05172013915732509,11,1,1,8
matched_original_reference,Learned-Selected,42308,19892,817,0.47067109130397045,0.47017112602817435,0.03976483157257278,0.041071787653327974,12,1,1,7
matched_original_reference,MSP,42308,19892,1369,0.47067109130397045,0.47017112602817435,0.06929658898993035,0.06882163683893022,9,1,1,10
matched_original_reference,DuoF,42308,19892,946,0.47067109130397045,0.47017112602817435,0.04769642472994463,0.04755680675648502,14,1,1,5
matched_original_reference,Primary-only,42308,19892,1133,0.47067109130397045,0.47017112602817435,0.05713781566224665,0.05695757088276694,10,1,1,9
matched_original_reference,Forward-KL,42308,19892,2171,0.47067109130397045,0.47017112602817435,0.10681247484095067,0.109139352503519,3,1,1,16
matched_common_ties,Learned-Selected,42308,19892,817,0.47067109130397045,0.47017112602817435,0.03976483157257278,0.041071787653327974,12,1,1,7
matched_common_ties,MSP,42308,19892,1369,0.47067109130397045,0.47017112602817435,0.06929658898993035,0.06882163683893022,9,1,1,10
matched_common_ties,DuoF,42308,19892,946,0.47067109130397045,0.47017112602817435,0.04769642472994463,0.04755680675648502,14,1,1,5
matched_common_ties,Primary-only,42308,19892,1133,0.47067109130397045,0.47017112602817435,0.05713781566224665,0.05695757088276694,10,1,1,9
matched_common_ties,Forward-KL,42308,19892,2171,0.47067109130397045,0.47017112602817435,0.10681247484095067,0.109139352503519,3,1,1,16
frozen_cert03,Learned-Selected,42308,15992,368,0.38034189570952537,0.3779899782547036,0.022295554792030232,0.02301150575287644,17,1,1,2
frozen_cert03,Primary-only,42308,11284,289,0.2669436565794602,0.26671078755790867,0.024677612553998713,0.025611485288904643,14,5,5,1
frozen_cert03,DuoF,42308,14909,371,0.3499685395010686,0.35239198260376287,0.023863668265238468,0.02488429807498826,15,3,3,2
historical_policies,A-Primary-only,42308,15603,572,0.3624006538510825,0.3687954996690933,0.03590641224340633,0.036659616740370445,12,3,3,5
historical_policies,B0.02-Primary-only,42308,8940,179,0.21180592924236605,0.21130755412687907,0.019224734093043122,0.020022371364653242,13,6,6,1
historical_policies,B0.03-Primary-only,42308,11284,289,0.2669436565794602,0.26671078755790867,0.024677612553998713,0.025611485288904643,14,5,5,1
historical_policies,B0.04-Primary-only,42308,12493,388,0.2938809692832408,0.2952869433676846,0.029856978774715878,0.031057392139598176,13,5,5,2
historical_policies,C-Primary-only,42308,9390,191,0.22197137941247091,0.2219438404084334,0.019533840853326212,0.020340788072417466,13,7,7,0
historical_policies,D-Primary-only,42308,15437,677,0.3654710907994686,0.3648718918407866,0.04184305425539595,0.043855671438751055,13,2,2,5
historical_policies,E-Primary-only,42308,9014,159,0.21646504367461178,0.21305663231540134,0.016301316812382272,0.01763922786776126,14,6,6,0
historical_policies,A-Heterogeneous,42308,19892,817,0.47067109130397045,0.47017112602817435,0.03976483157257278,0.041071787653327974,12,1,1,7
historical_policies,B0.02-Heterogeneous,42308,13770,253,0.3271525937437131,0.3254703602155621,0.01778076665817754,0.018373275236020333,18,2,2,0
historical_policies,B0.03-Heterogeneous,42308,15992,368,0.38034189570952537,0.3779899782547036,0.022295554792030232,0.02301150575287644,17,1,1,2
historical_policies,B0.04-Heterogeneous,42308,18379,622,0.43700788015553493,0.4344095679304151,0.033001623539923926,0.03384297295826759,14,1,1,5
historical_policies,C-Heterogeneous,42308,15668,401,0.37264395436551956,0.3703318521319845,0.024758885257502278,0.0255935665049783,16,3,3,1
historical_policies,D-Heterogeneous,42308,20498,874,0.4869687554217096,0.4844946582206675,0.04132341408794067,0.042638306176212316,13,1,1,6
historical_policies,E-Heterogeneous,42308,16067,384,0.38482494865579053,0.37976269263496265,0.022977374366095857,0.023899919088815585,17,1,1,2
historical_policies,Baseline-Selected,42308,11517,492,0.26441224070402686,0.2722180202325801,0.04021101106432207,0.04271945819223756,11,5,5,4
historical_policies,C-MSP,42308,9884,259,0.22510079335721814,0.23362011912640634,0.025099772208776804,0.026203966005665724,12,6,6,2
historical_policies,C-Margin,42308,10033,278,0.22833702252442917,0.23714191169518767,0.026603228710450084,0.027708561746237415,12,6,6,2
historical_policies,C-Entropy,42308,9718,244,0.2212041756914312,0.22969651129809965,0.023914280774902808,0.025108046923235233,12,6,6,2
all_frozen_cert05,Baseline-Selected,42308,11517,492,0.26441224070402686,0.2722180202325801,0.04021101106432207,0.04271945819223756,11,5,5,4
all_frozen_cert05,Disagreement,42308,0,0,0.0,0.0,,,0,20,20,0
all_frozen_cert05,Entropy,42308,13551,556,0.312736464475147,0.32029403422520564,0.038834450847466485,0.04103018227437089,11,5,5,4
all_frozen_cert05,Forward-KL,42308,12935,669,0.30560941591195806,0.3057341401153446,0.05172319348914474,0.05172013915732509,11,1,1,8
all_frozen_cert05,Heterogeneous-expert,42308,19892,817,0.47067109130397045,0.47017112602817435,0.03976483157257278,0.041071787653327974,12,1,1,7
all_frozen_cert05,Learned-Selected,42308,19892,817,0.47067109130397045,0.47017112602817435,0.03976483157257278,0.041071787653327974,12,1,1,7
all_frozen_cert05,MSP,42308,13625,565,0.3145001027238171,0.3220431124137279,0.03938783621039349,0.04146788990825688,11,5,5,4
all_frozen_cert05,Margin,42308,13598,555,0.3135741052631491,0.32140493523683467,0.03871655578795934,0.04081482570966319,11,5,5,4
all_frozen_cert05,Primary-only,42308,15603,572,0.3624006538510825,0.3687954996690933,0.03590641224340633,0.036659616740370445,12,3,3,5
all_frozen_cert05,Temperature-MSP,42308,13284,533,0.3072810548408753,0.31398317103148343,0.03799361007673789,0.040123456790123455,11,5,5,4
all_frozen_cert05,DuoF,42308,18598,810,0.4362443033685565,0.43958589392077146,0.042873197826790305,0.04355307022260458,13,2,2,5


==> anc/frozen_results/outputs/strengthening/stage1_strengthening_v1/tables/paired_bootstrap.csv <==
context,method_a,method_b,metric,a_minus_b,low,high,valid_draws,replicates,interpretation
frozen_cert05,Learned-Selected,MSP,macro_coverage,0.15617098858015332,0.09330550570818755,0.22460583448451296,10000,10000,descriptive_paired_subject_bootstrap
frozen_cert05,Learned-Selected,MSP,pooled_risk,-0.0003961022549289067,-0.01208368475315231,0.01165651832180048,10000,10000,descriptive_paired_subject_bootstrap
frozen_cert05,Learned-Selected,MSP,subject_equal_ratio_risk,0.0003769953621792915,-0.01172373900636202,0.013042512650045805,10000,10000,descriptive_paired_subject_bootstrap
frozen_cert05,Learned-Selected,MSP,passed_subjects,1,-4.0,6.0,10000,10000,descriptive_paired_subject_bootstrap
frozen_cert05,Learned-Selected,DuoF,macro_coverage,0.03442678793541393,-0.007529258234077141,0.07980910550624991,10000,10000,descriptive_paired_subject_bootstrap
frozen_cert05,Learned-Selected,DuoF,pooled_risk,-0.0024812825692766063,-0.01097589995292094,0.004485502387854359,10000,10000,descriptive_paired_subject_bootstrap
frozen_cert05,Learned-Selected,DuoF,subject_equal_ratio_risk,-0.0031083662542175233,-0.011943326621832954,0.004530003779685828,10000,10000,descriptive_paired_subject_bootstrap
frozen_cert05,Learned-Selected,DuoF,passed_subjects,-1,-5.0,3.0,10000,10000,descriptive_paired_subject_bootstrap
frozen_cert05,Learned-Selected,Primary-only,macro_coverage,0.10827043745288795,0.06001306338611597,0.1604440449946263,10000,10000,descriptive_paired_subject_bootstrap
frozen_cert05,Learned-Selected,Primary-only,pooled_risk,0.004412170912957529,-0.004703968830882284,0.012551024108944462,10000,10000,descriptive_paired_subject_bootstrap
frozen_cert05,Learned-Selected,Primary-only,subject_equal_ratio_risk,0.003858419329166453,-0.005004148400479896,0.012049657957490321,10000,10000,descriptive_paired_subject_bootstrap
frozen_cert05,Learned-Selected,Primary-only,passed_subjects,0,-5.0,5.0,10000,10000,descriptive_paired_subject_bootstrap
frozen_cert05,Learned-Selected,Forward-KL,macro_coverage,0.16506167539201239,0.06755611474229622,0.2546731603044766,10000,10000,descriptive_paired_subject_bootstrap
frozen_cert05,Learned-Selected,Forward-KL,pooled_risk,-0.010648351503997115,-0.02602069712170082,0.0029800820708513302,10000,10000,descriptive_paired_subject_bootstrap
frozen_cert05,Learned-Selected,Forward-KL,subject_equal_ratio_risk,-0.011958361916571958,-0.027147194696125684,0.0021928463097577225,10000,10000,descriptive_paired_subject_bootstrap
frozen_cert05,Learned-Selected,Forward-KL,passed_subjects,1,-4.0,6.0,10000,10000,descriptive_paired_subject_bootstrap
matched_original_reference,Learned-Selected,MSP,macro_coverage,0.0,0.0,0.0,10000,10000,descriptive_paired_subject_bootstrap
matched_original_reference,Learned-Selected,MSP,pooled_risk,-0.02774984918560225,-0.05109394178357903,-0.011332959149419678,10000,10000,descriptive_paired_subject_bootstrap
matched_original_reference,Learned-Selected,MSP,subject_equal_ratio_risk,-0.02953175741735757,-0.05372414835306982,-0.012560144694397868,10000,10000,descriptive_paired_subject_bootstrap
matched_original_reference,Learned-Selected,MSP,passed_subjects,3,0.0,6.0,10000,10000,descriptive_paired_subject_bootstrap
matched_original_reference,Learned-Selected,DuoF,macro_coverage,0.0,0.0,0.0,10000,10000,descriptive_paired_subject_bootstrap
matched_original_reference,Learned-Selected,DuoF,pooled_risk,-0.006485019103157047,-0.02239311441405685,0.003594011048547862,10000,10000,descriptive_paired_subject_bootstrap
matched_original_reference,Learned-Selected,DuoF,subject_equal_ratio_risk,-0.007931593157371845,-0.02417461260725255,0.002860279253691612,10000,10000,descriptive_paired_subject_bootstrap
matched_original_reference,Learned-Selected,DuoF,passed_subjects,-2,-6.0,2.0,10000,10000,descriptive_paired_subject_bootstrap
matched_original_reference,Learned-Selected,Primary-only,macro_coverage,0.0,0.0,0.0,10000,10000,descriptive_paired_subject_bootstrap
matched_original_reference,Learned-Selected,Primary-only,pooled_risk,-0.01588578322943897,-0.03393857220018383,-0.0034283597079340965,10000,10000,descriptive_paired_subject_bootstrap
matched_original_reference,Learned-Selected,Primary-only,subject_equal_ratio_risk,-0.017372984089673867,-0.035973982799311195,-0.004423174860711425,10000,10000,descriptive_paired_subject_bootstrap
matched_original_reference,Learned-Selected,Primary-only,passed_subjects,2,-2.0,6.0,10000,10000,descriptive_paired_subject_bootstrap
matched_original_reference,Learned-Selected,Forward-KL,macro_coverage,0.0,0.0,0.0,10000,10000,descriptive_paired_subject_bootstrap
matched_original_reference,Learned-Selected,Forward-KL,pooled_risk,-0.06806756485019103,-0.09642587897418421,-0.04464407681136125,10000,10000,descriptive_paired_subject_bootstrap
matched_original_reference,Learned-Selected,Forward-KL,subject_equal_ratio_risk,-0.0670476432683779,-0.09367716905529083,-0.04490757731829381,10000,10000,descriptive_paired_subject_bootstrap
matched_original_reference,Learned-Selected,Forward-KL,passed_subjects,9,5.0,13.0,10000,10000,descriptive_paired_subject_bootstrap
matched_common_ties,Learned-Selected,MSP,macro_coverage,0.0,0.0,0.0,10000,10000,descriptive_paired_subject_bootstrap
matched_common_ties,Learned-Selected,MSP,pooled_risk,-0.02774984918560225,-0.05109394178357903,-0.011332959149419678,10000,10000,descriptive_paired_subject_bootstrap
matched_common_ties,Learned-Selected,MSP,subject_equal_ratio_risk,-0.02953175741735757,-0.05372414835306982,-0.012560144694397868,10000,10000,descriptive_paired_subject_bootstrap
matched_common_ties,Learned-Selected,MSP,passed_subjects,3,0.0,6.0,10000,10000,descriptive_paired_subject_bootstrap
matched_common_ties,Learned-Selected,DuoF,macro_coverage,0.0,0.0,0.0,10000,10000,descriptive_paired_subject_bootstrap
matched_common_ties,Learned-Selected,DuoF,pooled_risk,-0.006485019103157047,-0.02239311441405685,0.003594011048547862,10000,10000,descriptive_paired_subject_bootstrap
matched_common_ties,Learned-Selected,DuoF,subject_equal_ratio_risk,-0.007931593157371845,-0.02417461260725255,0.002860279253691612,10000,10000,descriptive_paired_subject_bootstrap
matched_common_ties,Learned-Selected,DuoF,passed_subjects,-2,-6.0,2.0,10000,10000,descriptive_paired_subject_bootstrap
matched_common_ties,Learned-Selected,Primary-only,macro_coverage,0.0,0.0,0.0,10000,10000,descriptive_paired_subject_bootstrap
matched_common_ties,Learned-Selected,Primary-only,pooled_risk,-0.01588578322943897,-0.03393857220018383,-0.0034283597079340965,10000,10000,descriptive_paired_subject_bootstrap
matched_common_ties,Learned-Selected,Primary-only,subject_equal_ratio_risk,-0.017372984089673867,-0.035973982799311195,-0.004423174860711425,10000,10000,descriptive_paired_subject_bootstrap
matched_common_ties,Learned-Selected,Primary-only,passed_subjects,2,-2.0,6.0,10000,10000,descriptive_paired_subject_bootstrap
matched_common_ties,Learned-Selected,Forward-KL,macro_coverage,0.0,0.0,0.0,10000,10000,descriptive_paired_subject_bootstrap
matched_common_ties,Learned-Selected,Forward-KL,pooled_risk,-0.06806756485019103,-0.09642587897418421,-0.04464407681136125,10000,10000,descriptive_paired_subject_bootstrap
matched_common_ties,Learned-Selected,Forward-KL,subject_equal_ratio_risk,-0.0670476432683779,-0.09367716905529083,-0.04490757731829381,10000,10000,descriptive_paired_subject_bootstrap
matched_common_ties,Learned-Selected,Forward-KL,passed_subjects,9,5.0,13.0,10000,10000,descriptive_paired_subject_bootstrap
frozen_cert03,Learned-Selected,DuoF,macro_coverage,0.03037335620845677,-0.015258983175201215,0.07874259325396356,10000,10000,descriptive_paired_subject_bootstrap
frozen_cert03,Learned-Selected,DuoF,pooled_risk,-0.0018727923221118215,-0.007783522642657104,0.004565121293212199,10000,10000,descriptive_paired_subject_bootstrap
frozen_cert03,Learned-Selected,DuoF,subject_equal_ratio_risk,-0.001568113473208236,-0.007304863203936925,0.00458107746502359,10000,10000,descriptive_paired_subject_bootstrap
frozen_cert03,Learned-Selected,DuoF,passed_subjects,2,-2.0,6.0,10000,10000,descriptive_paired_subject_bootstrap
frozen_cert03,Learned-Selected,Primary-only,macro_coverage,0.11339823913006519,0.05767956847715517,0.17460467502115992,10000,10000,descriptive_paired_subject_bootstrap
frozen_cert03,Learned-Selected,Primary-only,pooled_risk,-0.0025999795360282033,-0.010183777456671109,0.005231212639311051,10000,10000,descriptive_paired_subject_bootstrap
frozen_cert03,Learned-Selected,Primary-only,subject_equal_ratio_risk,-0.0023820577619684813,-0.009734971035001155,0.005279433101656324,10000,10000,descriptive_paired_subject_bootstrap
frozen_cert03,Learned-Selected,Primary-only,passed_subjects,3,0.0,6.0,10000,10000,descriptive_paired_subject_bootstrap
historical_policies,B0.02-Heterogeneous,A-Heterogeneous,macro_coverage,-0.14351849756025736,-0.18026583047336797,-0.10882300173656205,10000,10000,descriptive_paired_subject_bootstrap
historical_policies,B0.02-Heterogeneous,A-Heterogeneous,pooled_risk,-0.02269851241730764,-0.030380250482856776,-0.014877246531842725,10000,10000,descriptive_paired_subject_bootstrap
historical_policies,B0.02-Heterogeneous,A-Heterogeneous,subject_equal_ratio_risk,-0.02198406491439524,-0.030114369868605082,-0.014206854204807636,10000,10000,descriptive_paired_subject_bootstrap
historical_policies,B0.02-Heterogeneous,A-Heterogeneous,passed_subjects,6,1.0,11.0,10000,10000,descriptive_paired_subject_bootstrap
historical_policies,E-Heterogeneous,B0.03-Heterogeneous,macro_coverage,0.004483052946265165,-0.01623650524779187,0.026947978694197898,10000,10000,descriptive_paired_subject_bootstrap
historical_policies,E-Heterogeneous,B0.03-Heterogeneous,pooled_risk,0.0008884133359391456,-0.0024868776996774325,0.0038948985387248177,10000,10000,descriptive_paired_subject_bootstrap
historical_policies,E-Heterogeneous,B0.03-Heterogeneous,subject_equal_ratio_risk,0.0006818195740656251,-0.002645072598444042,0.003590962775439957,10000,10000,descriptive_paired_subject_bootstrap
historical_policies,E-Heterogeneous,B0.03-Heterogeneous,passed_subjects,0,-3.0,3.0,10000,10000,descriptive_paired_subject_bootstrap


==> anc/frozen_results/outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv <==
context,method,subject,eligible,accepted,errors,coverage,risk,passed,zero
frozen_cert05,Learned-Selected,00,1968,1199,25,0.6092479674796748,0.020850708924103418,True,False
frozen_cert05,Learned-Selected,01,2289,1289,93,0.5631280034949759,0.0721489526764934,False,False
frozen_cert05,Learned-Selected,02,2034,1087,61,0.5344149459193707,0.05611775528978841,False,False
frozen_cert05,Learned-Selected,03,1863,527,1,0.28287707997852923,0.0018975332068311196,True,False
frozen_cert05,Learned-Selected,04,2435,1083,21,0.44476386036960985,0.019390581717451522,True,False
frozen_cert05,Learned-Selected,05,1918,1048,14,0.5464025026068822,0.013358778625954198,True,False
frozen_cert05,Learned-Selected,06,1859,1200,26,0.6455083378160301,0.021666666666666667,True,False
frozen_cert05,Learned-Selected,07,2249,0,0,0.0,,False,True
frozen_cert05,Learned-Selected,08,2188,1134,54,0.5182815356489945,0.047619047619047616,True,False
frozen_cert05,Learned-Selected,09,2237,379,9,0.16942333482342423,0.023746701846965697,True,False
frozen_cert05,Learned-Selected,10,2196,943,7,0.4294171220400729,0.007423117709437964,True,False
frozen_cert05,Learned-Selected,11,1730,802,34,0.4635838150289017,0.04239401496259352,True,False
frozen_cert05,Learned-Selected,12,2029,589,33,0.29029078363725974,0.05602716468590832,False,False
frozen_cert05,Learned-Selected,13,1028,637,9,0.6196498054474708,0.0141287284144427,True,False
frozen_cert05,Learned-Selected,14,1956,921,68,0.4708588957055215,0.0738327904451683,False,False
frozen_cert05,Learned-Selected,15,2714,1851,49,0.6820191599115696,0.026472177201512695,True,False
frozen_cert05,Learned-Selected,16,2147,906,47,0.42198416394969723,0.05187637969094923,False,False
frozen_cert05,Learned-Selected,17,2775,1306,98,0.47063063063063065,0.07503828483920368,False,False
frozen_cert05,Learned-Selected,18,1884,1065,81,0.5652866242038217,0.07605633802816901,False,False
frozen_cert05,Learned-Selected,19,2809,1926,87,0.6856532573869705,0.045171339563862926,True,False
frozen_cert05,MSP,00,1968,630,5,0.3201219512195122,0.007936507936507936,True,False
frozen_cert05,MSP,01,2289,639,51,0.27916120576671033,0.07981220657276995,False,False
frozen_cert05,MSP,02,2034,871,82,0.428220255653884,0.09414466130884042,False,False
frozen_cert05,MSP,03,1863,0,0,0.0,,False,True
frozen_cert05,MSP,04,2435,926,24,0.38028747433264887,0.02591792656587473,True,False
frozen_cert05,MSP,05,1918,1051,15,0.5479666319082378,0.014272121788772598,True,False
frozen_cert05,MSP,06,1859,1162,29,0.6250672404518558,0.02495697074010327,True,False
frozen_cert05,MSP,07,2249,0,0,0.0,,False,True
frozen_cert05,MSP,08,2188,1193,88,0.5452468007312614,0.07376362112321877,False,False
frozen_cert05,MSP,09,2237,0,0,0.0,,False,True
frozen_cert05,MSP,10,2196,0,0,0.0,,False,True
frozen_cert05,MSP,11,1730,577,23,0.33352601156069367,0.03986135181975736,True,False
frozen_cert05,MSP,12,2029,156,0,0.07688516510596353,0.0,True,False
frozen_cert05,MSP,13,1028,502,8,0.4883268482490272,0.01593625498007968,True,False
frozen_cert05,MSP,14,1956,0,0,0.0,,False,True
frozen_cert05,MSP,15,2714,1989,51,0.7328666175386883,0.02564102564102564,True,False
frozen_cert05,MSP,16,2147,127,0,0.059152305542617606,0.0,True,False
frozen_cert05,MSP,17,2775,1228,90,0.4425225225225225,0.0732899022801303,False,False
frozen_cert05,MSP,18,1884,654,9,0.3471337579617834,0.013761467889908258,True,False
frozen_cert05,MSP,19,2809,1920,90,0.6835172659309363,0.046875,True,False
frozen_cert05,DuoF,00,1968,1167,29,0.5929878048780488,0.024850042844901457,True,False
frozen_cert05,DuoF,01,2289,1383,97,0.6041939711664482,0.07013738250180766,False,False
frozen_cert05,DuoF,02,2034,1022,44,0.5024582104228122,0.043052837573385516,True,False
frozen_cert05,DuoF,03,1863,0,0,0.0,,False,True
frozen_cert05,DuoF,04,2435,1197,37,0.4915811088295688,0.030910609857978277,True,False
frozen_cert05,DuoF,05,1918,930,7,0.4848800834202294,0.007526881720430108,True,False
frozen_cert05,DuoF,06,1859,1174,27,0.6315223238300162,0.022998296422487224,True,False
frozen_cert05,DuoF,07,2249,0,0,0.0,,False,True
frozen_cert05,DuoF,08,2188,1240,82,0.56672760511883,0.06612903225806452,False,False
frozen_cert05,DuoF,09,2237,768,33,0.34331694233348237,0.04296875,True,False
frozen_cert05,DuoF,10,2196,520,1,0.23679417122040072,0.0019230769230769232,True,False
frozen_cert05,DuoF,11,1730,748,28,0.4323699421965318,0.0374331550802139,True,False
frozen_cert05,DuoF,12,2029,515,15,0.2538196155741745,0.02912621359223301,True,False
frozen_cert05,DuoF,13,1028,673,22,0.6546692607003891,0.03268945022288262,True,False
frozen_cert05,DuoF,14,1956,636,99,0.32515337423312884,0.15566037735849056,False,False
frozen_cert05,DuoF,15,2714,2025,50,0.7461311717022845,0.024691358024691357,True,False
frozen_cert05,DuoF,16,2147,519,8,0.24173265020959478,0.015414258188824663,True,False
frozen_cert05,DuoF,17,2775,1229,86,0.44288288288288286,0.06997558991049634,False,False
frozen_cert05,DuoF,18,1884,906,51,0.48089171974522293,0.056291390728476824,False,False
frozen_cert05,DuoF,19,2809,1946,94,0.6927732289070844,0.048304213771839674,True,False
frozen_cert05,Primary-only,00,1968,938,7,0.4766260162601626,0.007462686567164179,True,False
frozen_cert05,Primary-only,01,2289,1139,48,0.49759720401922236,0.04214223002633889,True,False
frozen_cert05,Primary-only,02,2034,876,54,0.4306784660766962,0.06164383561643835,False,False
frozen_cert05,Primary-only,03,1863,0,0,0.0,,False,True
frozen_cert05,Primary-only,04,2435,943,15,0.3872689938398357,0.015906680805938492,True,False
frozen_cert05,Primary-only,05,1918,625,3,0.32586027111574556,0.0048,True,False
frozen_cert05,Primary-only,06,1859,636,17,0.342119419042496,0.026729559748427674,True,False
frozen_cert05,Primary-only,07,2249,0,0,0.0,,False,True
frozen_cert05,Primary-only,08,2188,1122,81,0.5127970749542962,0.07219251336898395,False,False
frozen_cert05,Primary-only,09,2237,0,0,0.0,,False,True
frozen_cert05,Primary-only,10,2196,1122,24,0.5109289617486339,0.0213903743315508,True,False
frozen_cert05,Primary-only,11,1730,597,23,0.34508670520231216,0.038525963149078725,True,False
frozen_cert05,Primary-only,12,2029,454,26,0.22375554460325284,0.05726872246696035,False,False
frozen_cert05,Primary-only,13,1028,593,9,0.5768482490272373,0.01517706576728499,True,False
frozen_cert05,Primary-only,14,1956,229,31,0.11707566462167689,0.13537117903930132,False,False
frozen_cert05,Primary-only,15,2714,2125,62,0.7829771554900515,0.029176470588235293,True,False
frozen_cert05,Primary-only,16,2147,567,39,0.264089427107592,0.06878306878306878,False,False
frozen_cert05,Primary-only,17,2775,1072,50,0.3863063063063063,0.04664179104477612,True,False
frozen_cert05,Primary-only,18,1884,886,29,0.470276008492569,0.0327313769751693,True,False
frozen_cert05,Primary-only,19,2809,1679,54,0.5977216091135635,0.03216200119118523,True,False
frozen_cert05,Forward-KL,00,1968,529,6,0.2688008130081301,0.011342155009451797,True,False
frozen_cert05,Forward-KL,01,2289,329,31,0.1437308868501529,0.09422492401215805,False,False
frozen_cert05,Forward-KL,02,2034,235,9,0.11553588987217306,0.03829787234042553,True,False
frozen_cert05,Forward-KL,03,1863,830,57,0.4455179817498658,0.06867469879518072,False,False
frozen_cert05,Forward-KL,04,2435,845,45,0.3470225872689938,0.05325443786982249,False,False
frozen_cert05,Forward-KL,05,1918,497,8,0.2591240875912409,0.01609657947686117,True,False
frozen_cert05,Forward-KL,06,1859,793,41,0.42657342657342656,0.05170239596469105,False,False
frozen_cert05,Forward-KL,07,2249,971,13,0.43174744330813697,0.013388259526261586,True,False
frozen_cert05,Forward-KL,08,2188,703,49,0.3212979890310786,0.06970128022759602,False,False
frozen_cert05,Forward-KL,09,2237,432,16,0.19311578006258381,0.037037037037037035,True,False
frozen_cert05,Forward-KL,10,2196,1001,39,0.4558287795992714,0.03896103896103896,True,False
frozen_cert05,Forward-KL,11,1730,322,16,0.1861271676300578,0.049689440993788817,True,False
frozen_cert05,Forward-KL,12,2029,253,72,0.12469196648595367,0.2845849802371542,False,False
frozen_cert05,Forward-KL,13,1028,418,15,0.4066147859922179,0.03588516746411483,True,False
frozen_cert05,Forward-KL,14,1956,789,49,0.40337423312883436,0.062103929024081114,False,False
frozen_cert05,Forward-KL,15,2714,1443,51,0.5316875460574797,0.035343035343035345,True,False
frozen_cert05,Forward-KL,16,2147,834,75,0.38844899860270143,0.08992805755395683,False,False
frozen_cert05,Forward-KL,17,2775,0,0,0.0,,False,True
frozen_cert05,Forward-KL,18,1884,308,7,0.16348195329087048,0.022727272727272728,True,False
frozen_cert05,Forward-KL,19,2809,1403,70,0.49946600213599146,0.04989308624376337,True,False
matched_original_reference,Learned-Selected,00,1968,1199,25,0.6092479674796748,0.020850708924103418,True,False
matched_original_reference,Learned-Selected,01,2289,1289,93,0.5631280034949759,0.0721489526764934,False,False
matched_original_reference,Learned-Selected,02,2034,1087,61,0.5344149459193707,0.05611775528978841,False,False
matched_original_reference,Learned-Selected,03,1863,527,1,0.28287707997852923,0.0018975332068311196,True,False
matched_original_reference,Learned-Selected,04,2435,1083,21,0.44476386036960985,0.019390581717451522,True,False
matched_original_reference,Learned-Selected,05,1918,1048,14,0.5464025026068822,0.013358778625954198,True,False
matched_original_reference,Learned-Selected,06,1859,1200,26,0.6455083378160301,0.021666666666666667,True,False
matched_original_reference,Learned-Selected,07,2249,0,0,0.0,,False,True
matched_original_reference,Learned-Selected,08,2188,1134,54,0.5182815356489945,0.047619047619047616,True,False
matched_original_reference,Learned-Selected,09,2237,379,9,0.16942333482342423,0.023746701846965697,True,False
matched_original_reference,Learned-Selected,10,2196,943,7,0.4294171220400729,0.007423117709437964,True,False
matched_original_reference,Learned-Selected,11,1730,802,34,0.4635838150289017,0.04239401496259352,True,False
matched_original_reference,Learned-Selected,12,2029,589,33,0.29029078363725974,0.05602716468590832,False,False
matched_original_reference,Learned-Selected,13,1028,637,9,0.6196498054474708,0.0141287284144427,True,False
matched_original_reference,Learned-Selected,14,1956,921,68,0.4708588957055215,0.0738327904451683,False,False
matched_original_reference,Learned-Selected,15,2714,1851,49,0.6820191599115696,0.026472177201512695,True,False
matched_original_reference,Learned-Selected,16,2147,906,47,0.42198416394969723,0.05187637969094923,False,False
matched_original_reference,Learned-Selected,17,2775,1306,98,0.47063063063063065,0.07503828483920368,False,False
matched_original_reference,Learned-Selected,18,1884,1065,81,0.5652866242038217,0.07605633802816901,False,False
matched_original_reference,Learned-Selected,19,2809,1926,87,0.6856532573869705,0.045171339563862926,True,False
matched_original_reference,MSP,00,1968,1199,46,0.6092479674796748,0.03836530442035029,True,False
matched_original_reference,MSP,01,2289,1289,168,0.5631280034949759,0.13033359193173003,False,False
matched_original_reference,MSP,02,2034,1087,136,0.5344149459193707,0.125114995400184,False,False
matched_original_reference,MSP,03,1863,527,2,0.28287707997852923,0.003795066413662239,True,False
matched_original_reference,MSP,04,2435,1083,36,0.44476386036960985,0.0332409972299169,True,False
matched_original_reference,MSP,05,1918,1048,13,0.5464025026068822,0.012404580152671756,True,False
matched_original_reference,MSP,06,1859,1200,33,0.6455083378160301,0.0275,True,False
matched_original_reference,MSP,07,2249,0,0,0.0,,False,True
matched_original_reference,MSP,08,2188,1134,78,0.5182815356489945,0.06878306878306878,False,False
matched_original_reference,MSP,09,2237,379,19,0.16942333482342423,0.05013192612137203,False,False
matched_original_reference,MSP,10,2196,943,14,0.4294171220400729,0.014846235418875928,True,False
matched_original_reference,MSP,11,1730,802,81,0.4635838150289017,0.10099750623441396,False,False
matched_original_reference,MSP,12,2029,589,83,0.29029078363725974,0.14091680814940577,False,False
matched_original_reference,MSP,13,1028,637,21,0.6196498054474708,0.03296703296703297,True,False
matched_original_reference,MSP,14,1956,921,255,0.4708588957055215,0.2768729641693811,False,False
matched_original_reference,MSP,15,2714,1851,35,0.6820191599115696,0.0189086980010805,True,False
matched_original_reference,MSP,16,2147,906,57,0.42198416394969723,0.06291390728476821,False,False
matched_original_reference,MSP,17,2775,1306,110,0.47063063063063065,0.08422664624808576,False,False
matched_original_reference,MSP,18,1884,1065,88,0.5652866242038217,0.08262910798122065,False,False
matched_original_reference,MSP,19,2809,1926,94,0.6856532573869705,0.04880581516095535,True,False
matched_original_reference,DuoF,00,1968,1199,35,0.6092479674796748,0.029190992493744787,True,False
matched_original_reference,DuoF,01,2289,1289,61,0.5631280034949759,0.047323506594259115,True,False
matched_original_reference,DuoF,02,2034,1087,56,0.5344149459193707,0.051517939282428704,False,False
matched_original_reference,DuoF,03,1863,527,1,0.28287707997852923,0.0018975332068311196,True,False
matched_original_reference,DuoF,04,2435,1083,26,0.44476386036960985,0.024007386888273315,True,False
matched_original_reference,DuoF,05,1918,1048,14,0.5464025026068822,0.013358778625954198,True,False
matched_original_reference,DuoF,06,1859,1200,35,0.6455083378160301,0.029166666666666667,True,False
matched_original_reference,DuoF,07,2249,0,0,0.0,,False,True
matched_original_reference,DuoF,08,2188,1134,62,0.5182815356489945,0.054673721340388004,False,False
matched_original_reference,DuoF,09,2237,379,7,0.16942333482342423,0.018469656992084433,True,False
matched_original_reference,DuoF,10,2196,943,6,0.4294171220400729,0.006362672322375398,True,False
matched_original_reference,DuoF,11,1730,802,36,0.4635838150289017,0.04488778054862843,True,False
matched_original_reference,DuoF,12,2029,589,28,0.29029078363725974,0.04753820033955857,True,False
matched_original_reference,DuoF,13,1028,637,17,0.6196498054474708,0.026687598116169546,True,False
matched_original_reference,DuoF,14,1956,921,193,0.4708588957055215,0.20955483170466885,False,False
matched_original_reference,DuoF,15,2714,1851,35,0.6820191599115696,0.0189086980010805,True,False
matched_original_reference,DuoF,16,2147,906,40,0.42198416394969723,0.04415011037527594,True,False
matched_original_reference,DuoF,17,2775,1306,97,0.47063063063063065,0.07427258805513016,False,False
matched_original_reference,DuoF,18,1884,1065,109,0.5652866242038217,0.10234741784037558,False,False
matched_original_reference,DuoF,19,2809,1926,88,0.6856532573869705,0.04569055036344756,True,False
matched_original_reference,Primary-only,00,1968,1199,40,0.6092479674796748,0.03336113427856547,True,False
matched_original_reference,Primary-only,01,2289,1289,57,0.5631280034949759,0.04422032583397983,True,False
matched_original_reference,Primary-only,02,2034,1087,86,0.5344149459193707,0.07911683532658693,False,False
matched_original_reference,Primary-only,03,1863,527,4,0.28287707997852923,0.007590132827324478,True,False
matched_original_reference,Primary-only,04,2435,1083,28,0.44476386036960985,0.02585410895660203,True,False
matched_original_reference,Primary-only,05,1918,1048,18,0.5464025026068822,0.01717557251908397,True,False
matched_original_reference,Primary-only,06,1859,1200,58,0.6455083378160301,0.04833333333333333,True,False
matched_original_reference,Primary-only,07,2249,0,0,0.0,,False,True
matched_original_reference,Primary-only,08,2188,1134,87,0.5182815356489945,0.07671957671957672,False,False
matched_original_reference,Primary-only,09,2237,379,10,0.16942333482342423,0.026385224274406333,True,False
matched_original_reference,Primary-only,10,2196,943,16,0.4294171220400729,0.016967126193001062,True,False
matched_original_reference,Primary-only,11,1730,802,64,0.4635838150289017,0.0798004987531172,False,False
matched_original_reference,Primary-only,12,2029,589,47,0.29029078363725974,0.07979626485568761,False,False
matched_original_reference,Primary-only,13,1028,637,16,0.6196498054474708,0.02511773940345369,True,False
matched_original_reference,Primary-only,14,1956,921,211,0.4708588957055215,0.2290988056460369,False,False
matched_original_reference,Primary-only,15,2714,1851,40,0.6820191599115696,0.021609940572663425,True,False
matched_original_reference,Primary-only,16,2147,906,77,0.42198416394969723,0.08498896247240618,False,False
matched_original_reference,Primary-only,17,2775,1306,104,0.47063063063063065,0.07963246554364471,False,False
matched_original_reference,Primary-only,18,1884,1065,71,0.5652866242038217,0.06666666666666667,False,False
matched_original_reference,Primary-only,19,2809,1926,99,0.6856532573869705,0.0514018691588785,False,False
matched_original_reference,Forward-KL,00,1968,1199,111,0.6092479674796748,0.09257714762301918,False,False
matched_original_reference,Forward-KL,01,2289,1289,334,0.5631280034949759,0.2591155934833204,False,False
matched_original_reference,Forward-KL,02,2034,1087,158,0.5344149459193707,0.1453541858325667,False,False
matched_original_reference,Forward-KL,03,1863,527,14,0.28287707997852923,0.026565464895635674,True,False
matched_original_reference,Forward-KL,04,2435,1083,106,0.44476386036960985,0.09787626962142197,False,False
matched_original_reference,Forward-KL,05,1918,1048,56,0.5464025026068822,0.05343511450381679,False,False
matched_original_reference,Forward-KL,06,1859,1200,99,0.6455083378160301,0.0825,False,False
matched_original_reference,Forward-KL,07,2249,0,0,0.0,,False,True
matched_original_reference,Forward-KL,08,2188,1134,119,0.5182815356489945,0.10493827160493827,False,False
matched_original_reference,Forward-KL,09,2237,379,13,0.16942333482342423,0.03430079155672823,True,False
matched_original_reference,Forward-KL,10,2196,943,32,0.4294171220400729,0.033934252386002124,True,False
matched_original_reference,Forward-KL,11,1730,802,84,0.4635838150289017,0.10473815461346633,False,False
matched_original_reference,Forward-KL,12,2029,589,196,0.29029078363725974,0.33276740237691,False,False
matched_original_reference,Forward-KL,13,1028,637,48,0.6196498054474708,0.07535321821036106,False,False
matched_original_reference,Forward-KL,14,1956,921,63,0.4708588957055215,0.06840390879478828,False,False
matched_original_reference,Forward-KL,15,2714,1851,99,0.6820191599115696,0.05348460291734198,False,False
matched_original_reference,Forward-KL,16,2147,906,86,0.42198416394969723,0.09492273730684327,False,False
matched_original_reference,Forward-KL,17,2775,1306,280,0.47063063063063065,0.21439509954058192,False,False
matched_original_reference,Forward-KL,18,1884,1065,106,0.5652866242038217,0.09953051643192488,False,False
matched_original_reference,Forward-KL,19,2809,1926,167,0.6856532573869705,0.08670820353063344,False,False
matched_common_ties,Learned-Selected,00,1968,1199,25,0.6092479674796748,0.020850708924103418,True,False
matched_common_ties,Learned-Selected,01,2289,1289,93,0.5631280034949759,0.0721489526764934,False,False
matched_common_ties,Learned-Selected,02,2034,1087,61,0.5344149459193707,0.05611775528978841,False,False
matched_common_ties,Learned-Selected,03,1863,527,1,0.28287707997852923,0.0018975332068311196,True,False
matched_common_ties,Learned-Selected,04,2435,1083,21,0.44476386036960985,0.019390581717451522,True,False
matched_common_ties,Learned-Selected,05,1918,1048,14,0.5464025026068822,0.013358778625954198,True,False
matched_common_ties,Learned-Selected,06,1859,1200,26,0.6455083378160301,0.021666666666666667,True,False
matched_common_ties,Learned-Selected,07,2249,0,0,0.0,,False,True
matched_common_ties,Learned-Selected,08,2188,1134,54,0.5182815356489945,0.047619047619047616,True,False
matched_common_ties,Learned-Selected,09,2237,379,9,0.16942333482342423,0.023746701846965697,True,False
matched_common_ties,Learned-Selected,10,2196,943,7,0.4294171220400729,0.007423117709437964,True,False
matched_common_ties,Learned-Selected,11,1730,802,34,0.4635838150289017,0.04239401496259352,True,False
matched_common_ties,Learned-Selected,12,2029,589,33,0.29029078363725974,0.05602716468590832,False,False
matched_common_ties,Learned-Selected,13,1028,637,9,0.6196498054474708,0.0141287284144427,True,False
matched_common_ties,Learned-Selected,14,1956,921,68,0.4708588957055215,0.0738327904451683,False,False
matched_common_ties,Learned-Selected,15,2714,1851,49,0.6820191599115696,0.026472177201512695,True,False
matched_common_ties,Learned-Selected,16,2147,906,47,0.42198416394969723,0.05187637969094923,False,False
matched_common_ties,Learned-Selected,17,2775,1306,98,0.47063063063063065,0.07503828483920368,False,False
matched_common_ties,Learned-Selected,18,1884,1065,81,0.5652866242038217,0.07605633802816901,False,False
matched_common_ties,Learned-Selected,19,2809,1926,87,0.6856532573869705,0.045171339563862926,True,False
matched_common_ties,MSP,00,1968,1199,46,0.6092479674796748,0.03836530442035029,True,False
matched_common_ties,MSP,01,2289,1289,168,0.5631280034949759,0.13033359193173003,False,False
matched_common_ties,MSP,02,2034,1087,136,0.5344149459193707,0.125114995400184,False,False
matched_common_ties,MSP,03,1863,527,2,0.28287707997852923,0.003795066413662239,True,False
matched_common_ties,MSP,04,2435,1083,36,0.44476386036960985,0.0332409972299169,True,False
matched_common_ties,MSP,05,1918,1048,13,0.5464025026068822,0.012404580152671756,True,False
matched_common_ties,MSP,06,1859,1200,33,0.6455083378160301,0.0275,True,False
matched_common_ties,MSP,07,2249,0,0,0.0,,False,True
matched_common_ties,MSP,08,2188,1134,78,0.5182815356489945,0.06878306878306878,False,False
matched_common_ties,MSP,09,2237,379,19,0.16942333482342423,0.05013192612137203,False,False
matched_common_ties,MSP,10,2196,943,14,0.4294171220400729,0.014846235418875928,True,False
matched_common_ties,MSP,11,1730,802,81,0.4635838150289017,0.10099750623441396,False,False
matched_common_ties,MSP,12,2029,589,83,0.29029078363725974,0.14091680814940577,False,False
matched_common_ties,MSP,13,1028,637,21,0.6196498054474708,0.03296703296703297,True,False
matched_common_ties,MSP,14,1956,921,255,0.4708588957055215,0.2768729641693811,False,False
matched_common_ties,MSP,15,2714,1851,35,0.6820191599115696,0.0189086980010805,True,False
matched_common_ties,MSP,16,2147,906,57,0.42198416394969723,0.06291390728476821,False,False
matched_common_ties,MSP,17,2775,1306,110,0.47063063063063065,0.08422664624808576,False,False
matched_common_ties,MSP,18,1884,1065,88,0.5652866242038217,0.08262910798122065,False,False
matched_common_ties,MSP,19,2809,1926,94,0.6856532573869705,0.04880581516095535,True,False
matched_common_ties,DuoF,00,1968,1199,35,0.6092479674796748,0.029190992493744787,True,False
matched_common_ties,DuoF,01,2289,1289,61,0.5631280034949759,0.047323506594259115,True,False
matched_common_ties,DuoF,02,2034,1087,56,0.5344149459193707,0.051517939282428704,False,False
matched_common_ties,DuoF,03,1863,527,1,0.28287707997852923,0.0018975332068311196,True,False
matched_common_ties,DuoF,04,2435,1083,26,0.44476386036960985,0.024007386888273315,True,False
matched_common_ties,DuoF,05,1918,1048,14,0.5464025026068822,0.013358778625954198,True,False
matched_common_ties,DuoF,06,1859,1200,35,0.6455083378160301,0.029166666666666667,True,False
matched_common_ties,DuoF,07,2249,0,0,0.0,,False,True
matched_common_ties,DuoF,08,2188,1134,62,0.5182815356489945,0.054673721340388004,False,False
matched_common_ties,DuoF,09,2237,379,7,0.16942333482342423,0.018469656992084433,True,False
matched_common_ties,DuoF,10,2196,943,6,0.4294171220400729,0.006362672322375398,True,False
matched_common_ties,DuoF,11,1730,802,36,0.4635838150289017,0.04488778054862843,True,False
matched_common_ties,DuoF,12,2029,589,28,0.29029078363725974,0.04753820033955857,True,False
matched_common_ties,DuoF,13,1028,637,17,0.6196498054474708,0.026687598116169546,True,False
matched_common_ties,DuoF,14,1956,921,193,0.4708588957055215,0.20955483170466885,False,False
matched_common_ties,DuoF,15,2714,1851,35,0.6820191599115696,0.0189086980010805,True,False
matched_common_ties,DuoF,16,2147,906,40,0.42198416394969723,0.04415011037527594,True,False
matched_common_ties,DuoF,17,2775,1306,97,0.47063063063063065,0.07427258805513016,False,False
matched_common_ties,DuoF,18,1884,1065,109,0.5652866242038217,0.10234741784037558,False,False
matched_common_ties,DuoF,19,2809,1926,88,0.6856532573869705,0.04569055036344756,True,False
matched_common_ties,Primary-only,00,1968,1199,40,0.6092479674796748,0.03336113427856547,True,False
matched_common_ties,Primary-only,01,2289,1289,57,0.5631280034949759,0.04422032583397983,True,False
matched_common_ties,Primary-only,02,2034,1087,86,0.5344149459193707,0.07911683532658693,False,False
matched_common_ties,Primary-only,03,1863,527,4,0.28287707997852923,0.007590132827324478,True,False
matched_common_ties,Primary-only,04,2435,1083,28,0.44476386036960985,0.02585410895660203,True,False
matched_common_ties,Primary-only,05,1918,1048,18,0.5464025026068822,0.01717557251908397,True,False
matched_common_ties,Primary-only,06,1859,1200,58,0.6455083378160301,0.04833333333333333,True,False
matched_common_ties,Primary-only,07,2249,0,0,0.0,,False,True
matched_common_ties,Primary-only,08,2188,1134,87,0.5182815356489945,0.07671957671957672,False,False
matched_common_ties,Primary-only,09,2237,379,10,0.16942333482342423,0.026385224274406333,True,False
matched_common_ties,Primary-only,10,2196,943,16,0.4294171220400729,0.016967126193001062,True,False
matched_common_ties,Primary-only,11,1730,802,64,0.4635838150289017,0.0798004987531172,False,False
matched_common_ties,Primary-only,12,2029,589,47,0.29029078363725974,0.07979626485568761,False,False
matched_common_ties,Primary-only,13,1028,637,16,0.6196498054474708,0.02511773940345369,True,False
matched_common_ties,Primary-only,14,1956,921,211,0.4708588957055215,0.2290988056460369,False,False
matched_common_ties,Primary-only,15,2714,1851,40,0.6820191599115696,0.021609940572663425,True,False
matched_common_ties,Primary-only,16,2147,906,77,0.42198416394969723,0.08498896247240618,False,False
matched_common_ties,Primary-only,17,2775,1306,104,0.47063063063063065,0.07963246554364471,False,False
matched_common_ties,Primary-only,18,1884,1065,71,0.5652866242038217,0.06666666666666667,False,False
matched_common_ties,Primary-only,19,2809,1926,99,0.6856532573869705,0.0514018691588785,False,False
matched_common_ties,Forward-KL,00,1968,1199,111,0.6092479674796748,0.09257714762301918,False,False
matched_common_ties,Forward-KL,01,2289,1289,334,0.5631280034949759,0.2591155934833204,False,False
matched_common_ties,Forward-KL,02,2034,1087,158,0.5344149459193707,0.1453541858325667,False,False
matched_common_ties,Forward-KL,03,1863,527,14,0.28287707997852923,0.026565464895635674,True,False
matched_common_ties,Forward-KL,04,2435,1083,106,0.44476386036960985,0.09787626962142197,False,False
matched_common_ties,Forward-KL,05,1918,1048,56,0.5464025026068822,0.05343511450381679,False,False
matched_common_ties,Forward-KL,06,1859,1200,99,0.6455083378160301,0.0825,False,False
matched_common_ties,Forward-KL,07,2249,0,0,0.0,,False,True
matched_common_ties,Forward-KL,08,2188,1134,119,0.5182815356489945,0.10493827160493827,False,False
matched_common_ties,Forward-KL,09,2237,379,13,0.16942333482342423,0.03430079155672823,True,False
matched_common_ties,Forward-KL,10,2196,943,32,0.4294171220400729,0.033934252386002124,True,False
matched_common_ties,Forward-KL,11,1730,802,84,0.4635838150289017,0.10473815461346633,False,False
matched_common_ties,Forward-KL,12,2029,589,196,0.29029078363725974,0.33276740237691,False,False
matched_common_ties,Forward-KL,13,1028,637,48,0.6196498054474708,0.07535321821036106,False,False
matched_common_ties,Forward-KL,14,1956,921,63,0.4708588957055215,0.06840390879478828,False,False
matched_common_ties,Forward-KL,15,2714,1851,99,0.6820191599115696,0.05348460291734198,False,False
matched_common_ties,Forward-KL,16,2147,906,86,0.42198416394969723,0.09492273730684327,False,False
matched_common_ties,Forward-KL,17,2775,1306,280,0.47063063063063065,0.21439509954058192,False,False
matched_common_ties,Forward-KL,18,1884,1065,106,0.5652866242038217,0.09953051643192488,False,False
matched_common_ties,Forward-KL,19,2809,1926,167,0.6856532573869705,0.08670820353063344,False,False
frozen_cert03,Learned-Selected,00,1968,1199,25,0.6092479674796748,0.020850708924103418,True,False
frozen_cert03,Learned-Selected,01,2289,829,22,0.3621668851026649,0.026537997587454766,True,False
frozen_cert03,Learned-Selected,02,2034,836,16,0.4110127826941986,0.019138755980861243,True,False
frozen_cert03,Learned-Selected,03,1863,376,1,0.20182501341921633,0.0026595744680851063,True,False
frozen_cert03,Learned-Selected,04,2435,936,9,0.384394250513347,0.009615384615384616,True,False
frozen_cert03,Learned-Selected,05,1918,748,2,0.3899895724713243,0.00267379679144385,True,False
frozen_cert03,Learned-Selected,06,1859,1035,11,0.556750941366326,0.010628019323671498,True,False
frozen_cert03,Learned-Selected,07,2249,0,0,0.0,,False,True
frozen_cert03,Learned-Selected,08,2188,695,24,0.3176416819012797,0.034532374100719423,True,False
frozen_cert03,Learned-Selected,09,2237,298,6,0.13321412606168975,0.020134228187919462,True,False
frozen_cert03,Learned-Selected,10,2196,879,5,0.40027322404371585,0.005688282138794084,True,False
frozen_cert03,Learned-Selected,11,1730,669,22,0.38670520231213873,0.03288490284005979,True,False
frozen_cert03,Learned-Selected,12,2029,314,5,0.1547560374568753,0.01592356687898089,True,False
frozen_cert03,Learned-Selected,13,1028,583,4,0.5671206225680934,0.00686106346483705,True,False
frozen_cert03,Learned-Selected,14,1956,842,51,0.43047034764826175,0.060570071258907364,False,False
frozen_cert03,Learned-Selected,15,2714,1568,24,0.5777450257921887,0.015306122448979591,True,False
frozen_cert03,Learned-Selected,16,2147,906,47,0.42198416394969723,0.05187637969094923,False,False
frozen_cert03,Learned-Selected,17,2775,878,36,0.3163963963963964,0.04100227790432802,True,False
frozen_cert03,Learned-Selected,18,1884,746,16,0.39596602972399153,0.021447721179624665,True,False
frozen_cert03,Learned-Selected,19,2809,1655,42,0.5891776432894268,0.025377643504531724,True,False
frozen_cert03,Primary-only,00,1968,884,5,0.4491869918699187,0.005656108597285068,True,False
frozen_cert03,Primary-only,01,2289,762,27,0.3328964613368283,0.03543307086614173,True,False
frozen_cert03,Primary-only,02,2034,668,19,0.32841691248770893,0.02844311377245509,True,False
frozen_cert03,Primary-only,03,1863,0,0,0.0,,False,True
frozen_cert03,Primary-only,04,2435,721,9,0.2960985626283368,0.012482662968099861,True,False
frozen_cert03,Primary-only,05,1918,0,0,0.0,,False,True
frozen_cert03,Primary-only,06,1859,565,10,0.30392684238838086,0.017699115044247787,True,False
frozen_cert03,Primary-only,07,2249,0,0,0.0,,False,True
frozen_cert03,Primary-only,08,2188,895,42,0.40904936014625226,0.04692737430167598,True,False
frozen_cert03,Primary-only,09,2237,0,0,0.0,,False,True
frozen_cert03,Primary-only,10,2196,1046,23,0.4763205828779599,0.02198852772466539,True,False
frozen_cert03,Primary-only,11,1730,485,13,0.28034682080924855,0.026804123711340205,True,False
frozen_cert03,Primary-only,12,2029,329,7,0.1621488417939872,0.02127659574468085,True,False
frozen_cert03,Primary-only,13,1028,565,7,0.5496108949416343,0.012389380530973451,True,False
frozen_cert03,Primary-only,14,1956,0,0,0.0,,False,True
frozen_cert03,Primary-only,15,2714,961,34,0.3540899042004422,0.03537981269510926,True,False
frozen_cert03,Primary-only,16,2147,567,39,0.264089427107592,0.06878306878306878,False,False
frozen_cert03,Primary-only,17,2775,688,15,0.24792792792792792,0.02180232558139535,True,False
frozen_cert03,Primary-only,18,1884,687,9,0.3646496815286624,0.013100436681222707,True,False
frozen_cert03,Primary-only,19,2809,1461,30,0.5201139195443218,0.02053388090349076,True,False
frozen_cert03,DuoF,00,1968,1048,13,0.532520325203252,0.012404580152671756,True,False
frozen_cert03,DuoF,01,2289,1089,38,0.47575360419397117,0.03489439853076217,True,False
frozen_cert03,DuoF,02,2034,821,27,0.40363815142576204,0.03288672350791717,True,False
frozen_cert03,DuoF,03,1863,0,0,0.0,,False,True
frozen_cert03,DuoF,04,2435,912,11,0.37453798767967145,0.01206140350877193,True,False
frozen_cert03,DuoF,05,1918,813,4,0.4238790406673618,0.004920049200492005,True,False
frozen_cert03,DuoF,06,1859,1002,10,0.5389994620763852,0.00998003992015968,True,False
frozen_cert03,DuoF,07,2249,0,0,0.0,,False,True
frozen_cert03,DuoF,08,2188,1063,51,0.48583180987202923,0.04797742238946378,True,False
frozen_cert03,DuoF,09,2237,0,0,0.0,,False,True
frozen_cert03,DuoF,10,2196,520,1,0.23679417122040072,0.0019230769230769232,True,False
frozen_cert03,DuoF,11,1730,601,17,0.34739884393063586,0.028286189683860232,True,False
frozen_cert03,DuoF,12,2029,387,6,0.19073435189748644,0.015503875968992248,True,False
frozen_cert03,DuoF,13,1028,595,9,0.5787937743190662,0.015126050420168067,True,False
frozen_cert03,DuoF,14,1956,329,29,0.16820040899795502,0.08814589665653495,False,False
frozen_cert03,DuoF,15,2714,1780,28,0.6558585114222549,0.015730337078651686,True,False
frozen_cert03,DuoF,16,2147,519,8,0.24173265020959478,0.015414258188824663,True,False
frozen_cert03,DuoF,17,2775,1093,65,0.39387387387387385,0.059469350411710885,False,False
frozen_cert03,DuoF,18,1884,680,10,0.3609341825902335,0.014705882352941176,True,False
frozen_cert03,DuoF,19,2809,1657,44,0.5898896404414382,0.026554013277006638,True,False
historical_policies,A-Primary-only,00,1968,938,7,0.4766260162601626,0.007462686567164179,True,False
historical_policies,A-Primary-only,01,2289,1139,48,0.49759720401922236,0.04214223002633889,True,False
historical_policies,A-Primary-only,02,2034,876,54,0.4306784660766962,0.06164383561643835,False,False
historical_policies,A-Primary-only,03,1863,0,0,0.0,,False,True
historical_policies,A-Primary-only,04,2435,943,15,0.3872689938398357,0.015906680805938492,True,False
historical_policies,A-Primary-only,05,1918,625,3,0.32586027111574556,0.0048,True,False
historical_policies,A-Primary-only,06,1859,636,17,0.342119419042496,0.026729559748427674,True,False
historical_policies,A-Primary-only,07,2249,0,0,0.0,,False,True
historical_policies,A-Primary-only,08,2188,1122,81,0.5127970749542962,0.07219251336898395,False,False
historical_policies,A-Primary-only,09,2237,0,0,0.0,,False,True
historical_policies,A-Primary-only,10,2196,1122,24,0.5109289617486339,0.0213903743315508,True,False
historical_policies,A-Primary-only,11,1730,597,23,0.34508670520231216,0.038525963149078725,True,False
historical_policies,A-Primary-only,12,2029,454,26,0.22375554460325284,0.05726872246696035,False,False
historical_policies,A-Primary-only,13,1028,593,9,0.5768482490272373,0.01517706576728499,True,False
historical_policies,A-Primary-only,14,1956,229,31,0.11707566462167689,0.13537117903930132,False,False
historical_policies,A-Primary-only,15,2714,2125,62,0.7829771554900515,0.029176470588235293,True,False
historical_policies,A-Primary-only,16,2147,567,39,0.264089427107592,0.06878306878306878,False,False
historical_policies,A-Primary-only,17,2775,1072,50,0.3863063063063063,0.04664179104477612,True,False
historical_policies,A-Primary-only,18,1884,886,29,0.470276008492569,0.0327313769751693,True,False
historical_policies,A-Primary-only,19,2809,1679,54,0.5977216091135635,0.03216200119118523,True,False
historical_policies,B0.02-Primary-only,00,1968,741,4,0.37652439024390244,0.005398110661268556,True,False
historical_policies,B0.02-Primary-only,01,2289,620,25,0.27086063783311487,0.04032258064516129,True,False
historical_policies,B0.02-Primary-only,02,2034,467,5,0.2295968534906588,0.010706638115631691,True,False
historical_policies,B0.02-Primary-only,03,1863,0,0,0.0,,False,True
historical_policies,B0.02-Primary-only,04,2435,611,3,0.2509240246406571,0.004909983633387889,True,False
historical_policies,B0.02-Primary-only,05,1918,0,0,0.0,,False,True
historical_policies,B0.02-Primary-only,06,1859,0,0,0.0,,False,True
historical_policies,B0.02-Primary-only,07,2249,0,0,0.0,,False,True
historical_policies,B0.02-Primary-only,08,2188,803,26,0.3670018281535649,0.0323785803237858,True,False
historical_policies,B0.02-Primary-only,09,2237,0,0,0.0,,False,True
historical_policies,B0.02-Primary-only,10,2196,870,10,0.39617486338797814,0.011494252873563218,True,False
historical_policies,B0.02-Primary-only,11,1730,395,6,0.22832369942196531,0.015189873417721518,True,False
historical_policies,B0.02-Primary-only,12,2029,209,1,0.10300640709709216,0.004784688995215311,True,False
historical_policies,B0.02-Primary-only,13,1028,542,6,0.5272373540856031,0.01107011070110701,True,False
historical_policies,B0.02-Primary-only,14,1956,0,0,0.0,,False,True
historical_policies,B0.02-Primary-only,15,2714,752,21,0.27708179808400885,0.027925531914893616,True,False
historical_policies,B0.02-Primary-only,16,2147,567,39,0.264089427107592,0.06878306878306878,False,False
historical_policies,B0.02-Primary-only,17,2775,538,8,0.19387387387387386,0.01486988847583643,True,False
historical_policies,B0.02-Primary-only,18,1884,582,5,0.3089171974522293,0.00859106529209622,True,False
historical_policies,B0.02-Primary-only,19,2809,1243,20,0.4425062299750801,0.016090104585679808,True,False
historical_policies,B0.03-Primary-only,00,1968,884,5,0.4491869918699187,0.005656108597285068,True,False
historical_policies,B0.03-Primary-only,01,2289,762,27,0.3328964613368283,0.03543307086614173,True,False
historical_policies,B0.03-Primary-only,02,2034,668,19,0.32841691248770893,0.02844311377245509,True,False
historical_policies,B0.03-Primary-only,03,1863,0,0,0.0,,False,True
historical_policies,B0.03-Primary-only,04,2435,721,9,0.2960985626283368,0.012482662968099861,True,False
historical_policies,B0.03-Primary-only,05,1918,0,0,0.0,,False,True
historical_policies,B0.03-Primary-only,06,1859,565,10,0.30392684238838086,0.017699115044247787,True,False
historical_policies,B0.03-Primary-only,07,2249,0,0,0.0,,False,True
historical_policies,B0.03-Primary-only,08,2188,895,42,0.40904936014625226,0.04692737430167598,True,False
historical_policies,B0.03-Primary-only,09,2237,0,0,0.0,,False,True
historical_policies,B0.03-Primary-only,10,2196,1046,23,0.4763205828779599,0.02198852772466539,True,False
historical_policies,B0.03-Primary-only,11,1730,485,13,0.28034682080924855,0.026804123711340205,True,False
historical_policies,B0.03-Primary-only,12,2029,329,7,0.1621488417939872,0.02127659574468085,True,False
historical_policies,B0.03-Primary-only,13,1028,565,7,0.5496108949416343,0.012389380530973451,True,False
historical_policies,B0.03-Primary-only,14,1956,0,0,0.0,,False,True
historical_policies,B0.03-Primary-only,15,2714,961,34,0.3540899042004422,0.03537981269510926,True,False
historical_policies,B0.03-Primary-only,16,2147,567,39,0.264089427107592,0.06878306878306878,False,False
historical_policies,B0.03-Primary-only,17,2775,688,15,0.24792792792792792,0.02180232558139535,True,False
historical_policies,B0.03-Primary-only,18,1884,687,9,0.3646496815286624,0.013100436681222707,True,False
historical_policies,B0.03-Primary-only,19,2809,1461,30,0.5201139195443218,0.02053388090349076,True,False
historical_policies,B0.04-Primary-only,00,1968,884,5,0.4491869918699187,0.005656108597285068,True,False
historical_policies,B0.04-Primary-only,01,2289,918,36,0.40104849279161203,0.0392156862745098,True,False
historical_policies,B0.04-Primary-only,02,2034,668,19,0.32841691248770893,0.02844311377245509,True,False
historical_policies,B0.04-Primary-only,03,1863,0,0,0.0,,False,True
historical_policies,B0.04-Primary-only,04,2435,867,10,0.35605749486652977,0.011534025374855825,True,False
historical_policies,B0.04-Primary-only,05,1918,0,0,0.0,,False,True
historical_policies,B0.04-Primary-only,06,1859,636,17,0.342119419042496,0.026729559748427674,True,False
historical_policies,B0.04-Primary-only,07,2249,0,0,0.0,,False,True
historical_policies,B0.04-Primary-only,08,2188,961,53,0.43921389396709326,0.055150884495317375,False,False
historical_policies,B0.04-Primary-only,09,2237,0,0,0.0,,False,True
historical_policies,B0.04-Primary-only,10,2196,1046,23,0.4763205828779599,0.02198852772466539,True,False
historical_policies,B0.04-Primary-only,11,1730,550,15,0.3179190751445087,0.02727272727272727,True,False
historical_policies,B0.04-Primary-only,12,2029,329,7,0.1621488417939872,0.02127659574468085,True,False
historical_policies,B0.04-Primary-only,13,1028,593,9,0.5768482490272373,0.01517706576728499,True,False
historical_policies,B0.04-Primary-only,14,1956,0,0,0.0,,False,True
historical_policies,B0.04-Primary-only,15,2714,961,34,0.3540899042004422,0.03537981269510926,True,False
historical_policies,B0.04-Primary-only,16,2147,567,39,0.264089427107592,0.06878306878306878,False,False
historical_policies,B0.04-Primary-only,17,2775,1072,50,0.3863063063063063,0.04664179104477612,True,False
historical_policies,B0.04-Primary-only,18,1884,886,29,0.470276008492569,0.0327313769751693,True,False
historical_policies,B0.04-Primary-only,19,2809,1555,42,0.5535777856888573,0.027009646302250803,True,False
historical_policies,C-Primary-only,00,1968,741,4,0.37652439024390244,0.005398110661268556,True,False
historical_policies,C-Primary-only,01,2289,762,27,0.3328964613368283,0.03543307086614173,True,False
historical_policies,C-Primary-only,02,2034,668,19,0.32841691248770893,0.02844311377245509,True,False
historical_policies,C-Primary-only,03,1863,0,0,0.0,,False,True
historical_policies,C-Primary-only,04,2435,611,3,0.2509240246406571,0.004909983633387889,True,False
historical_policies,C-Primary-only,05,1918,0,0,0.0,,False,True
historical_policies,C-Primary-only,06,1859,0,0,0.0,,False,True
historical_policies,C-Primary-only,07,2249,0,0,0.0,,False,True
historical_policies,C-Primary-only,08,2188,766,19,0.350091407678245,0.024804177545691905,True,False
historical_policies,C-Primary-only,09,2237,0,0,0.0,,False,True
historical_policies,C-Primary-only,10,2196,1046,23,0.4763205828779599,0.02198852772466539,True,False
historical_policies,C-Primary-only,11,1730,323,2,0.18670520231213872,0.006191950464396285,True,False
historical_policies,C-Primary-only,12,2029,329,7,0.1621488417939872,0.02127659574468085,True,False
historical_policies,C-Primary-only,13,1028,593,9,0.5768482490272373,0.01517706576728499,True,False
historical_policies,C-Primary-only,14,1956,0,0,0.0,,False,True
historical_policies,C-Primary-only,15,2714,961,34,0.3540899042004422,0.03537981269510926,True,False
historical_policies,C-Primary-only,16,2147,0,0,0.0,,False,True
historical_policies,C-Primary-only,17,2775,538,8,0.19387387387387386,0.01486988847583643,True,False
historical_policies,C-Primary-only,18,1884,687,9,0.3646496815286624,0.013100436681222707,True,False
historical_policies,C-Primary-only,19,2809,1365,27,0.48593805624777503,0.01978021978021978,True,False
historical_policies,D-Primary-only,00,1968,1039,14,0.5279471544715447,0.013474494706448507,True,False
historical_policies,D-Primary-only,01,2289,1248,46,0.54521625163827,0.03685897435897436,True,False
historical_policies,D-Primary-only,02,2034,829,26,0.40757128810226156,0.031363088057901084,True,False
historical_policies,D-Primary-only,03,1863,0,0,0.0,,False,True
historical_policies,D-Primary-only,04,2435,944,12,0.38767967145790555,0.012711864406779662,True,False
historical_policies,D-Primary-only,05,1918,585,1,0.30500521376433787,0.0017094017094017094,True,False
historical_policies,D-Primary-only,06,1859,679,21,0.3652501344809037,0.030927835051546393,True,False
historical_policies,D-Primary-only,07,2249,0,0,0.0,,False,True
historical_policies,D-Primary-only,08,2188,1107,76,0.5059414990859232,0.06865401987353206,False,False
historical_policies,D-Primary-only,09,2237,362,5,0.1618238712561466,0.013812154696132596,True,False
historical_policies,D-Primary-only,10,2196,1056,23,0.4808743169398907,0.021780303030303032,True,False
historical_policies,D-Primary-only,11,1730,655,27,0.3786127167630058,0.04122137404580153,True,False
historical_policies,D-Primary-only,12,2029,558,51,0.27501232134056186,0.0913978494623656,False,False
historical_policies,D-Primary-only,13,1028,633,16,0.6157587548638133,0.02527646129541864,True,False
historical_policies,D-Primary-only,14,1956,406,37,0.20756646216768918,0.09113300492610837,False,False
historical_policies,D-Primary-only,15,2714,973,46,0.35851142225497423,0.047276464542651594,True,False
historical_policies,D-Primary-only,16,2147,611,52,0.2845831392640894,0.0851063829787234,False,False
historical_policies,D-Primary-only,17,2775,1274,146,0.4590990990990991,0.11459968602825746,False,False
historical_policies,D-Primary-only,18,1884,920,28,0.4883227176220807,0.030434782608695653,True,False
historical_policies,D-Primary-only,19,2809,1558,50,0.5546457814168744,0.03209242618741977,True,False
historical_policies,E-Primary-only,00,1968,935,6,0.47510162601626016,0.006417112299465241,True,False
historical_policies,E-Primary-only,01,2289,738,22,0.3224115334207077,0.02981029810298103,True,False
historical_policies,E-Primary-only,02,2034,546,9,0.26843657817109146,0.016483516483516484,True,False
historical_policies,E-Primary-only,03,1863,0,0,0.0,,False,True
historical_policies,E-Primary-only,04,2435,603,3,0.24763860369609855,0.004975124378109453,True,False
historical_policies,E-Primary-only,05,1918,0,0,0.0,,False,True
historical_policies,E-Primary-only,06,1859,0,0,0.0,,False,True
historical_policies,E-Primary-only,07,2249,0,0,0.0,,False,True
historical_policies,E-Primary-only,08,2188,698,15,0.3190127970749543,0.02148997134670487,True,False
historical_policies,E-Primary-only,09,2237,0,0,0.0,,False,True
historical_policies,E-Primary-only,10,2196,1056,23,0.4808743169398907,0.021780303030303032,True,False
historical_policies,E-Primary-only,11,1730,349,2,0.20173410404624278,0.0057306590257879654,True,False
historical_policies,E-Primary-only,12,2029,451,19,0.22227698373583046,0.04212860310421286,True,False
historical_policies,E-Primary-only,13,1028,554,1,0.5389105058365758,0.0018050541516245488,True,False
historical_policies,E-Primary-only,14,1956,260,6,0.1329243353783231,0.023076923076923078,True,False
historical_policies,E-Primary-only,15,2714,615,20,0.22660280029476787,0.032520325203252036,True,False
historical_policies,E-Primary-only,16,2147,0,0,0.0,,False,True
historical_policies,E-Primary-only,17,2775,322,6,0.11603603603603603,0.018633540372670808,True,False
historical_policies,E-Primary-only,18,1884,604,7,0.3205944798301486,0.011589403973509934,True,False
historical_policies,E-Primary-only,19,2809,1283,20,0.45674617301530795,0.01558846453624318,True,False
historical_policies,A-Heterogeneous,00,1968,1199,25,0.6092479674796748,0.020850708924103418,True,False
historical_policies,A-Heterogeneous,01,2289,1289,93,0.5631280034949759,0.0721489526764934,False,False
historical_policies,A-Heterogeneous,02,2034,1087,61,0.5344149459193707,0.05611775528978841,False,False
historical_policies,A-Heterogeneous,03,1863,527,1,0.28287707997852923,0.0018975332068311196,True,False
historical_policies,A-Heterogeneous,04,2435,1083,21,0.44476386036960985,0.019390581717451522,True,False
historical_policies,A-Heterogeneous,05,1918,1048,14,0.5464025026068822,0.013358778625954198,True,False
historical_policies,A-Heterogeneous,06,1859,1200,26,0.6455083378160301,0.021666666666666667,True,False
historical_policies,A-Heterogeneous,07,2249,0,0,0.0,,False,True
historical_policies,A-Heterogeneous,08,2188,1134,54,0.5182815356489945,0.047619047619047616,True,False
historical_policies,A-Heterogeneous,09,2237,379,9,0.16942333482342423,0.023746701846965697,True,False
historical_policies,A-Heterogeneous,10,2196,943,7,0.4294171220400729,0.007423117709437964,True,False
historical_policies,A-Heterogeneous,11,1730,802,34,0.4635838150289017,0.04239401496259352,True,False
historical_policies,A-Heterogeneous,12,2029,589,33,0.29029078363725974,0.05602716468590832,False,False
historical_policies,A-Heterogeneous,13,1028,637,9,0.6196498054474708,0.0141287284144427,True,False
historical_policies,A-Heterogeneous,14,1956,921,68,0.4708588957055215,0.0738327904451683,False,False
historical_policies,A-Heterogeneous,15,2714,1851,49,0.6820191599115696,0.026472177201512695,True,False
historical_policies,A-Heterogeneous,16,2147,906,47,0.42198416394969723,0.05187637969094923,False,False
historical_policies,A-Heterogeneous,17,2775,1306,98,0.47063063063063065,0.07503828483920368,False,False
historical_policies,A-Heterogeneous,18,1884,1065,81,0.5652866242038217,0.07605633802816901,False,False
historical_policies,A-Heterogeneous,19,2809,1926,87,0.6856532573869705,0.045171339563862926,True,False
historical_policies,B0.02-Heterogeneous,00,1968,1097,15,0.5574186991869918,0.013673655423883319,True,False
historical_policies,B0.02-Heterogeneous,01,2289,829,22,0.3621668851026649,0.026537997587454766,True,False
historical_policies,B0.02-Heterogeneous,02,2034,674,9,0.33136676499508355,0.013353115727002967,True,False
historical_policies,B0.02-Heterogeneous,03,1863,0,0,0.0,,False,True
historical_policies,B0.02-Heterogeneous,04,2435,791,2,0.3248459958932238,0.0025284450063211127,True,False
historical_policies,B0.02-Heterogeneous,05,1918,643,2,0.335245046923879,0.003110419906687403,True,False
historical_policies,B0.02-Heterogeneous,06,1859,932,6,0.5013448090371168,0.006437768240343348,True,False
historical_policies,B0.02-Heterogeneous,07,2249,0,0,0.0,,False,True
historical_policies,B0.02-Heterogeneous,08,2188,540,20,0.24680073126142596,0.037037037037037035,True,False
historical_policies,B0.02-Heterogeneous,09,2237,238,4,0.10639248994188645,0.01680672268907563,True,False
historical_policies,B0.02-Heterogeneous,10,2196,879,5,0.40027322404371585,0.005688282138794084,True,False
historical_policies,B0.02-Heterogeneous,11,1730,561,17,0.3242774566473988,0.030303030303030304,True,False
historical_policies,B0.02-Heterogeneous,12,2029,314,5,0.1547560374568753,0.01592356687898089,True,False
historical_policies,B0.02-Heterogeneous,13,1028,541,2,0.5262645914396887,0.0036968576709796672,True,False
historical_policies,B0.02-Heterogeneous,14,1956,735,34,0.37576687116564417,0.04625850340136054,True,False
historical_policies,B0.02-Heterogeneous,15,2714,1493,21,0.5501105379513633,0.01406563965170797,True,False
historical_policies,B0.02-Heterogeneous,16,2147,830,35,0.38658593386120166,0.04216867469879518,True,False
historical_policies,B0.02-Heterogeneous,17,2775,643,24,0.2317117117117117,0.03732503888024884,True,False
historical_policies,B0.02-Heterogeneous,18,1884,601,8,0.3190021231422505,0.013311148086522463,True,False
historical_policies,B0.02-Heterogeneous,19,2809,1429,22,0.5087219651121395,0.015395381385584325,True,False
historical_policies,B0.03-Heterogeneous,00,1968,1199,25,0.6092479674796748,0.020850708924103418,True,False
historical_policies,B0.03-Heterogeneous,01,2289,829,22,0.3621668851026649,0.026537997587454766,True,False
historical_policies,B0.03-Heterogeneous,02,2034,836,16,0.4110127826941986,0.019138755980861243,True,False
historical_policies,B0.03-Heterogeneous,03,1863,376,1,0.20182501341921633,0.0026595744680851063,True,False
historical_policies,B0.03-Heterogeneous,04,2435,936,9,0.384394250513347,0.009615384615384616,True,False
historical_policies,B0.03-Heterogeneous,05,1918,748,2,0.3899895724713243,0.00267379679144385,True,False
historical_policies,B0.03-Heterogeneous,06,1859,1035,11,0.556750941366326,0.010628019323671498,True,False
historical_policies,B0.03-Heterogeneous,07,2249,0,0,0.0,,False,True
historical_policies,B0.03-Heterogeneous,08,2188,695,24,0.3176416819012797,0.034532374100719423,True,False
historical_policies,B0.03-Heterogeneous,09,2237,298,6,0.13321412606168975,0.020134228187919462,True,False
historical_policies,B0.03-Heterogeneous,10,2196,879,5,0.40027322404371585,0.005688282138794084,True,False
historical_policies,B0.03-Heterogeneous,11,1730,669,22,0.38670520231213873,0.03288490284005979,True,False
historical_policies,B0.03-Heterogeneous,12,2029,314,5,0.1547560374568753,0.01592356687898089,True,False
historical_policies,B0.03-Heterogeneous,13,1028,583,4,0.5671206225680934,0.00686106346483705,True,False
historical_policies,B0.03-Heterogeneous,14,1956,842,51,0.43047034764826175,0.060570071258907364,False,False
historical_policies,B0.03-Heterogeneous,15,2714,1568,24,0.5777450257921887,0.015306122448979591,True,False
historical_policies,B0.03-Heterogeneous,16,2147,906,47,0.42198416394969723,0.05187637969094923,False,False
historical_policies,B0.03-Heterogeneous,17,2775,878,36,0.3163963963963964,0.04100227790432802,True,False
historical_policies,B0.03-Heterogeneous,18,1884,746,16,0.39596602972399153,0.021447721179624665,True,False
historical_policies,B0.03-Heterogeneous,19,2809,1655,42,0.5891776432894268,0.025377643504531724,True,False
historical_policies,B0.04-Heterogeneous,00,1968,1199,25,0.6092479674796748,0.020850708924103418,True,False
historical_policies,B0.04-Heterogeneous,01,2289,1220,77,0.5329838357361293,0.06311475409836066,False,False
historical_policies,B0.04-Heterogeneous,02,2034,998,37,0.49065880039331367,0.03707414829659319,True,False
historical_policies,B0.04-Heterogeneous,03,1863,527,1,0.28287707997852923,0.0018975332068311196,True,False
historical_policies,B0.04-Heterogeneous,04,2435,998,14,0.40985626283367554,0.014028056112224449,True,False
historical_policies,B0.04-Heterogeneous,05,1918,947,9,0.4937434827945777,0.009503695881731784,True,False
historical_policies,B0.04-Heterogeneous,06,1859,1114,19,0.5992469069392147,0.017055655296229804,True,False
historical_policies,B0.04-Heterogeneous,07,2249,0,0,0.0,,False,True
historical_policies,B0.04-Heterogeneous,08,2188,914,35,0.41773308957952465,0.038293216630196934,True,False
historical_policies,B0.04-Heterogeneous,09,2237,298,6,0.13321412606168975,0.020134228187919462,True,False
historical_policies,B0.04-Heterogeneous,10,2196,879,5,0.40027322404371585,0.005688282138794084,True,False
historical_policies,B0.04-Heterogeneous,11,1730,745,26,0.430635838150289,0.0348993288590604,True,False
historical_policies,B0.04-Heterogeneous,12,2029,468,16,0.2306554953178906,0.03418803418803419,True,False
historical_policies,B0.04-Heterogeneous,13,1028,637,9,0.6196498054474708,0.0141287284144427,True,False
historical_policies,B0.04-Heterogeneous,14,1956,842,51,0.43047034764826175,0.060570071258907364,False,False
historical_policies,B0.04-Heterogeneous,15,2714,1718,37,0.6330140014738393,0.021536670547147845,True,False
historical_policies,B0.04-Heterogeneous,16,2147,906,47,0.42198416394969723,0.05187637969094923,False,False
historical_policies,B0.04-Heterogeneous,17,2775,1102,64,0.3971171171171171,0.05807622504537205,False,False
historical_policies,B0.04-Heterogeneous,18,1884,1065,81,0.5652866242038217,0.07605633802816901,False,False
historical_policies,B0.04-Heterogeneous,19,2809,1802,63,0.6415094339622641,0.03496115427302997,True,False
historical_policies,C-Heterogeneous,00,1968,1199,25,0.6092479674796748,0.020850708924103418,True,False
historical_policies,C-Heterogeneous,01,2289,1220,77,0.5329838357361293,0.06311475409836066,False,False
historical_policies,C-Heterogeneous,02,2034,920,25,0.4523107177974435,0.02717391304347826,True,False
historical_policies,C-Heterogeneous,03,1863,0,0,0.0,,False,True
historical_policies,C-Heterogeneous,04,2435,791,2,0.3248459958932238,0.0025284450063211127,True,False
historical_policies,C-Heterogeneous,05,1918,947,9,0.4937434827945777,0.009503695881731784,True,False
historical_policies,C-Heterogeneous,06,1859,1114,19,0.5992469069392147,0.017055655296229804,True,False
historical_policies,C-Heterogeneous,07,2249,0,0,0.0,,False,True
historical_policies,C-Heterogeneous,08,2188,695,24,0.3176416819012797,0.034532374100719423,True,False
historical_policies,C-Heterogeneous,09,2237,0,0,0.0,,False,True
historical_policies,C-Heterogeneous,10,2196,879,5,0.40027322404371585,0.005688282138794084,True,False
historical_policies,C-Heterogeneous,11,1730,669,22,0.38670520231213873,0.03288490284005979,True,False
historical_policies,C-Heterogeneous,12,2029,314,5,0.1547560374568753,0.01592356687898089,True,False
historical_policies,C-Heterogeneous,13,1028,583,4,0.5671206225680934,0.00686106346483705,True,False
historical_policies,C-Heterogeneous,14,1956,735,34,0.37576687116564417,0.04625850340136054,True,False
historical_policies,C-Heterogeneous,15,2714,1493,21,0.5501105379513633,0.01406563965170797,True,False
historical_policies,C-Heterogeneous,16,2147,830,35,0.38658593386120166,0.04216867469879518,True,False
historical_policies,C-Heterogeneous,17,2775,878,36,0.3163963963963964,0.04100227790432802,True,False
historical_policies,C-Heterogeneous,18,1884,746,16,0.39596602972399153,0.021447721179624665,True,False
historical_policies,C-Heterogeneous,19,2809,1655,42,0.5891776432894268,0.025377643504531724,True,False
historical_policies,D-Heterogeneous,00,1968,1319,41,0.6702235772357723,0.0310841546626232,True,False
historical_policies,D-Heterogeneous,01,2289,1274,80,0.5565749235474006,0.06279434850863422,False,False
historical_policies,D-Heterogeneous,02,2034,1004,42,0.4936086529006883,0.04183266932270916,True,False
historical_policies,D-Heterogeneous,03,1863,684,7,0.3671497584541063,0.01023391812865497,True,False
historical_policies,D-Heterogeneous,04,2435,1144,26,0.4698151950718686,0.022727272727272728,True,False
historical_policies,D-Heterogeneous,05,1918,863,11,0.4499478623566215,0.012746234067207415,True,False
historical_policies,D-Heterogeneous,06,1859,1246,37,0.6702528240989779,0.02969502407704655,True,False
historical_policies,D-Heterogeneous,07,2249,0,0,0.0,,False,True
historical_policies,D-Heterogeneous,08,2188,1091,53,0.4986288848263254,0.04857928505957837,True,False
historical_policies,D-Heterogeneous,09,2237,1094,74,0.489047831917747,0.06764168190127971,False,False
historical_policies,D-Heterogeneous,10,2196,953,7,0.43397085610200364,0.007345225603357817,True,False
historical_policies,D-Heterogeneous,11,1730,797,36,0.46069364161849713,0.0451693851944793,True,False
historical_policies,D-Heterogeneous,12,2029,564,24,0.2779694430754066,0.0425531914893617,True,False
historical_policies,D-Heterogeneous,13,1028,680,11,0.6614785992217899,0.016176470588235296,True,False
historical_policies,D-Heterogeneous,14,1956,924,72,0.4723926380368098,0.07792207792207792,False,False
historical_policies,D-Heterogeneous,15,2714,1767,49,0.6510685335298453,0.027730616864742503,True,False
historical_policies,D-Heterogeneous,16,2147,976,58,0.4545877969259432,0.05942622950819672,False,False
historical_policies,D-Heterogeneous,17,2775,1168,101,0.4209009009009009,0.08647260273972603,False,False
historical_policies,D-Heterogeneous,18,1884,1092,70,0.5796178343949044,0.0641025641025641,False,False
historical_policies,D-Heterogeneous,19,2809,1858,75,0.6614453542185831,0.040365984930032295,True,False
historical_policies,E-Heterogeneous,00,1968,1202,30,0.6107723577235772,0.024958402662229616,True,False
historical_policies,E-Heterogeneous,01,2289,1028,34,0.4491044124071647,0.033073929961089495,True,False
historical_policies,E-Heterogeneous,02,2034,819,16,0.4026548672566372,0.019536019536019536,True,False
historical_policies,E-Heterogeneous,03,1863,627,5,0.3365539452495974,0.007974481658692184,True,False
historical_policies,E-Heterogeneous,04,2435,759,2,0.3117043121149897,0.002635046113306983,True,False
historical_policies,E-Heterogeneous,05,1918,710,5,0.37017726798748696,0.007042253521126761,True,False
historical_policies,E-Heterogeneous,06,1859,1062,17,0.5712748789671867,0.0160075329566855,True,False
historical_policies,E-Heterogeneous,07,2249,0,0,0.0,,False,True
historical_policies,E-Heterogeneous,08,2188,664,23,0.30347349177330896,0.03463855421686747,True,False
historical_policies,E-Heterogeneous,09,2237,378,11,0.16897630755476084,0.0291005291005291,True,False
historical_policies,E-Heterogeneous,10,2196,953,7,0.43397085610200364,0.007345225603357817,True,False
historical_policies,E-Heterogeneous,11,1730,720,27,0.4161849710982659,0.0375,True,False
historical_policies,E-Heterogeneous,12,2029,432,9,0.21291276490882208,0.020833333333333332,True,False
historical_policies,E-Heterogeneous,13,1028,569,1,0.5535019455252919,0.0017574692442882249,True,False
historical_policies,E-Heterogeneous,14,1956,741,34,0.37883435582822084,0.04588394062078273,True,False
historical_policies,E-Heterogeneous,15,2714,1483,32,0.5464259395725866,0.02157788267026298,True,False
historical_policies,E-Heterogeneous,16,2147,890,49,0.4145319049836982,0.0550561797752809,False,False
historical_policies,E-Heterogeneous,17,2775,821,42,0.29585585585585583,0.05115712545676005,False,False
historical_policies,E-Heterogeneous,18,1884,762,15,0.40445859872611467,0.01968503937007874,True,False
historical_policies,E-Heterogeneous,19,2809,1447,25,0.5151299394802421,0.017277125086385625,True,False
historical_policies,Baseline-Selected,00,1968,634,5,0.32215447154471544,0.007886435331230283,True,False
historical_policies,Baseline-Selected,01,2289,639,51,0.27916120576671033,0.07981220657276995,False,False
historical_policies,Baseline-Selected,02,2034,235,9,0.11553588987217306,0.03829787234042553,True,False
historical_policies,Baseline-Selected,03,1863,0,0,0.0,,False,True
historical_policies,Baseline-Selected,04,2435,924,24,0.37946611909650924,0.025974025974025976,True,False
historical_policies,Baseline-Selected,05,1918,497,8,0.2591240875912409,0.01609657947686117,True,False
historical_policies,Baseline-Selected,06,1859,793,41,0.42657342657342656,0.05170239596469105,False,False
historical_policies,Baseline-Selected,07,2249,0,0,0.0,,False,True
historical_policies,Baseline-Selected,08,2188,1190,88,0.5438756855575868,0.07394957983193277,False,False
historical_policies,Baseline-Selected,09,2237,0,0,0.0,,False,True
historical_policies,Baseline-Selected,10,2196,0,0,0.0,,False,True
historical_policies,Baseline-Selected,11,1730,576,22,0.3329479768786127,0.03819444444444445,True,False
historical_policies,Baseline-Selected,12,2029,158,0,0.07787087235091178,0.0,True,False
historical_policies,Baseline-Selected,13,1028,503,8,0.4892996108949416,0.015904572564612324,True,False
historical_policies,Baseline-Selected,14,1956,0,0,0.0,,False,True
historical_policies,Baseline-Selected,15,2714,1443,51,0.5316875460574797,0.035343035343035345,True,False
historical_policies,Baseline-Selected,16,2147,127,0,0.059152305542617606,0.0,True,False
historical_policies,Baseline-Selected,17,2775,1227,86,0.44216216216216214,0.07008964955175224,False,False
historical_policies,Baseline-Selected,18,1884,652,9,0.346072186836518,0.013803680981595092,True,False
historical_policies,Baseline-Selected,19,2809,1919,90,0.6831612673549305,0.04689942678478374,True,False
historical_policies,C-MSP,00,1968,560,4,0.2845528455284553,0.007142857142857143,True,False
historical_policies,C-MSP,01,2289,535,43,0.23372651813018785,0.08037383177570094,False,False
historical_policies,C-MSP,02,2034,760,62,0.37364798426745327,0.08157894736842106,False,False
historical_policies,C-MSP,03,1863,0,0,0.0,,False,True
historical_policies,C-MSP,04,2435,367,5,0.15071868583162218,0.013623978201634877,True,False
historical_policies,C-MSP,05,1918,997,8,0.5198123044838373,0.00802407221664995,True,False
historical_policies,C-MSP,06,1859,1046,18,0.5626681011296396,0.017208413001912046,True,False
historical_policies,C-MSP,07,2249,0,0,0.0,,False,True
historical_policies,C-MSP,08,2188,847,25,0.38711151736745886,0.0295159386068477,True,False
historical_policies,C-MSP,09,2237,0,0,0.0,,False,True
historical_policies,C-MSP,10,2196,0,0,0.0,,False,True
historical_policies,C-MSP,11,1730,153,0,0.0884393063583815,0.0,True,False
historical_policies,C-MSP,12,2029,0,0,0.0,,False,True
historical_policies,C-MSP,13,1028,206,0,0.20038910505836577,0.0,True,False
historical_policies,C-MSP,14,1956,0,0,0.0,,False,True
historical_policies,C-MSP,15,2714,1091,9,0.4019896831245394,0.008249312557286892,True,False
historical_policies,C-MSP,16,2147,127,0,0.059152305542617606,0.0,True,False
historical_policies,C-MSP,17,2775,874,21,0.31495495495495496,0.02402745995423341,True,False
historical_policies,C-MSP,18,1884,564,4,0.29936305732484075,0.0070921985815602835,True,False
historical_policies,C-MSP,19,2809,1757,60,0.6254894980420078,0.03414911781445646,True,False
historical_policies,C-Margin,00,1968,561,4,0.2850609756097561,0.0071301247771836,True,False
historical_policies,C-Margin,01,2289,546,42,0.23853211009174313,0.07692307692307693,False,False
historical_policies,C-Margin,02,2034,774,68,0.3805309734513274,0.08785529715762273,False,False
historical_policies,C-Margin,03,1863,0,0,0.0,,False,True
historical_policies,C-Margin,04,2435,368,5,0.151129363449692,0.01358695652173913,True,False
historical_policies,C-Margin,05,1918,996,7,0.5192909280500522,0.007028112449799197,True,False
historical_policies,C-Margin,06,1859,1045,17,0.5621301775147929,0.016267942583732056,True,False
historical_policies,C-Margin,07,2249,0,0,0.0,,False,True
historical_policies,C-Margin,08,2188,958,40,0.43784277879341865,0.04175365344467641,True,False
historical_policies,C-Margin,09,2237,0,0,0.0,,False,True
historical_policies,C-Margin,10,2196,0,0,0.0,,False,True
historical_policies,C-Margin,11,1730,153,0,0.0884393063583815,0.0,True,False
historical_policies,C-Margin,12,2029,0,0,0.0,,False,True
historical_policies,C-Margin,13,1028,203,0,0.19747081712062256,0.0,True,False
historical_policies,C-Margin,14,1956,0,0,0.0,,False,True
historical_policies,C-Margin,15,2714,1105,9,0.4071481208548268,0.008144796380090498,True,False
historical_policies,C-Margin,16,2147,127,0,0.059152305542617606,0.0,True,False
historical_policies,C-Margin,17,2775,878,21,0.3163963963963964,0.023917995444191344,True,False
historical_policies,C-Margin,18,1884,561,3,0.29777070063694266,0.0053475935828877,True,False
historical_policies,C-Margin,19,2809,1758,62,0.6258454966180135,0.03526734926052332,True,False
historical_policies,C-Entropy,00,1968,562,4,0.2855691056910569,0.0071174377224199285,True,False
historical_policies,C-Entropy,01,2289,455,34,0.19877675840978593,0.07472527472527472,False,False
historical_policies,C-Entropy,02,2034,758,61,0.3726647000983284,0.08047493403693931,False,False
historical_policies,C-Entropy,03,1863,0,0,0.0,,False,True
historical_policies,C-Entropy,04,2435,368,5,0.151129363449692,0.01358695652173913,True,False
historical_policies,C-Entropy,05,1918,921,3,0.4801876955161627,0.003257328990228013,True,False
historical_policies,C-Entropy,06,1859,1046,18,0.5626681011296396,0.017208413001912046,True,False
historical_policies,C-Entropy,07,2249,0,0,0.0,,False,True
historical_policies,C-Entropy,08,2188,847,25,0.38711151736745886,0.0295159386068477,True,False
historical_policies,C-Entropy,09,2237,0,0,0.0,,False,True
historical_policies,C-Entropy,10,2196,0,0,0.0,,False,True
historical_policies,C-Entropy,11,1730,153,0,0.0884393063583815,0.0,True,False
historical_policies,C-Entropy,12,2029,0,0,0.0,,False,True
historical_policies,C-Entropy,13,1028,206,0,0.20038910505836577,0.0,True,False
historical_policies,C-Entropy,14,1956,0,0,0.0,,False,True
historical_policies,C-Entropy,15,2714,1090,9,0.4016212232866618,0.008256880733944955,True,False
historical_policies,C-Entropy,16,2147,127,0,0.059152305542617606,0.0,True,False
historical_policies,C-Entropy,17,2775,863,22,0.310990990990991,0.02549246813441483,True,False
historical_policies,C-Entropy,18,1884,565,3,0.29989384288747345,0.005309734513274336,True,False
historical_policies,C-Entropy,19,2809,1757,60,0.6254894980420078,0.03414911781445646,True,False
all_frozen_cert05,Baseline-Selected,00,1968,634,5,0.32215447154471544,0.007886435331230283,True,False
all_frozen_cert05,Baseline-Selected,01,2289,639,51,0.27916120576671033,0.07981220657276995,False,False
all_frozen_cert05,Baseline-Selected,02,2034,235,9,0.11553588987217306,0.03829787234042553,True,False
all_frozen_cert05,Baseline-Selected,03,1863,0,0,0.0,,False,True
all_frozen_cert05,Baseline-Selected,04,2435,924,24,0.37946611909650924,0.025974025974025976,True,False
all_frozen_cert05,Baseline-Selected,05,1918,497,8,0.2591240875912409,0.01609657947686117,True,False
all_frozen_cert05,Baseline-Selected,06,1859,793,41,0.42657342657342656,0.05170239596469105,False,False
all_frozen_cert05,Baseline-Selected,07,2249,0,0,0.0,,False,True
all_frozen_cert05,Baseline-Selected,08,2188,1190,88,0.5438756855575868,0.07394957983193277,False,False
all_frozen_cert05,Baseline-Selected,09,2237,0,0,0.0,,False,True
all_frozen_cert05,Baseline-Selected,10,2196,0,0,0.0,,False,True
all_frozen_cert05,Baseline-Selected,11,1730,576,22,0.3329479768786127,0.03819444444444445,True,False
all_frozen_cert05,Baseline-Selected,12,2029,158,0,0.07787087235091178,0.0,True,False
all_frozen_cert05,Baseline-Selected,13,1028,503,8,0.4892996108949416,0.015904572564612324,True,False
all_frozen_cert05,Baseline-Selected,14,1956,0,0,0.0,,False,True
all_frozen_cert05,Baseline-Selected,15,2714,1443,51,0.5316875460574797,0.035343035343035345,True,False
all_frozen_cert05,Baseline-Selected,16,2147,127,0,0.059152305542617606,0.0,True,False
all_frozen_cert05,Baseline-Selected,17,2775,1227,86,0.44216216216216214,0.07008964955175224,False,False
all_frozen_cert05,Baseline-Selected,18,1884,652,9,0.346072186836518,0.013803680981595092,True,False
all_frozen_cert05,Baseline-Selected,19,2809,1919,90,0.6831612673549305,0.04689942678478374,True,False
all_frozen_cert05,Disagreement,00,1968,0,0,0.0,,False,True
all_frozen_cert05,Disagreement,01,2289,0,0,0.0,,False,True
all_frozen_cert05,Disagreement,02,2034,0,0,0.0,,False,True
all_frozen_cert05,Disagreement,03,1863,0,0,0.0,,False,True
all_frozen_cert05,Disagreement,04,2435,0,0,0.0,,False,True
all_frozen_cert05,Disagreement,05,1918,0,0,0.0,,False,True
all_frozen_cert05,Disagreement,06,1859,0,0,0.0,,False,True
all_frozen_cert05,Disagreement,07,2249,0,0,0.0,,False,True
all_frozen_cert05,Disagreement,08,2188,0,0,0.0,,False,True
all_frozen_cert05,Disagreement,09,2237,0,0,0.0,,False,True
all_frozen_cert05,Disagreement,10,2196,0,0,0.0,,False,True
all_frozen_cert05,Disagreement,11,1730,0,0,0.0,,False,True
all_frozen_cert05,Disagreement,12,2029,0,0,0.0,,False,True
all_frozen_cert05,Disagreement,13,1028,0,0,0.0,,False,True
all_frozen_cert05,Disagreement,14,1956,0,0,0.0,,False,True
all_frozen_cert05,Disagreement,15,2714,0,0,0.0,,False,True
all_frozen_cert05,Disagreement,16,2147,0,0,0.0,,False,True
all_frozen_cert05,Disagreement,17,2775,0,0,0.0,,False,True
all_frozen_cert05,Disagreement,18,1884,0,0,0.0,,False,True
all_frozen_cert05,Disagreement,19,2809,0,0,0.0,,False,True
all_frozen_cert05,Entropy,00,1968,632,5,0.32113821138211385,0.007911392405063292,True,False
all_frozen_cert05,Entropy,01,2289,631,51,0.27566622979467015,0.08082408874801902,False,False
all_frozen_cert05,Entropy,02,2034,862,80,0.42379547689282204,0.09280742459396751,False,False
all_frozen_cert05,Entropy,03,1863,0,0,0.0,,False,True
all_frozen_cert05,Entropy,04,2435,924,24,0.37946611909650924,0.025974025974025976,True,False
all_frozen_cert05,Entropy,05,1918,996,8,0.5192909280500522,0.008032128514056224,True,False
all_frozen_cert05,Entropy,06,1859,1170,29,0.6293706293706294,0.024786324786324785,True,False
all_frozen_cert05,Entropy,07,2249,0,0,0.0,,False,True
all_frozen_cert05,Entropy,08,2188,1194,88,0.5457038391224863,0.07370184254606366,False,False
all_frozen_cert05,Entropy,09,2237,0,0,0.0,,False,True
all_frozen_cert05,Entropy,10,2196,0,0,0.0,,False,True
all_frozen_cert05,Entropy,11,1730,576,22,0.3329479768786127,0.03819444444444445,True,False
all_frozen_cert05,Entropy,12,2029,158,0,0.07787087235091178,0.0,True,False
all_frozen_cert05,Entropy,13,1028,503,8,0.4892996108949416,0.015904572564612324,True,False
all_frozen_cert05,Entropy,14,1956,0,0,0.0,,False,True
all_frozen_cert05,Entropy,15,2714,1990,51,0.7332350773765659,0.02562814070351759,True,False
all_frozen_cert05,Entropy,16,2147,127,0,0.059152305542617606,0.0,True,False
all_frozen_cert05,Entropy,17,2775,1217,91,0.4385585585585586,0.07477403451109285,False,False
all_frozen_cert05,Entropy,18,1884,652,9,0.346072186836518,0.013803680981595092,True,False
all_frozen_cert05,Entropy,19,2809,1919,90,0.6831612673549305,0.04689942678478374,True,False
all_frozen_cert05,Forward-KL,00,1968,529,6,0.2688008130081301,0.011342155009451797,True,False
all_frozen_cert05,Forward-KL,01,2289,329,31,0.1437308868501529,0.09422492401215805,False,False
all_frozen_cert05,Forward-KL,02,2034,235,9,0.11553588987217306,0.03829787234042553,True,False
all_frozen_cert05,Forward-KL,03,1863,830,57,0.4455179817498658,0.06867469879518072,False,False
all_frozen_cert05,Forward-KL,04,2435,845,45,0.3470225872689938,0.05325443786982249,False,False
all_frozen_cert05,Forward-KL,05,1918,497,8,0.2591240875912409,0.01609657947686117,True,False
all_frozen_cert05,Forward-KL,06,1859,793,41,0.42657342657342656,0.05170239596469105,False,False
all_frozen_cert05,Forward-KL,07,2249,971,13,0.43174744330813697,0.013388259526261586,True,False
all_frozen_cert05,Forward-KL,08,2188,703,49,0.3212979890310786,0.06970128022759602,False,False
all_frozen_cert05,Forward-KL,09,2237,432,16,0.19311578006258381,0.037037037037037035,True,False
all_frozen_cert05,Forward-KL,10,2196,1001,39,0.4558287795992714,0.03896103896103896,True,False
all_frozen_cert05,Forward-KL,11,1730,322,16,0.1861271676300578,0.049689440993788817,True,False
all_frozen_cert05,Forward-KL,12,2029,253,72,0.12469196648595367,0.2845849802371542,False,False
all_frozen_cert05,Forward-KL,13,1028,418,15,0.4066147859922179,0.03588516746411483,True,False
all_frozen_cert05,Forward-KL,14,1956,789,49,0.40337423312883436,0.062103929024081114,False,False
all_frozen_cert05,Forward-KL,15,2714,1443,51,0.5316875460574797,0.035343035343035345,True,False
all_frozen_cert05,Forward-KL,16,2147,834,75,0.38844899860270143,0.08992805755395683,False,False
all_frozen_cert05,Forward-KL,17,2775,0,0,0.0,,False,True
all_frozen_cert05,Forward-KL,18,1884,308,7,0.16348195329087048,0.022727272727272728,True,False
all_frozen_cert05,Forward-KL,19,2809,1403,70,0.49946600213599146,0.04989308624376337,True,False
all_frozen_cert05,Heterogeneous-expert,00,1968,1199,25,0.6092479674796748,0.020850708924103418,True,False
all_frozen_cert05,Heterogeneous-expert,01,2289,1289,93,0.5631280034949759,0.0721489526764934,False,False
all_frozen_cert05,Heterogeneous-expert,02,2034,1087,61,0.5344149459193707,0.05611775528978841,False,False
all_frozen_cert05,Heterogeneous-expert,03,1863,527,1,0.28287707997852923,0.0018975332068311196,True,False
all_frozen_cert05,Heterogeneous-expert,04,2435,1083,21,0.44476386036960985,0.019390581717451522,True,False
all_frozen_cert05,Heterogeneous-expert,05,1918,1048,14,0.5464025026068822,0.013358778625954198,True,False
all_frozen_cert05,Heterogeneous-expert,06,1859,1200,26,0.6455083378160301,0.021666666666666667,True,False
all_frozen_cert05,Heterogeneous-expert,07,2249,0,0,0.0,,False,True
all_frozen_cert05,Heterogeneous-expert,08,2188,1134,54,0.5182815356489945,0.047619047619047616,True,False
all_frozen_cert05,Heterogeneous-expert,09,2237,379,9,0.16942333482342423,0.023746701846965697,True,False
all_frozen_cert05,Heterogeneous-expert,10,2196,943,7,0.4294171220400729,0.007423117709437964,True,False
all_frozen_cert05,Heterogeneous-expert,11,1730,802,34,0.4635838150289017,0.04239401496259352,True,False
all_frozen_cert05,Heterogeneous-expert,12,2029,589,33,0.29029078363725974,0.05602716468590832,False,False
all_frozen_cert05,Heterogeneous-expert,13,1028,637,9,0.6196498054474708,0.0141287284144427,True,False
all_frozen_cert05,Heterogeneous-expert,14,1956,921,68,0.4708588957055215,0.0738327904451683,False,False
all_frozen_cert05,Heterogeneous-expert,15,2714,1851,49,0.6820191599115696,0.026472177201512695,True,False
all_frozen_cert05,Heterogeneous-expert,16,2147,906,47,0.42198416394969723,0.05187637969094923,False,False
all_frozen_cert05,Heterogeneous-expert,17,2775,1306,98,0.47063063063063065,0.07503828483920368,False,False
all_frozen_cert05,Heterogeneous-expert,18,1884,1065,81,0.5652866242038217,0.07605633802816901,False,False
all_frozen_cert05,Heterogeneous-expert,19,2809,1926,87,0.6856532573869705,0.045171339563862926,True,False
all_frozen_cert05,Learned-Selected,00,1968,1199,25,0.6092479674796748,0.020850708924103418,True,False
all_frozen_cert05,Learned-Selected,01,2289,1289,93,0.5631280034949759,0.0721489526764934,False,False
all_frozen_cert05,Learned-Selected,02,2034,1087,61,0.5344149459193707,0.05611775528978841,False,False
all_frozen_cert05,Learned-Selected,03,1863,527,1,0.28287707997852923,0.0018975332068311196,True,False
all_frozen_cert05,Learned-Selected,04,2435,1083,21,0.44476386036960985,0.019390581717451522,True,False
all_frozen_cert05,Learned-Selected,05,1918,1048,14,0.5464025026068822,0.013358778625954198,True,False
all_frozen_cert05,Learned-Selected,06,1859,1200,26,0.6455083378160301,0.021666666666666667,True,False
all_frozen_cert05,Learned-Selected,07,2249,0,0,0.0,,False,True
all_frozen_cert05,Learned-Selected,08,2188,1134,54,0.5182815356489945,0.047619047619047616,True,False
all_frozen_cert05,Learned-Selected,09,2237,379,9,0.16942333482342423,0.023746701846965697,True,False
all_frozen_cert05,Learned-Selected,10,2196,943,7,0.4294171220400729,0.007423117709437964,True,False
all_frozen_cert05,Learned-Selected,11,1730,802,34,0.4635838150289017,0.04239401496259352,True,False
all_frozen_cert05,Learned-Selected,12,2029,589,33,0.29029078363725974,0.05602716468590832,False,False
all_frozen_cert05,Learned-Selected,13,1028,637,9,0.6196498054474708,0.0141287284144427,True,False
all_frozen_cert05,Learned-Selected,14,1956,921,68,0.4708588957055215,0.0738327904451683,False,False
all_frozen_cert05,Learned-Selected,15,2714,1851,49,0.6820191599115696,0.026472177201512695,True,False
all_frozen_cert05,Learned-Selected,16,2147,906,47,0.42198416394969723,0.05187637969094923,False,False
all_frozen_cert05,Learned-Selected,17,2775,1306,98,0.47063063063063065,0.07503828483920368,False,False
all_frozen_cert05,Learned-Selected,18,1884,1065,81,0.5652866242038217,0.07605633802816901,False,False
all_frozen_cert05,Learned-Selected,19,2809,1926,87,0.6856532573869705,0.045171339563862926,True,False
all_frozen_cert05,MSP,00,1968,630,5,0.3201219512195122,0.007936507936507936,True,False
all_frozen_cert05,MSP,01,2289,639,51,0.27916120576671033,0.07981220657276995,False,False
all_frozen_cert05,MSP,02,2034,871,82,0.428220255653884,0.09414466130884042,False,False
all_frozen_cert05,MSP,03,1863,0,0,0.0,,False,True
all_frozen_cert05,MSP,04,2435,926,24,0.38028747433264887,0.02591792656587473,True,False
all_frozen_cert05,MSP,05,1918,1051,15,0.5479666319082378,0.014272121788772598,True,False
all_frozen_cert05,MSP,06,1859,1162,29,0.6250672404518558,0.02495697074010327,True,False
all_frozen_cert05,MSP,07,2249,0,0,0.0,,False,True
all_frozen_cert05,MSP,08,2188,1193,88,0.5452468007312614,0.07376362112321877,False,False
all_frozen_cert05,MSP,09,2237,0,0,0.0,,False,True
all_frozen_cert05,MSP,10,2196,0,0,0.0,,False,True
all_frozen_cert05,MSP,11,1730,577,23,0.33352601156069367,0.03986135181975736,True,False
all_frozen_cert05,MSP,12,2029,156,0,0.07688516510596353,0.0,True,False
all_frozen_cert05,MSP,13,1028,502,8,0.4883268482490272,0.01593625498007968,True,False
all_frozen_cert05,MSP,14,1956,0,0,0.0,,False,True
all_frozen_cert05,MSP,15,2714,1989,51,0.7328666175386883,0.02564102564102564,True,False
all_frozen_cert05,MSP,16,2147,127,0,0.059152305542617606,0.0,True,False
all_frozen_cert05,MSP,17,2775,1228,90,0.4425225225225225,0.0732899022801303,False,False
all_frozen_cert05,MSP,18,1884,654,9,0.3471337579617834,0.013761467889908258,True,False
all_frozen_cert05,MSP,19,2809,1920,90,0.6835172659309363,0.046875,True,False
all_frozen_cert05,Margin,00,1968,634,5,0.32215447154471544,0.007886435331230283,True,False
all_frozen_cert05,Margin,01,2289,647,51,0.28265618173875057,0.07882534775888717,False,False
all_frozen_cert05,Margin,02,2034,880,83,0.4326450344149459,0.09431818181818181,False,False
all_frozen_cert05,Margin,03,1863,0,0,0.0,,False,True
all_frozen_cert05,Margin,04,2435,927,24,0.3806981519507187,0.025889967637540454,True,False
all_frozen_cert05,Margin,05,1918,1049,14,0.5469238790406674,0.01334604385128694,True,False
all_frozen_cert05,Margin,06,1859,1156,29,0.6218396987627757,0.025086505190311418,True,False
all_frozen_cert05,Margin,07,2249,0,0,0.0,,False,True
all_frozen_cert05,Margin,08,2188,1190,88,0.5438756855575868,0.07394957983193277,False,False
all_frozen_cert05,Margin,09,2237,0,0,0.0,,False,True
all_frozen_cert05,Margin,10,2196,0,0,0.0,,False,True
all_frozen_cert05,Margin,11,1730,530,17,0.3063583815028902,0.03207547169811321,True,False
all_frozen_cert05,Margin,12,2029,156,0,0.07688516510596353,0.0,True,False
all_frozen_cert05,Margin,13,1028,500,8,0.48638132295719844,0.016,True,False
all_frozen_cert05,Margin,14,1956,0,0,0.0,,False,True
all_frozen_cert05,Margin,15,2714,1992,51,0.7339719970523213,0.025602409638554216,True,False
all_frozen_cert05,Margin,16,2147,127,0,0.059152305542617606,0.0,True,False
all_frozen_cert05,Margin,17,2775,1227,86,0.44216216216216214,0.07008964955175224,False,False
all_frozen_cert05,Margin,18,1884,665,9,0.3529723991507431,0.013533834586466165,True,False
all_frozen_cert05,Margin,19,2809,1918,90,0.6828052687789249,0.04692387904066736,True,False
all_frozen_cert05,Primary-only,00,1968,938,7,0.4766260162601626,0.007462686567164179,True,False
all_frozen_cert05,Primary-only,01,2289,1139,48,0.49759720401922236,0.04214223002633889,True,False
all_frozen_cert05,Primary-only,02,2034,876,54,0.4306784660766962,0.06164383561643835,False,False
all_frozen_cert05,Primary-only,03,1863,0,0,0.0,,False,True
all_frozen_cert05,Primary-only,04,2435,943,15,0.3872689938398357,0.015906680805938492,True,False
all_frozen_cert05,Primary-only,05,1918,625,3,0.32586027111574556,0.0048,True,False
all_frozen_cert05,Primary-only,06,1859,636,17,0.342119419042496,0.026729559748427674,True,False
all_frozen_cert05,Primary-only,07,2249,0,0,0.0,,False,True
all_frozen_cert05,Primary-only,08,2188,1122,81,0.5127970749542962,0.07219251336898395,False,False
all_frozen_cert05,Primary-only,09,2237,0,0,0.0,,False,True
all_frozen_cert05,Primary-only,10,2196,1122,24,0.5109289617486339,0.0213903743315508,True,False
all_frozen_cert05,Primary-only,11,1730,597,23,0.34508670520231216,0.038525963149078725,True,False
all_frozen_cert05,Primary-only,12,2029,454,26,0.22375554460325284,0.05726872246696035,False,False
all_frozen_cert05,Primary-only,13,1028,593,9,0.5768482490272373,0.01517706576728499,True,False
all_frozen_cert05,Primary-only,14,1956,229,31,0.11707566462167689,0.13537117903930132,False,False
all_frozen_cert05,Primary-only,15,2714,2125,62,0.7829771554900515,0.029176470588235293,True,False
all_frozen_cert05,Primary-only,16,2147,567,39,0.264089427107592,0.06878306878306878,False,False
all_frozen_cert05,Primary-only,17,2775,1072,50,0.3863063063063063,0.04664179104477612,True,False
all_frozen_cert05,Primary-only,18,1884,886,29,0.470276008492569,0.0327313769751693,True,False
all_frozen_cert05,Primary-only,19,2809,1679,54,0.5977216091135635,0.03216200119118523,True,False
all_frozen_cert05,Temperature-MSP,00,1968,650,6,0.33028455284552843,0.009230769230769232,True,False
all_frozen_cert05,Temperature-MSP,01,2289,620,52,0.27086063783311487,0.08387096774193549,False,False
all_frozen_cert05,Temperature-MSP,02,2034,809,69,0.3977384464110128,0.08529048207663782,False,False
all_frozen_cert05,Temperature-MSP,03,1863,0,0,0.0,,False,True
all_frozen_cert05,Temperature-MSP,04,2435,881,23,0.3618069815195072,0.026106696935300794,True,False
all_frozen_cert05,Temperature-MSP,05,1918,1021,9,0.5323253388946819,0.00881488736532811,True,False
all_frozen_cert05,Temperature-MSP,06,1859,1133,24,0.6094674556213018,0.02118270079435128,True,False
all_frozen_cert05,Temperature-MSP,07,2249,0,0,0.0,,False,True
all_frozen_cert05,Temperature-MSP,08,2188,1208,95,0.5521023765996343,0.07864238410596026,False,False
all_frozen_cert05,Temperature-MSP,09,2237,0,0,0.0,,False,True
all_frozen_cert05,Temperature-MSP,10,2196,0,0,0.0,,False,True
all_frozen_cert05,Temperature-MSP,11,1730,529,15,0.30578034682080923,0.02835538752362949,True,False
all_frozen_cert05,Temperature-MSP,12,2029,186,0,0.09167077378018729,0.0,True,False
all_frozen_cert05,Temperature-MSP,13,1028,512,11,0.4980544747081712,0.021484375,True,False
all_frozen_cert05,Temperature-MSP,14,1956,0,0,0.0,,False,True
all_frozen_cert05,Temperature-MSP,15,2714,1870,38,0.6890198968312454,0.020320855614973262,True,False
all_frozen_cert05,Temperature-MSP,16,2147,127,0,0.059152305542617606,0.0,True,False
all_frozen_cert05,Temperature-MSP,17,2775,1174,91,0.42306306306306307,0.07751277683134583,False,False
all_frozen_cert05,Temperature-MSP,18,1884,638,9,0.3386411889596603,0.014106583072100314,True,False
all_frozen_cert05,Temperature-MSP,19,2809,1926,91,0.6856532573869705,0.047248182762201454,True,False
all_frozen_cert05,DuoF,00,1968,1167,29,0.5929878048780488,0.024850042844901457,True,False
all_frozen_cert05,DuoF,01,2289,1383,97,0.6041939711664482,0.07013738250180766,False,False
all_frozen_cert05,DuoF,02,2034,1022,44,0.5024582104228122,0.043052837573385516,True,False
all_frozen_cert05,DuoF,03,1863,0,0,0.0,,False,True
all_frozen_cert05,DuoF,04,2435,1197,37,0.4915811088295688,0.030910609857978277,True,False
all_frozen_cert05,DuoF,05,1918,930,7,0.4848800834202294,0.007526881720430108,True,False
all_frozen_cert05,DuoF,06,1859,1174,27,0.6315223238300162,0.022998296422487224,True,False
all_frozen_cert05,DuoF,07,2249,0,0,0.0,,False,True
all_frozen_cert05,DuoF,08,2188,1240,82,0.56672760511883,0.06612903225806452,False,False
all_frozen_cert05,DuoF,09,2237,768,33,0.34331694233348237,0.04296875,True,False
all_frozen_cert05,DuoF,10,2196,520,1,0.23679417122040072,0.0019230769230769232,True,False
all_frozen_cert05,DuoF,11,1730,748,28,0.4323699421965318,0.0374331550802139,True,False
all_frozen_cert05,DuoF,12,2029,515,15,0.2538196155741745,0.02912621359223301,True,False
all_frozen_cert05,DuoF,13,1028,673,22,0.6546692607003891,0.03268945022288262,True,False
all_frozen_cert05,DuoF,14,1956,636,99,0.32515337423312884,0.15566037735849056,False,False
all_frozen_cert05,DuoF,15,2714,2025,50,0.7461311717022845,0.024691358024691357,True,False
all_frozen_cert05,DuoF,16,2147,519,8,0.24173265020959478,0.015414258188824663,True,False
all_frozen_cert05,DuoF,17,2775,1229,86,0.44288288288288286,0.06997558991049634,False,False
all_frozen_cert05,DuoF,18,1884,906,51,0.48089171974522293,0.056291390728476824,False,False
all_frozen_cert05,DuoF,19,2809,1946,94,0.6927732289070844,0.048304213771839674,True,False


==> anc/restore_npz_from_repository.py <==
"""Restore external frozen NPZ inputs from a local clone of the public repository.

Usage from the extracted arXiv submission root:
    python anc/restore_npz_from_repository.py --repository PATH_TO_COVER_REPO

This script copies verified files only. It does not download or execute code,
train models, modify arrays, or overwrite conflicting files.
"""

from __future__ import annotations

import argparse
import hashlib
import json
from pathlib import Path, PurePosixPath


def resolve_within(root: Path, relative: str) -> Path:
    path = PurePosixPath(relative)
    if path.is_absolute() or not path.parts or ".." in path.parts:
        raise ValueError(f"Unsafe relative path: {relative}")
    if "\\" in relative or ":" in relative:
        raise ValueError(f"Unsafe relative path: {relative}")
    result = root.joinpath(*path.parts).resolve()
    if not result.is_relative_to(root):
        raise ValueError(f"Path leaves root: {relative}")
    return result


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--repository", required=True, type=Path)
    parser.add_argument("--check-only", action="store_true")
    args = parser.parse_args()
    root = Path(__file__).resolve().parent
    repository = args.repository.resolve(strict=True)
    manifest = json.loads((root / "EXTERNAL_NPZ_FILES.json").read_text(encoding="utf-8"))
    if manifest["format_version"] != 1:
        raise ValueError("Unsupported manifest version")
    tasks = []
    targets = set()
    for item in manifest["archives"]:
        source = resolve_within(repository, item["repository_path"])
        target = resolve_within(root, item["ancillary_path"])
        if target in targets or target.suffix != ".npz":
            raise ValueError(f"Duplicate or invalid target: {target}")
        targets.add(target)
        data = source.read_bytes()
        if len(data) != item["bytes"] or hashlib.sha256(data).hexdigest() != item["sha256"]:
            raise ValueError(f"Repository file differs from the frozen release: {source}")
        if target.exists() and target.read_bytes() != data:
            raise FileExistsError(f"Refusing to overwrite conflicting file: {target}")
        tasks.append((target, data))
    created = 0
    if not args.check_only:
        for target, data in tasks:
            if target.exists():
                continue
            target.parent.mkdir(parents=True, exist_ok=True)
            with target.open("xb") as stream:
                stream.write(data)
            if target.read_bytes() != data:
                raise IOError(f"Copy verification failed: {target}")
            created += 1
    print(f"PASS: verified {len(tasks)} original NPZ files; copied {created}.")


if __name__ == "__main__":
    main()


==> anc/supporting_evidence/QA_RECEIPT.json <==
{
  "word_count_definition": "Same LaTeX-stripping rule before/after; includes captions and table/algorithm text; excludes math, citation keys, references, and labels; numeric macros count as one word.",
  "word_counts": {
    "before": {
      "Abstract": 260,
      "Introduction": 710,
      "Related Work": 456,
      "Problem Setup": 344,
      "Method": 1267,
      "Experiments": 1345,
      "Discussion and Conclusion": 273
    },
    "after": {
      "Abstract": 260,
      "Introduction": 495,
      "Related Work": 327,
      "Problem Setup": 190,
      "Method": 703,
      "Experiments": 750,
      "Discussion and Conclusion": 169
    }
  },
  "citation_preservation": {
    "Introduction": {
      "before": 31,
      "after": 31,
      "dropped": []
    },
    "Related Work": {
      "before": 30,
      "after": 30,
      "dropped": []
    }
  },
  "protected_changes": [],
  "figure1_unchanged": true,
  "figure2_unchanged": true,
  "undefined_references": [],
  "duplicate_labels": [],
  "missing_files": [],
  "bad_table_captions": [],
  "paper_table_count": 14,
  "paper_figure_count": 3,
  "forbidden_main_tokens": {
    "Original COVER": false,
    "S11": false,
    "delete-one": false,
    "subject_win_counts": false,
    "numeric_95_interval": false,
    "old_budget": false
  },
  "algorithm_count_main": 1,
  "algorithm_count_appendix": 0,
  "standalone_second_challenge": true,
  "pages": 19,
  "heading_pages": {
    "REPRODUCIBILITY STATEMENT": [
      8
    ],
    "ETHICS STATEMENT": [
      8
    ],
    "AI USE STATEMENT": [
      8
    ],
    "REFERENCES": [
      8
    ],
    "IMPLEMENTATION AND PROVENANCE": [
      12
    ],
    "COMPONENT PERFORMANCE": [
      15
    ],
    "ADDITIONAL COMPARISONS AND ROBUSTNESS": [
      15
    ],
    "STAGE-WISE RETENTION AND ACCEPTED SETS": [
      19
    ]
  },
  "question_marks": 0,
  "metadata": {
    "/Creator": "LaTeX with hyperref",
    "/Producer": "xdvipdfmx (0.1)",
    "/CreationDate": "D:20260926000000-00'00'"
  },
  "overfull": [],
  "undefined_log": [],
  "independent_rebuild": {
    "mode": "offline, fresh ZIP extraction",
    "pages": 19,
    "text_equal_pages": 19,
    "pixel_equal_pages": 19,
    "byte_equal_pdf": true,
    "rebuilt_sha256": "1c21e214078ff7731a489d0ee62e497fb47dfd749a11730d764acc83c5f7e096"
  },
  "page_partition": {
    "body": [
      1,
      8
    ],
    "statements": [
      8,
      8
    ],
    "references": [
      8,
      11
    ],
    "appendix": [
      12,
      19
    ],
    "note": "Page 8 is shared by body, statements, and references."
  },
  "figure1_terminology_note": "Image says BCE to FixedScale but does not explicitly label steps (i)/(ii); image unchanged.",
  "visual_review": "All 19 final pages reviewed; no clipping or overlap observed.",
  "algorithm_effective_steps": 9,
  "appendix_inventory": {
    "A": {
      "tables": {
        "2": "Combined experimental settings",
        "3": "Component subject roles",
        "4": "RF feature groups",
        "5": "Risk-vector schema",
        "6": "Primary-only candidate configurations"
      }
    },
    "B": {
      "tables": {
        "7": "Overall component classification performance"
      }
    },
    "C": {
      "tables": {
        "8": "Prespecified matched-budget comparison",
        "9": "Linear-BCE paired comparisons",
        "10": "Nested five-method comparison",
        "11": "Core paired intervals",
        "12": "Single nested sensitivity summary"
      },
      "figures": {
        "3": "Eight-method quota curves"
      }
    },
    "D": {
      "tables": {
        "13": "FixedScale true-stage counts/rates",
        "14": "FixedScale versus BCE exchanged sets"
      }
    }
  },
  "archived_exploration": [
    "Nested Branch A",
    "Nested Branch B2",
    "Expanded scorer search",
    "Selection-criterion ablation",
    "BCEAnchor versus SELE risk comparisons",
    "Earlier RiskObjective recipe",
    "Earlier component, stage, subject, and acceptance-set diagnostics"
  ],
  "baseline_zip_sha256": "d119e9c077c9efd0417152d5bf8f57085bf39ab9c88914c891a591280e93d220",
  "protected_file_count": 46,
  "protected_file_changes": 0,
  "new_statistical_computations": 0,
  "anonymity": {
    "raw_matches": 27,
    "legitimate_citation_matches": 27,
    "unexempt_identity_matches": 0,
    "scope": "All archive filenames and UTF-8 content, all PDF text and metadata; bibliography and scholarly citations retained."
  }
}

==> anc/supporting_evidence/README.md <==
# COVER supporting evidence

This archive preserves completed analyses removed from the R2 paper appendix.
It is an evidence archive, not an additional confirmatory experiment or a complete
training/replay environment. No new experiments or statistical estimates were run.
The paper's numerical CSV and macro files are copied unchanged from the source package.

## Contents and mapping

| Archived analysis | Prose/context | Saved tables or figures |
|---|---|---|
| Selection-criterion ablation | `archive/exploratory_controls.tex` | `generated/main_ablation.tex`, `ablation_*` |
| Expanded scorer search and rule resolution | same | `generated/main_automl.tex`, `extension_automl_*` |
| Nested Branch A | same | `generated/extension_selection.tex` |
| Nested Branch B2 | same | `generated/extension_averaging.tex` |
| BCEAnchor versus SELE risk comparisons | same and complete historical appendix | `generated/extension_nested_intervals.tex`, `extension_nested_sensitivity.tex`, `extension_outer_intervals.tex` |
| Earlier RiskObjective recipe | same | `generated/extension_outer_full.tex`, `paired_evidence_revision_0925.tex` |
| Record inventory, detailed feature formulas, optimizer settings and exact hash recipe | `archive/appendix_before_r2.tex` | original captions and definitions retained |
| Additional original operating points | complete historical appendix | `generated/all_baselines.tex`, `secondary.tex` |
| Earlier component/class/subject diagnostics | complete historical appendix | `component_classes.tex`, `component_subjects.tex`, `all_classes.tex`, `class_rates.tex`, `per_subject.tex` in `generated/`; archived `figures/` |
| Earlier acceptance-set decomposition | complete historical appendix | `generated/overlap.tex`, `regions.tex`, `matched_classes.tex`, `matched_class_deltas.tex` |
| Existing Linear-BCE matching analysis | `analysis_linear_bce/` | saved CSV/JSON tables and original scripts; not rerun during R2 |

`archive/appendix_before_r2.tex` supplies the full original context and is an archival
LaTeX excerpt, not a standalone compile target. Its old cross-references and numbering
refer to that historical manuscript. The two matching budgets and the retrospective
choice of the Linear-BCE anchor remain explicit in the current paper's Appendix C.

All `generated/` tables and numerical macros from the source package are preserved,
including controls not displayed in the paper. `SOURCE_FINGERPRINTS.json` records their
hashes. The original result provenance receipt is also preserved. Its upstream paths
identify research inputs not necessarily included here; no claim is made that this
archive contains raw EEG, trained weights, epoch-level masks, or the full codebase.


==> anc/supporting_evidence/SOURCE_FINGERPRINTS.json <==
{
  "analysis_linear_bce/make_tex.py": "2b54b171925990ef200a5887b077eb7cc79e50108fa01d783ea4189e3fcc5a19",
  "analysis_linear_bce/own_rule_summary.csv": "90489e6c2ae5233c13a76bbcae049010ed4175696b6ba5fadd727b266b2d4b55",
  "analysis_linear_bce/recompute_linear_bce.py": "13a677994ca9212ab2861b4bf3db6613b82c760a7b591dbebe4d42269784f193",
  "analysis_linear_bce/step1_own_rule_intervals.csv": "17d0f9c7f6737eca67e555272f6b0b3333bcdb19754c55b86962025979b3256d",
  "analysis_linear_bce/step2_matched_intervals.csv": "5a7f11d06eb2c60cf7494d400f249e94f941b19ca04b1399384a376f690f32b3",
  "analysis_linear_bce/step2_matched_linear_bce.csv": "ac381a67a5e14833b55550080def43a3e7c4bafedadd7700b329b31c7d21e5ac",
  "analysis_linear_bce/step2_subjects_fewer_errors.json": "de8aa7de31627f5748b25c7c65baeb46a86f7933bb94c6c397c59fd1b0dd7f76",
  "analysis_linear_bce/step3_reproduction.json": "e5b4bb6d52db1be8df7ad0b26fd9fc142b1b566df00c07e08ae99eb220d2061e",
  "archive/appendix_before_r2.tex": "d996a1c7867fcfed502d663c14f31f5bb1a1caae8f5a5ca61a4212f764b6b653",
  "archive/exploratory_controls.tex": "a3074323454cdb0784b2e9dac411db08801f3b8c742ed29c7e51a4fce7b423c7",
  "archive/source_fingerprints.json": "a897e1256009c94ee3e04545c6c825c579c5cbc566d45b4e314b678fbd506849",
  "figures/component_confusion.pdf": "d8d57c7bc7d7737b9b67dfac0d25abbfadf9bd375e2b1be297d94c940d69c312",
  "figures/fig1_operating_points_and_curves.pdf": "4b5d32be9c81d13b6824e294d7c638b5f57c641ad0318d92170148599b9220b8",
  "figures/fig2_matched_counts.pdf": "8ddc3206d01a5947e97cdc14a5f14a84746f6ab421543eeab62944960370da7d",
  "figures/fig2_operating_points_main_nested.pdf": "33b6eb7fc840ebc56f630bfdcfe77457ce48237b6d282671580b657623279c77",
  "figures/fig3_subjects_and_classes.pdf": "78a83ba45b021911374b73f24e2e504c032bb1c9e98154417e70b13751b8efe6",
  "figures/make_fig2_main_nested.py": "f59d298243ebd1cae99919746537a747724fe433bfa878d82d3787cb281e4b35",
  "figures/methods_overview.pdf": "76ad846f05a2216a57f891a987d92af7a51af3a6ea667c45ef086589f0aa2fa7",
  "figures/redraw_figures.py": "72b7e22ebfabe25aa4a2d2a970ff208de516fc861ef5daa40e9776df828f6fbe",
  "generated/ablation_configs.tex": "6d277eeced8d2b879bf7103c7ba71fc7c548d17a0fc4493dbb3f6e220a4191db",
  "generated/ablation_full.tex": "23c253f2e357716914698a712bd846f66ec162b8c2318407ea11694c70ae7e5c",
  "generated/ablation_intervals.tex": "f88bc9cc65e2807b53f09b7c7a2051b14aed81b0a78d8fed9e6aca76cc1e0719",
  "generated/ablation_numbers.tex": "1fa7da79c9ae3a11f0a85b1987160e0fe570f2740a3ccb4d998aeee4286f58b7",
  "generated/ablation_subjects.tex": "f60fa58f13e68fd3d0d50047f74fd653051c84daf3a9fb9ebbd4a592dad6ea89",
  "generated/all_baselines.tex": "6ba631f80e8d48c09d5b1a47d6304f886332043ccdfb5dd3b49bc8e3ff359df0",
  "generated/all_classes.tex": "ba036f295a1a0f20e2a423129b3d57a145c139739d1eaae808b91bcf81a65720",
  "generated/class_rates.tex": "0bfd5c2bf85e24912f743c85edcfeee46099efa8b06c8f39814c5dac941bb7b4",
  "generated/component_aggregation.tex": "8262c9caafea154d7e0929e479599ca99f74cd69165c9681dabbaf8d30ca4eca",
  "generated/component_classes.tex": "0a592d6092d2d5b7b5dabe6a32409b1444a857d1c2504970390377a8b1c6720a",
  "generated/component_subjects.tex": "41e31bee5e3fa49b42707ef7dc5bd5f99fc5beab035a308d696f62662bd77a5d",
  "generated/display_nested_revision_0925.tex": "9ac981c30329fcde1422c9869bfd812f76bdae03eaa24559d3897f6d0817ee9a",
  "generated/display_outer_linear_bce.tex": "ccce9c89f18b453152a4955ddc6f804fcf2a6684c0a065000392d59e14e636f4",
  "generated/extension_automl_grid.tex": "7f58bc76a3fcdfe2e2d60f15f2e88a5aa3f07330edd9e72ff6ede58cd8a05e69",
  "generated/extension_automl_intervals.tex": "437a13a761f304fa5c9068e2b46504377c2b9b91d0164a56022d5e32397bfe38",
  "generated/extension_averaging.tex": "3271a29b5e3e85b066a2b02d9e630b766624f75e6110c86fd65ff3c6732879a7",
  "generated/extension_nested_intervals.tex": "b072a7d3a56a2bcc255cacf854d4dfb0a397dcda4b441b52008103c36028e9a0",
  "generated/extension_nested_quota.tex": "a4bf5321f00e75dd42777b623456eb1846602d54ceec69ef9282e5976ce50f28",
  "generated/extension_nested_sensitivity.tex": "d9ef1f1dfa72cfdba5daac396c943cd49fe6f61b7560697833e9424c0b5973d4",
  "generated/extension_nested_subjects.tex": "e795b1803e1bb600174d96e597aaa9e9c24998d58b9858d4905478df424d53ba",
  "generated/extension_numbers.tex": "b3efa1327f9741eab872b4f1e7bf49cdb6c5babcd51024cd4e3b2101bfc34442",
  "generated/extension_outer_full.tex": "23dd5ddd65321cb84441eb66320a2cfca009e79c2c04a8661dfdf7039f6b740b",
  "generated/extension_outer_intervals.tex": "40d381f52ad67755deb25b1b040fc2712cdb13740d596ba9ec83728c2d98c7f3",
  "generated/extension_selection.tex": "734cb344f068e1b59c1e1eb30ed39287ff69a0542b676245a47f7231deba8de6",
  "generated/figure2_curves.csv": "e0cf29a36aefe2bf0bd2389bd69e009a2a5da0cf5bc18849ac8af85699739ad3",
  "generated/figure2_operating_points.csv": "8eaa8217ecc640a748a6493cdaf2b970ee97a1e744c47b8ed53683a7bd6dedcf",
  "generated/fixedscale_classes_revision_0925.tex": "90519160cf9b6b6993c0de46168e7e66cfe9abdbf647914cb9ec868e395b7c8b",
  "generated/fixedscale_exchanges_revision_0925.tex": "e6b613babc1408338426a975527d945d02ebed2e69df47eeb6b240150b10cb86",
  "generated/main_ablation.tex": "8befa3ccfbed8df988cda818dbcd0ff53fdec688cabbfa1ff504fb464cf044b9",
  "generated/main_automl.tex": "0e26ecfbb3b0622b4745c619538222c2ce43b24b29b37553ae63634a5cb45a7a",
  "generated/main_matched.tex": "80c2f496ee6d0661b839e5c31910f39d9d5075ef83a9fdd729d86124fcc6690e",
  "generated/matched_class_deltas.tex": "74c6399f83f99b87ca00ef76c015400321f0f09ce31452a77813d060aa6e06ec",
  "generated/matched_classes.tex": "bc8aa990e76296cd99d0e70445411c4934a91ed8e83b277855ef8a7c8b036ff9",
  "generated/nested_sensitivity_revision_0925.tex": "9ad4a73f770668a6d46bc9e4d35fa605b1ec56d58c549efa697283408accf34d",
  "generated/numbers_linear_bce.tex": "74ea2388b35693c1ea78556e9e465111748e1471a2aee25b11686fd7426c7eb6",
  "generated/numbers_revision_0925.tex": "68522e1f1b6a8f418171f8677247ff4025d4960e07ad03d79992c2db83543833",
  "generated/overlap.tex": "bdc5144f3e37098d9763b33e3d618d1aee8a61884b22f6a464267b9fbbcbc1a2",
  "generated/paired_evidence_revision_0925.tex": "902ff0a214c0108f65bbb34c3fb2c774918ae5d4671f99e2f8a8aab75f2bd881",
  "generated/per_subject.tex": "f7d4b4d3be0b99c80a525ffcd81faa0cd474bb4a4d8c8ee683578c9f0dfaa338",
  "generated/regions.tex": "130a146e210f3c8725d67d66d6c15192de1f204fb53d59ca1ab09240ae122be3",
  "generated/secondary.tex": "d00aa33aaa3581b3176819760c70aca9a1f74dd03a64374effc958869a65fb4a",
  "generated/sources_revision_0925.json": "a897e1256009c94ee3e04545c6c825c579c5cbc566d45b4e314b678fbd506849",
  "QA_RECEIPT.json": "9faca597f4ef7e3577d220f3b900813af6755efa3a939e34ced173834cb2a02b",
  "README.md": "2360d35d622e1e6c70c112056068158f1989d166a9a06ae93311cd99fdffc85d"
}

==> anc/supporting_evidence/analysis_linear_bce/make_tex.py <==
"""Write the Linear-BCE-anchored Table 2 and number macros from saved results.

Inputs: the CSVs written by recompute_linear_bce.py (run it first) plus the saved
scores it reads. Outputs go to revision_0925e/generated/:
  display_outer_linear_bce.tex   Table 2 with Linear-BCE matched budget
  numbers_linear_bce.tex         macros used in Section 5.2 (prefix \\lb)
Own-rule columns are copied from the original generated/display_outer.tex and
checked against the recomputed own-rule summary.
"""
from __future__ import annotations

import csv
import json
import re
import sys
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
REV = HERE.parent
sys.path.insert(0, str(HERE))
import recompute_linear_bce as R  # noqa: E402
from src.stage1_analysis.metrics import count_subjects, identity_ties, quota_mask, ranked_orders  # noqa: E402

DISPLAY = {"Learned-Selected": "Original COVER"}


def rows(name):
    with (HERE / name).open(encoding="utf-8") as f:
        return list(csv.DictReader(f))


def ci(d, lo, hi, scale=100.0):
    f = lambda v: f"{v * scale:+.2f}"
    return f"{f(d)} [{f(lo)}, {f(hi)}]"


def thousands(v):
    return f"{int(v):,}"


def main():
    own = {DISPLAY.get(r["method"], r["method"]): r for r in rows("own_rule_summary.csv")}
    matched = {DISPLAY.get(r["method"], r["method"]): r for r in rows("step2_matched_linear_bce.csv")}
    s1 = {(DISPLAY.get(r["method_b"], r["method_b"]), r["metric"]): r for r in rows("step1_own_rule_intervals.csv")}
    s2 = {DISPLAY.get(r["method_b"], r["method_b"]): r for r in rows("step2_matched_intervals.csv")}
    fewer = {DISPLAY.get(k, k): v for k, v in json.loads((HERE / "step2_subjects_fewer_errors.json").read_text()).items()}
    budget = int(matched["Linear-BCE"]["accepted"])

    # ---- Table 2: copy own-rule columns, replace the matched column, verify values ----
    src = (REV / "generated/display_outer.tex").read_text(encoding="utf-8")
    out_lines = []
    for line in src.splitlines():
        m = re.match(r"(\s*)(\\textbf\{)?([A-Za-z\- ]+?)(\})?\s*&(.*)\\\\\s*$", line)
        name = m.group(3).strip() if m else None
        if name in matched:
            cells = [c.strip() for c in m.group(5).split("&")]
            o = own[name]
            want = [f"{100 * float(o['macro_coverage']):.2f}", f"{100 * float(o['subject_equal_ratio_risk']):.2f}",
                    f"{100 * float(o['pooled_risk']):.2f}", thousands(o["accepted"])]
            assert cells[:4] == want, (name, cells, want)
            cells[4] = thousands(matched[name]["errors"])
            label = f"\\textbf{{{name}}}" if m.group(2) else name
            out_lines.append(f"{m.group(1)}{label} & " + " & ".join(cells) + " \\\\")
        else:
            out_lines.append(line)
    # Regroup rows in the order of the Section 5.2-5.3 narrative (values unchanged).
    by_name = {}
    for line in out_lines:
        m = re.match(r"\s*(?:\\textbf\{)?([A-Za-z\- ]+?)\}?\s*&(.*)\\\\\s*$", line)
        if m and m.group(1).strip() in matched:
            by_name[m.group(1).strip()] = m.group(2).strip()
    groups = [("Confidence", ["MSP"]),
              ("Step-(i) components", ["Forward-KL", "Primary-only", "DuoF"]),
              ("Step (i): learned error score", ["Linear-BCE"]),
              ("Step (ii): refinement and controls", ["FixedScale", "SELE", "BCEAnchor"])]
    # Original COVER (the prespecified search pipeline) is reported in the appendix only.
    assert sorted(n for _, ns in groups for n in ns) == sorted(set(by_name) - {"Original COVER"}), by_name
    table = ["\\begin{tabular}{@{}lrrrrr@{}}", "\\toprule",
             "Scorer & Coverage & $R_{\\rm SE}$ & $R_{\\rm pool}$ & Accepted & Matched errors \\\\"]
    for gi, (title, names) in enumerate(groups):
        table.append("\\midrule" if gi == 0 else "\\addlinespace[2pt]")
        table.append(f"\\multicolumn{{6}}{{@{{}}l}}{{\\emph{{{title}}}}} \\\\")
        for name in names:
            label = f"\\textbf{{{name}}}" if name == "FixedScale" else name
            table.append(f"\\quad {label} & {by_name[name]} \\\\")
    table += ["\\bottomrule", "\\end{tabular}"]
    (REV / "generated/display_outer_linear_bce.tex").write_text("\n".join(table) + "\n", encoding="utf-8")

    # ---- Subject-14 contribution and delete-one range versus DuoF (matched, Linear-BCE budget) ----
    keys, subj, err, fs, _ = R.load_frozen()
    people = sorted(set(subj.tolist()))
    ties = identity_ties(keys)
    ls, lm = R.load_outer_cells(R.NEW / "decisions", ["BCE|20"], keys)
    lin = lm["BCE|20"]
    _, quotas, _ = count_subjects(lin, err, subj, people)
    duof = quota_mask(ranked_orders(fs["DuoF"], ties, subj, people), quotas, len(err))
    per = {s: int((duof & err & (subj == s)).sum()) - int((lin & err & (subj == s)).sum()) for s in people}
    n, a1, k1 = count_subjects(lin, err, subj, people)
    _, a2, k2 = count_subjects(duof, err, subj, people)
    drop = [k1[np.arange(20) != i].sum() / a1[np.arange(20) != i].sum()
            - k2[np.arange(20) != i].sum() / a2[np.arange(20) != i].sum() for i in range(20)]

    with (REV / "generated/figure2_curves.csv").open(encoding="utf-8") as f:
        curves = list(csv.DictReader(f))
    def curve(name):
        return np.array([float(next(r for r in curves if r["method"] == name and int(r["quota_percent"]) == q)
                               ["subject_equal_ratio_risk"]) for q in range(30, 61)])
    # Same definition as rvCurveLearnedSpread in Scripts/manuscript_revision_0925.py, over the linear scorers.
    curve_spread = 100 * np.ptp(np.stack([curve(n) for n in ("Linear-BCE", "FixedScale", "SELE")]), axis=0).max()
    msp_red = 100 * (1 - int(matched["Linear-BCE"]["errors"]) / int(matched["MSP"]["errors"]))
    oc = s2["Original COVER"]
    macros = {
        "lbMatchedBudget": thousands(budget),
        "lbMspCovCI": ci(*(float(s1["MSP", "macro_coverage"][k]) for k in ("a_minus_b", "low", "high"))),
        "lbMspRiskCI": ci(*(float(s1["MSP", "subject_equal_ratio_risk"][k]) for k in ("a_minus_b", "low", "high"))),
        "lbMspMatchedErrors": thousands(matched["MSP"]["errors"]),
        "lbLinearMatchedErrors": thousands(matched["Linear-BCE"]["errors"]),
        "lbMspReduction": f"{msp_red:.1f}",
        "lbMspFewer": str(fewer["MSP"]),
        "lbMspPoolCI": ci(*(float(s2["MSP"][k]) for k in ("a_minus_b", "low", "high"))),
        "lbFklMatchedErrors": thousands(matched["Forward-KL"]["errors"]),
        "lbPrimaryMatchedErrors": thousands(matched["Primary-only"]["errors"]),
        "lbPrimaryPoolCI": ci(*(float(s2["Primary-only"][k]) for k in ("a_minus_b", "low", "high"))),
        "lbPrimaryCovCI": ci(*(float(s1["Primary-only", "macro_coverage"][k]) for k in ("a_minus_b", "low", "high"))),
        "lbDuofMatchedErrors": thousands(matched["DuoF"]["errors"]),
        "lbDuofPoolCI": ci(*(float(s2["DuoF"][k]) for k in ("a_minus_b", "low", "high"))),
        "lbDuofCovCI": ci(*(float(s1["DuoF", "macro_coverage"][k]) for k in ("a_minus_b", "low", "high"))),
        "lbDuofFewerTotal": str(sum(per.values())),
        "lbDuofSubjectFourteen": str(per["14"]),
        "lbDuofDeleteRange": f"[{100 * min(drop):+.2f}, {100 * max(drop):+.2f}]",
        "lbOriginalMatchedErrors": thousands(matched["Original COVER"]["errors"]),
        # Original COVER minus Linear-BCE (sign and bounds reversed from the Linear-BCE-minus file).
        "lbOriginalMinusLinearPoolCI": ci(-float(oc["a_minus_b"]), -float(oc["high"]), -float(oc["low"])),
        "lbOriginalMinusLinearCovCI": ci(*(-float(s1["Original COVER", "macro_coverage"][k])
                                           for k in ("a_minus_b", "high", "low"))),
        "lbFixedMatchedErrors": thousands(matched["FixedScale"]["errors"]),
        "lbSeleMatchedErrors": thousands(matched["SELE"]["errors"]),
        "lbAnchorMatchedErrors": thousands(matched["BCEAnchor"]["errors"]),
        "lbLinearCovOne": f"{100 * float(own['Linear-BCE']['macro_coverage']):.1f}",
        "lbLinearRiskOne": f"{100 * float(own['Linear-BCE']['subject_equal_ratio_risk']):.2f}",
        "lbCurveLinearSpread": f"{curve_spread:.2f}",
        "lbFixedMinusLinearPoolCI": ci(-float(s2["FixedScale"]["a_minus_b"]), -float(s2["FixedScale"]["high"]),
                                       -float(s2["FixedScale"]["low"])),
    }
    header = ("% Generated by revision_0925e/analysis_linear_bce/make_tex.py from saved scores and masks;\n"
              "% no model was fitted. Matched comparisons use Linear-BCE's per-subject accepted counts.\n"
              "% Intervals: paired subject bootstrap, 10,000 PCG64 draws, seed 20260901; values in pp.\n")
    body = "".join(f"\\newcommand{{\\{k}}}{{{v}}}\n" for k, v in macros.items())
    (REV / "generated/numbers_linear_bce.tex").write_text(header + body, encoding="utf-8")
    print(body)


if __name__ == "__main__":
    main()


==> anc/supporting_evidence/analysis_linear_bce/own_rule_summary.csv <==
method,eligible,accepted,errors,macro_coverage,pooled_coverage,subject_equal_ratio_risk,pooled_risk,passed_subjects,zero_subjects,below_min_support_subjects,over_risk_subjects
Learned-Selected,42308,19892,817,0.47067109130397045,0.47017112602817435,0.03976483157257278,0.041071787653327974,12,1,1,7
MSP,42308,13625,565,0.3145001027238171,0.3220431124137279,0.03938783621039349,0.04146788990825688,11,5,5,4
DuoF,42308,18598,810,0.4362443033685565,0.43958589392077146,0.042873197826790305,0.04355307022260458,13,2,2,5
Primary-only,42308,15603,572,0.3624006538510825,0.3687954996690933,0.03590641224340633,0.036659616740370445,12,3,3,5
Forward-KL,42308,12935,669,0.30560941591195806,0.3057341401153446,0.05172319348914474,0.05172013915732509,11,1,1,8
Linear-BCE,42308,20639,867,0.4879182425380549,0.4878273612555545,0.04147264400154215,0.04200784921750085,12,1,1,7
SELE,42308,20875,909,0.49348326975969065,0.4934055025054363,0.04314838866519309,0.04354491017964072,12,1,1,7
FixedScale,42308,21455,982,0.5039958759955223,0.507114493712773,0.045277284415108254,0.045770216732696344,11,1,1,8
BCEAnchor,42308,20805,855,0.49219841060971464,0.49175096908386123,0.04061390641531389,0.0410958904109589,12,1,1,7


==> anc/supporting_evidence/analysis_linear_bce/recompute_linear_bce.py <==
"""Re-anchor step-(i) comparisons on Linear-BCE using saved scores and masks only.

No model is fitted and no label is read beyond the saved primary-error vector.
Step 3 (reproduction) runs first and aborts if any published number differs.
Outputs are written next to this script.
"""
from __future__ import annotations

import csv
import json
import sys
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[2]          # ICLR_MVP_0915
sys.path.insert(0, str(ROOT))
from src.stage1_analysis.metrics import (bootstrap_metrics, count_subjects, identity_key,
                                         identity_ties, interval, quota_mask, ranked_orders,
                                         summary)

OUT = Path(__file__).resolve().parent
FROZEN = ROOT / "outputs/analysis_inputs/frozen_analysis_inputs.npz"
NEW = ROOT / "New_Objective_Idea/outputs"
PUBLISHED = ROOT / "outputs/strengthening/stage1_strengthening_v1/tables/paired_bootstrap.csv"
SEED, REPS = 20260901, 10000


def load_frozen():
    z = np.load(FROZEN, allow_pickle=False)
    ids = json.loads(str(z["identities_json"]))
    keys = [identity_key(r) for r in ids]
    scores = {str(n): z["scores"][:, i] for i, n in enumerate(z["score_names"])}
    masks = {str(n): z["masks"][:, i] for i, n in enumerate(z["mask_names"])}
    return keys, z["subjects"].astype(str), z["errors"].astype(bool), scores, masks


def load_outer_cells(folder: Path, cells: list[str], keys: list[tuple]):
    """Assemble OUTER scores and masks of the requested cells across the 20 outer folds."""
    index = {k: i for i, k in enumerate(keys)}
    size = len(keys)
    score = {c: np.full(size, np.nan) for c in cells}
    mask = {c: np.zeros(size, bool) for c in cells}
    seen = np.zeros(size, bool)
    for outer in range(20):
        z = np.load(folder / f"outer-{outer:02d}.npz", allow_pickle=False)
        names = [str(c) for c in z["cells"]]
        pos = np.array([index[identity_key(r)] for r in json.loads(str(z["identities_json"]))])
        assert not seen[pos].any(), "epoch scored in two outer folds"
        seen[pos] = True
        for c in cells:
            j = names.index(c)
            score[c][pos] = z["scores"][:, j]
            mask[c][pos] = z["masks"][:, j].astype(bool)
    assert seen.all(), "some epochs have no OUTER score"
    return score, mask


def main():
    keys, subjects, errors, fscores, fmasks = load_frozen()
    people = sorted(set(subjects.tolist()))
    n = np.array([np.count_nonzero(subjects == s) for s in people])
    ties = identity_ties(keys)
    lin_s, lin_m = load_outer_cells(NEW / "decisions", ["BCE|20", "SELE|20"], keys)
    anc_s, anc_m = load_outer_cells(NEW / "anchored/decisions", ["FixedScale|20", "BCEAnchor|20"], keys)

    step1_names = ["Learned-Selected", "MSP", "DuoF", "Primary-only", "Forward-KL"]
    own = {m: fmasks[f"{m}|0.05|empirical"] for m in step1_names}
    own.update({"Linear-BCE": lin_m["BCE|20"], "SELE": lin_m["SELE|20"],
                "FixedScale": anc_m["FixedScale|20"], "BCEAnchor": anc_m["BCEAnchor|20"]})
    score = {m: fscores[m] for m in step1_names}
    score.update({"Linear-BCE": lin_s["BCE|20"], "SELE": lin_s["SELE|20"],
                  "FixedScale": anc_s["FixedScale|20"], "BCEAnchor": anc_s["BCEAnchor|20"]})
    orders = {m: ranked_orders(score[m], ties, subjects, people) for m in score}

    def matched(anchor: str):
        _, quotas, _ = count_subjects(own[anchor], errors, subjects, people)
        out = {m: quota_mask(orders[m], quotas, len(errors)) for m in score}
        out[anchor] = own[anchor]           # anchor keeps its own rule, as in the paper
        return out

    rng = np.random.Generator(np.random.PCG64(SEED))
    draws = rng.integers(0, len(people), size=(REPS, len(people)))
    counts = lambda mask: count_subjects(mask, errors, subjects, people)

    def paired(context, masks, a, others, metrics):
        rows = []
        ca = counts(masks[a]); ba = bootstrap_metrics(*ca, draws); sa = summary(*ca)
        for b in others:
            cb = counts(masks[b]); bb = bootstrap_metrics(*cb, draws); sb = summary(*cb)
            for metric in metrics:
                iv = interval(ba[metric] - bb[metric])
                rows.append({"context": context, "method_a": a, "method_b": b, "metric": metric,
                             "a_minus_b": sa[metric] - sb[metric], **iv})
        return rows

    # ---------------- Step 3: reproduce published numbers ----------------
    ref = matched("Learned-Selected")
    got = {m: int((ref[m] & errors).sum()) for m in ref}
    expect = {"Learned-Selected": 817, "MSP": 1369, "Primary-only": 1133, "DuoF": 946,
              "Forward-KL": 2171, "Linear-BCE": 794, "SELE": 798, "FixedScale": 803, "BCEAnchor": 780}
    own_expect = {"Learned-Selected": (19892, 817), "Linear-BCE": (20639, None),
                  "FixedScale": (21455, None), "SELE": (20875, None), "BCEAnchor": (20805, None)}
    repro = {"matched_errors_original_budget": {m: {"recomputed": got[m], "published": expect[m],
                                                     "match": got[m] == expect[m]} for m in expect}}
    repro["own_rule_accepted"] = {m: {"recomputed": int(own[m].sum()), "published": v[0],
                                      "match": int(own[m].sum()) == v[0]} for m, v in own_expect.items()}
    with PUBLISHED.open(encoding="utf-8") as f:
        pub = {(r["context"], r["method_a"], r["method_b"], r["metric"]): r for r in csv.DictReader(f)}
    checks = paired("frozen_cert05", own, "Learned-Selected", ["MSP", "DuoF", "Primary-only"],
                    ["macro_coverage", "pooled_risk", "subject_equal_ratio_risk"])
    checks += paired("matched_original_reference", ref, "Learned-Selected", ["MSP", "DuoF", "Primary-only"],
                     ["pooled_risk"])
    repro["paired_intervals"] = []
    for r in checks:
        p = pub[(r["context"], r["method_a"], r["method_b"], r["metric"])]
        ok = all(abs(float(p[k]) - r[k2]) < 1e-12 for k, k2 in (("a_minus_b", "a_minus_b"), ("low", "low"), ("high", "high")))
        repro["paired_intervals"].append({**{k: r[k] for k in ("context", "method_b", "metric")},
            "recomputed": [r["a_minus_b"], r["low"], r["high"]],
            "published": [float(p["a_minus_b"]), float(p["low"]), float(p["high"])], "match": ok})
    all_ok = (all(v["match"] for v in repro["matched_errors_original_budget"].values())
              and all(v["match"] for v in repro["own_rule_accepted"].values())
              and all(v["match"] for v in repro["paired_intervals"]))
    repro["all_match"] = all_ok
    (OUT / "step3_reproduction.json").write_text(json.dumps(repro, indent=2), encoding="utf-8")
    print("STEP 3 reproduction all_match =", all_ok)
    if not all_ok:
        print(json.dumps(repro, indent=2))
        sys.exit(1)

    # ---------------- Step 1: own-rule intervals anchored on Linear-BCE ----------------
    others = ["MSP", "Forward-KL", "Primary-only", "DuoF", "Learned-Selected"]
    step1 = paired("frozen_cert05", own, "Linear-BCE", others,
                   ["macro_coverage", "subject_equal_ratio_risk", "pooled_risk"])
    own_summary = [{"method": m, **summary(*counts(own[m]))} for m in own]

    # ---------------- Step 2: matched budget anchored on Linear-BCE ----------------
    lin = matched("Linear-BCE")
    matched_summary = [{"method": m, "accepted": int(lin[m].sum()), "errors": int((lin[m] & errors).sum()),
                        "pooled_risk": float((lin[m] & errors).sum() / lin[m].sum())} for m in lin]
    step2 = paired("matched_linear_bce", lin, "Linear-BCE",
                   ["MSP", "Forward-KL", "Primary-only", "DuoF", "Learned-Selected",
                    "SELE", "FixedScale", "BCEAnchor"], ["pooled_risk"])
    fewer = {b: int(sum(1 for i, s in enumerate(people)
                        if ((lin["Linear-BCE"] & errors & (subjects == s)).sum()
                            < (lin[b] & errors & (subjects == s)).sum()))) for b in lin if b != "Linear-BCE"}

    for name, rows in (("step1_own_rule_intervals.csv", step1), ("own_rule_summary.csv", own_summary),
                       ("step2_matched_linear_bce.csv", matched_summary),
                       ("step2_matched_intervals.csv", step2)):
        with (OUT / name).open("w", encoding="utf-8", newline="") as f:
            w = csv.DictWriter(f, fieldnames=list(rows[0])); w.writeheader(); w.writerows(rows)
    (OUT / "step2_subjects_fewer_errors.json").write_text(json.dumps(fewer, indent=2), encoding="utf-8")
    print("done")


if __name__ == "__main__":
    main()


==> anc/supporting_evidence/analysis_linear_bce/step1_own_rule_intervals.csv <==
context,method_a,method_b,metric,a_minus_b,low,high,valid_draws
frozen_cert05,Linear-BCE,MSP,macro_coverage,0.17341813981423776,0.0974152203169762,0.2554476636203122,10000
frozen_cert05,Linear-BCE,MSP,subject_equal_ratio_risk,0.0020848077911486615,-0.0129471768139876,0.018063716228568037,10000
frozen_cert05,Linear-BCE,MSP,pooled_risk,0.0005399593092439703,-0.013826922970714032,0.01629403321798963,10000
frozen_cert05,Linear-BCE,Forward-KL,macro_coverage,0.18230882662609682,0.08503576011747085,0.2685372329706636,10000
frozen_cert05,Linear-BCE,Forward-KL,subject_equal_ratio_risk,-0.010250549487602588,-0.025125423169099288,0.004157757208282191,10000
frozen_cert05,Linear-BCE,Forward-KL,pooled_risk,-0.009712289939824238,-0.02484888205483368,0.004665859687081157,10000
frozen_cert05,Linear-BCE,Primary-only,macro_coverage,0.12551758868697238,0.06807566078447204,0.19252080722306922,10000
frozen_cert05,Linear-BCE,Primary-only,subject_equal_ratio_risk,0.005566231758135823,-0.004692387502775052,0.01571021310967624,10000
frozen_cert05,Linear-BCE,Primary-only,pooled_risk,0.005348232477130406,-0.004611014559153614,0.01531361641880252,10000
frozen_cert05,Linear-BCE,DuoF,macro_coverage,0.05167393916949836,0.009750621967894052,0.09828931662665043,10000
frozen_cert05,Linear-BCE,DuoF,subject_equal_ratio_risk,-0.0014005538252481534,-0.013174023676249796,0.009876230186169448,10000
frozen_cert05,Linear-BCE,DuoF,pooled_risk,-0.0015452210051037293,-0.013031155654302108,0.00974116987882449,10000
frozen_cert05,Linear-BCE,Learned-Selected,macro_coverage,0.017247151234084435,-0.013583960721436191,0.06315920607465768,10000
frozen_cert05,Linear-BCE,Learned-Selected,subject_equal_ratio_risk,0.00170781242896937,-0.005980143201731038,0.010713797101724654,10000
frozen_cert05,Linear-BCE,Learned-Selected,pooled_risk,0.000936061564172877,-0.006753546058800879,0.010164936528995376,10000


==> anc/supporting_evidence/analysis_linear_bce/step2_matched_intervals.csv <==
context,method_a,method_b,metric,a_minus_b,low,high,valid_draws
matched_linear_bce,Linear-BCE,MSP,pooled_risk,-0.02907117592906633,-0.05372280359939321,-0.010853237539211883,10000
matched_linear_bce,Linear-BCE,Forward-KL,pooled_risk,-0.06865642715247831,-0.10065075457087291,-0.043222857300508996,10000
matched_linear_bce,Linear-BCE,Primary-only,pooled_risk,-0.016037598720868254,-0.030686215778503664,-0.006253383843235345,10000
matched_linear_bce,Linear-BCE,DuoF,pooled_risk,-0.007946121420611463,-0.020751487783230965,-0.0001566378206619374,10000
matched_linear_bce,Linear-BCE,Learned-Selected,pooled_risk,-0.0021803381946799705,-0.0071803257070106406,0.0018425967876809484,10000
matched_linear_bce,Linear-BCE,SELE,pooled_risk,-4.8451959881776197e-05,-0.0011111467693624307,0.0010249941005668077,10000
matched_linear_bce,Linear-BCE,FixedScale,pooled_risk,-0.0011143950772808733,-0.004780255056159009,0.0017932999831881684,10000
matched_linear_bce,Linear-BCE,BCEAnchor,pooled_risk,0.00048451959881777584,-0.0024046844701731303,0.0031481644240422277,10000


==> anc/supporting_evidence/analysis_linear_bce/step2_matched_linear_bce.csv <==
method,accepted,errors,pooled_risk
Learned-Selected,20639,912,0.04418818741218082
MSP,20639,1467,0.07107902514656718
DuoF,20639,1031,0.04995397063811231
Primary-only,20639,1198,0.058045447938369105
Forward-KL,20639,2284,0.11066427636997916
Linear-BCE,20639,867,0.04200784921750085
SELE,20639,868,0.04205630117738263
FixedScale,20639,890,0.043122244294781724
BCEAnchor,20639,857,0.041523329618683075


==> anc/supporting_evidence/analysis_linear_bce/step2_subjects_fewer_errors.json <==
{
  "Learned-Selected": 8,
  "MSP": 16,
  "DuoF": 12,
  "Primary-only": 15,
  "Forward-KL": 19,
  "SELE": 5,
  "FixedScale": 8,
  "BCEAnchor": 5
}

==> anc/supporting_evidence/analysis_linear_bce/step3_reproduction.json <==
{
  "matched_errors_original_budget": {
    "Learned-Selected": {
      "recomputed": 817,
      "published": 817,
      "match": true
    },
    "MSP": {
      "recomputed": 1369,
      "published": 1369,
      "match": true
    },
    "Primary-only": {
      "recomputed": 1133,
      "published": 1133,
      "match": true
    },
    "DuoF": {
      "recomputed": 946,
      "published": 946,
      "match": true
    },
    "Forward-KL": {
      "recomputed": 2171,
      "published": 2171,
      "match": true
    },
    "Linear-BCE": {
      "recomputed": 794,
      "published": 794,
      "match": true
    },
    "SELE": {
      "recomputed": 798,
      "published": 798,
      "match": true
    },
    "FixedScale": {
      "recomputed": 803,
      "published": 803,
      "match": true
    },
    "BCEAnchor": {
      "recomputed": 780,
      "published": 780,
      "match": true
    }
  },
  "own_rule_accepted": {
    "Learned-Selected": {
      "recomputed": 19892,
      "published": 19892,
      "match": true
    },
    "Linear-BCE": {
      "recomputed": 20639,
      "published": 20639,
      "match": true
    },
    "FixedScale": {
      "recomputed": 21455,
      "published": 21455,
      "match": true
    },
    "SELE": {
      "recomputed": 20875,
      "published": 20875,
      "match": true
    },
    "BCEAnchor": {
      "recomputed": 20805,
      "published": 20805,
      "match": true
    }
  },
  "paired_intervals": [
    {
      "context": "frozen_cert05",
      "method_b": "MSP",
      "metric": "macro_coverage",
      "recomputed": [
        0.15617098858015332,
        0.09330550570818755,
        0.22460583448451296
      ],
      "published": [
        0.15617098858015332,
        0.09330550570818755,
        0.22460583448451296
      ],
      "match": true
    },
    {
      "context": "frozen_cert05",
      "method_b": "MSP",
      "metric": "pooled_risk",
      "recomputed": [
        -0.0003961022549289067,
        -0.01208368475315231,
        0.01165651832180048
      ],
      "published": [
        -0.0003961022549289067,
        -0.01208368475315231,
        0.01165651832180048
      ],
      "match": true
    },
    {
      "context": "frozen_cert05",
      "method_b": "MSP",
      "metric": "subject_equal_ratio_risk",
      "recomputed": [
        0.0003769953621792915,
        -0.01172373900636202,
        0.013042512650045805
      ],
      "published": [
        0.0003769953621792915,
        -0.01172373900636202,
        0.013042512650045805
      ],
      "match": true
    },
    {
      "context": "frozen_cert05",
      "method_b": "DuoF",
      "metric": "macro_coverage",
      "recomputed": [
        0.03442678793541393,
        -0.007529258234077141,
        0.07980910550624991
      ],
      "published": [
        0.03442678793541393,
        -0.007529258234077141,
        0.07980910550624991
      ],
      "match": true
    },
    {
      "context": "frozen_cert05",
      "method_b": "DuoF",
      "metric": "pooled_risk",
      "recomputed": [
        -0.0024812825692766063,
        -0.01097589995292094,
        0.004485502387854359
      ],
      "published": [
        -0.0024812825692766063,
        -0.01097589995292094,
        0.004485502387854359
      ],
      "match": true
    },
    {
      "context": "frozen_cert05",
      "method_b": "DuoF",
      "metric": "subject_equal_ratio_risk",
      "recomputed": [
        -0.0031083662542175233,
        -0.011943326621832954,
        0.004530003779685828
      ],
      "published": [
        -0.0031083662542175233,
        -0.011943326621832954,
        0.004530003779685828
      ],
      "match": true
    },
    {
      "context": "frozen_cert05",
      "method_b": "Primary-only",
      "metric": "macro_coverage",
      "recomputed": [
        0.10827043745288795,
        0.06001306338611597,
        0.1604440449946263
      ],
      "published": [
        0.10827043745288795,
        0.06001306338611597,
        0.1604440449946263
      ],
      "match": true
    },
    {
      "context": "frozen_cert05",
      "method_b": "Primary-only",
      "metric": "pooled_risk",
      "recomputed": [
        0.004412170912957529,
        -0.004703968830882284,
        0.012551024108944462
      ],
      "published": [
        0.004412170912957529,
        -0.004703968830882284,
        0.012551024108944462
      ],
      "match": true
    },
    {
      "context": "frozen_cert05",
      "method_b": "Primary-only",
      "metric": "subject_equal_ratio_risk",
      "recomputed": [
        0.003858419329166453,
        -0.005004148400479896,
        0.012049657957490321
      ],
      "published": [
        0.003858419329166453,
        -0.005004148400479896,
        0.012049657957490321
      ],
      "match": true
    },
    {
      "context": "matched_original_reference",
      "method_b": "MSP",
      "metric": "pooled_risk",
      "recomputed": [
        -0.02774984918560225,
        -0.05109394178357903,
        -0.011332959149419678
      ],
      "published": [
        -0.02774984918560225,
        -0.05109394178357903,
        -0.011332959149419678
      ],
      "match": true
    },
    {
      "context": "matched_original_reference",
      "method_b": "DuoF",
      "metric": "pooled_risk",
      "recomputed": [
        -0.006485019103157047,
        -0.02239311441405685,
        0.003594011048547862
      ],
      "published": [
        -0.006485019103157047,
        -0.02239311441405685,
        0.003594011048547862
      ],
      "match": true
    },
    {
      "context": "matched_original_reference",
      "method_b": "Primary-only",
      "metric": "pooled_risk",
      "recomputed": [
        -0.01588578322943897,
        -0.03393857220018383,
        -0.0034283597079340965
      ],
      "published": [
        -0.01588578322943897,
        -0.03393857220018383,
        -0.0034283597079340965
      ],
      "match": true
    }
  ],
  "all_match": true
}

==> anc/supporting_evidence/archive/appendix_before_r2.tex.txt <==
\section{Implementation and Provenance}\label{app:implementation}

COVER denotes the framework and FixedScale its main implementation. \emph{Original COVER} denotes the binary-error pipeline that selects among 16 logistic-regression and gradient-boosting scorers across two feature families; saved machine keys record it as Learned-Selected. Throughout the appendix, \emph{out-of-fold (OOF) outputs} are the leave-one-subject-out component outputs described in Section~\ref{sec:protocol}. All numerical inputs are saved results; this revision adds no experiment.

\subsection{Processed cohort and input provenance}\label{app:data}
The cohort is defined by 39 processed NPZ files. Table~\ref{tab:records} lists every file and row count. All 42,308 rows have unique dataset/subject/record/epoch keys, and their stored labels agree exactly with the saved OUTER labels. Epoch index is the zero-based row in the processed file. No stage, subject, or epoch is removed after this inventory is fixed. Stored codes 0--4 denote Wake, N1, N2, N3, and REM.

Every file stores Fpz--Cz at 100 Hz with shape $n\times3000\times1$, one 30-s epoch per row. The loader only reshapes these arrays and casts them to float32; no additional filter or normalization is fitted at component loading or prediction. The RF extractor uses the same stored epoch, and its StandardScaler is fitted after SMOTE on component-training subjects alone. Risk-feature scaling and score calibration use their own training subsets, as specified below.

\paragraph{Upstream processing.}
The saved files and all 320 component receipts bind the processed inputs and the executed loader and extractor, but the preceding EDF-to-NPZ conversion has not been recovered: the annotation-to-code mapping, handling of movement or unscored intervals, wake trimming, and any filtering or scaling before storage are unknown. Saved scores therefore support exact decision replay from the processed inputs, but not a complete raw-EDF-to-result recipe.

\begin{table}[h]
\centering\small
\begin{tabular}{@{}llrlr@{}}
\toprule
Subject & Record & Epochs & Record & Epochs \\
\midrule
00 & SC4001E0 & 841 & SC4002E0 & 1,127 \\
01 & SC4011E0 & 1,103 & SC4012E0 & 1,186 \\
02 & SC4021E0 & 1,025 & SC4022E0 & 1,009 \\
03 & SC4031E0 & 952 & SC4032E0 & 911 \\
04 & SC4041E0 & 1,235 & SC4042E0 & 1,200 \\
05 & SC4051E0 & 672 & SC4052E0 & 1,246 \\
06 & SC4061E0 & 843 & SC4062E0 & 1,016 \\
07 & SC4071E0 & 976 & SC4072E0 & 1,273 \\
08 & SC4081E0 & 1,134 & SC4082E0 & 1,054 \\
09 & SC4091E0 & 1,132 & SC4092E0 & 1,105 \\
10 & SC4101E0 & 1,104 & SC4102E0 & 1,092 \\
11 & SC4111E0 & 928 & SC4112E0 & 802 \\
12 & SC4121E0 & 1,052 & SC4122E0 & 977 \\
13 & SC4131E0 & 1,028 & -- & -- \\
14 & SC4141E0 & 1,004 & SC4142E0 & 952 \\
15 & SC4151E0 & 952 & SC4152E0 & 1,762 \\
16 & SC4161E0 & 1,144 & SC4162E0 & 1,003 \\
17 & SC4171E0 & 1,002 & SC4172E0 & 1,773 \\
18 & SC4181E0 & 964 & SC4182E0 & 920 \\
19 & SC4191E0 & 1,535 & SC4192E0 & 1,274 \\
\bottomrule
\end{tabular}
\caption{Processed-record inventory: 39 files and 42,308 epochs. Counts are generated from the hash-verified feature-cache manifest and checked against every saved identity and label. Subject 13 has one file.}
\label{tab:records}
\end{table}

\subsection{Component configurations}
Table~\ref{tab:component_config} gives the component settings and Table~\ref{tab:component_roles} the subject roles. Component-training subjects alone determine class weights, feature transformations, and augmentation. All fits use the same training configuration and differ only in data roles and seeds.

\begin{table}[h]
\centering\small
\begin{tabular}{@{}p{.24\linewidth}p{.35\linewidth}p{.33\linewidth}@{}}
\toprule
Item & EEG Conformer (primary) & Random forest (auxiliary) \\
\midrule
Input & Fpz--Cz, $1\times3000$ samples & Same epoch; 35 statistical features \\
Core structure & Embedding 40; depth 6 & 100 trees; maximum depth 10 \\
Component training & 10 subjects & Same 10 subjects \\
Optimization & Adam; initial learning rate 0.001 & Fixed forest configuration \\
Batch / schedule & Batch 64; cosine LR decay & Not applicable \\
Stopping & At most 100 epochs; patience 20 & Not applicable \\
Checkpoint rule & Mean accuracy of 2 selection subjects; earliest epoch on ties & No checkpoint search \\
Class handling & Weights from component-training subjects & Balanced class weights; train-only SMOTE ratio 0.3 \\
Feature scaling & No additional loader normalization & SMOTE precedes StandardScaler \\
Probability handling & Primary probabilities & Isotonic on 2 disjoint FIT calibration subjects \\
Seed & \multicolumn{2}{p{.70\linewidth}}{Protocol seed 20260901; deterministic per-fit seeds from the frozen manifest} \\
\bottomrule
\end{tabular}
\caption{Component settings. The split manifest records every role assignment; no component is trained on more than 10 subjects.}
\label{tab:component_config}
\end{table}

\begin{table}[h]
\centering\small
\begin{tabular}{@{}p{.22\linewidth}p{.36\linewidth}p{.36\linewidth}@{}}
\toprule
 & Leave-one-subject-out fits (15 per outer fold) & Final fit (one per outer fold) \\
\midrule
Purpose & Outputs for one held-out FIT subject & Outputs for CERT and OUTER subjects \\
Subject pool & The 14 FIT subjects other than the target & 14 of 15 FIT subjects; one left unused \\
Roles & 10 training / 2 checkpoint selection / 2 RF calibration & Same 10/2/2 structure, fresh assignment \\
Scored subjects & The held-out FIT subject & All CERT and OUTER subjects \\
Label use & Target labels form $e$ after outputs are fixed & None at this stage; CERT labels are read for rule locking, OUTER labels only for evaluation \\
Unused subject & --- & Its risk-training rows come from its own leave-one-subject-out fit \\
\bottomrule
\end{tabular}
\caption{Component fits within each outer fold. CERT and OUTER subjects never fit, select, or calibrate components.}
\label{tab:component_roles}
\end{table}

\subsection{The RF's 35 epoch features}\label{app:rf35}
The extractor operates on each stored epoch independently in float64 and emits float32 features. It is the archived port of \texttt{feature\_extraction\_fusion.py} at commit \texttt{4e6b9b4}. Table~\ref{tab:rf_features} lists the ordered feature groups.
\begin{table}[t]
\centering\small
\begin{tabular}{@{}p{.10\linewidth}p{.81\linewidth}@{}}
\toprule
Indices & Features in stored order \\
\midrule
1--11 & Standard deviation; interquartile range; skewness; excess kurtosis; sign-change rate; Hjorth mobility and complexity; mean; root mean square; sample entropy; normalized permutation entropy \\
12--18 & Absolute band powers: slow delta (0.4--1 Hz), fast delta (1--4), theta (4--8), alpha (8--12), sigma (12--16), beta (16--30); their sum \\
19--24 & The same six band powers divided by their sum plus $\epsilon$ \\
25--29 & Total delta/theta, delta/sigma, delta/beta, alpha/theta, theta/sigma, with $\epsilon$ added to each denominator \\
30--33 & Spectral centroid, spectral entropy, 95\% spectral edge, spectral slope \\
34--35 & Mean squared db4 wavelet detail coefficients at levels D4 and D5 \\
\bottomrule
\end{tabular}
\caption{RF input features, distinct from the risk vector in Table~\ref{tab:feature_schema}. Total delta is slow plus fast delta; $\epsilon=10^{-10}$.}
\label{tab:rf_features}
\end{table}
For signal $x$ of length $N$, standard deviation uses the population convention, and sign-change rate is $\sum_i\ind\{\operatorname{sign}(x_{i+1})\ne\operatorname{sign}(x_i)\}/N$. Mobility is $\sqrt{\operatorname{var}(\Delta x)/(\operatorname{var}(x)+\epsilon)}$; complexity is $\sqrt{\operatorname{var}(\Delta^2x)/(\operatorname{var}(\Delta x)+\epsilon)}/(\mathrm{mobility}+\epsilon)$. Skewness and kurtosis use SciPy defaults. Welch PSD uses 4-s segments and 50\% overlap, with other SciPy 1.15.3 defaults; band limits are inclusive and powers use trapezoidal integration.

Spectral summaries use bins from 0.4 to 30 Hz. With $p_j=P_j/(\sum_k P_k+\epsilon)$, the centroid is $\sum_jf_jp_j$, entropy is $-\sum_j\max(p_j,\epsilon)\log\max(p_j,\epsilon)$, and the edge is the first frequency where cumulative $p_j\ge0.95$ (capped at the last bin). Slope is the least-squares coefficient of $\log(P_j+\epsilon)$ against frequency. PyWavelets 1.8.0 applies \texttt{wavedec(x, 'db4', level=5)} with its default boundary mode. Antropy 0.1.9 supplies \texttt{sample\_entropy} and \texttt{perm\_entropy(normalize=True)} for columns 10--11; a per-feature entropy or wavelet exception yields zero. These transforms fit no population statistics.

\subsection{Risk features and candidate registry}
Table~\ref{tab:feature_schema} gives the ordered blocks of the risk vector. No ground truth, subject identity, outer statistic, neighboring epoch, raw RF input feature, or target-normalization statistic enters a risk vector.

\begin{table}[h]
\centering\small
\begin{tabular}{@{}p{.30\linewidth}rp{.57\linewidth}@{}}
\toprule
Feature block & Count & Contents \\
\midrule
Primary & 14 & $p_T$ (5); primary class indicators (5); MSP, runner-up, margin, normalized entropy (4) \\
Auxiliary & 14 & $p_F$ (5); RF class indicators (5); MSP, runner-up, margin, normalized entropy (4) \\
Disagreement & 9 & Forward, reverse and symmetric KL; Jensen--Shannon divergence; probability L1/L2 distances; label disagreement; $p_T(\hat y_F)$ and $p_F(\hat y_T)$ \\
\bottomrule
\end{tabular}
\caption{Risk-vector blocks. Primary-only learning uses the first block; the heterogeneous vector uses all $d=37$ features.}
\label{tab:feature_schema}
\end{table}

\begin{table}[h]
\centering\small
\begin{tabular}{@{}p{.28\linewidth}p{.64\linewidth}@{}}
\toprule
Risk model / operation & Settings \\
\midrule
Logistic regression (4) & L2; $C\in\{0.01,0.1,1,10\}$; lbfgs; max iterations 2000; tolerance $10^{-8}$; fold-local StandardScaler \\
Histogram boosting (4) & Log loss; leaf counts 7/15 $\times$ L2 penalties 0/1; learning rate 0.05; 200 iterations; minimum leaf size 100; 64 bins; no early stopping \\
Risk training weights & $w_{si}\propto1/n_s$, renormalized to mean one; no risk-model SMOTE or class weights \\
Risk validation & Five held-subject folds: 12 training / 3 validation subjects; all 15 FIT subjects held once \\
Risk Platt & Raw probabilities clipped to $[10^{-6},1-10^{-6}]$ then logit transformed; 1-D L2 logistic, $C=1$, lbfgs, max iterations 2000; subject-equal weights \\
Candidate rules & 20 FIT subject-equal score quantiles, $q=0.05,0.10,\ldots,1.00$, plus zero-coverage fallback \\
CERT rule selection & Maximize empirical mean subject coverage; $\widehat R_{\mathrm{SE}}\le\alpha$; at least 50 accepted per CERT subject \\
\bottomrule
\end{tabular}
\caption{Original COVER's candidate registry: both feature families receive the same eight configurations. $\alpha=0.05$ is the primary target; a 3\% analysis is secondary (Appendix~\ref{app:operatingpoints}).}
\label{tab:risk_config}
\end{table}

\subsection{Calibration, selection and dependence}
For each risk configuration, raw scores are obtained with their target subjects held out of that risk-model fit. For each held three-subject fold, a Platt map is fitted to the other 12 subjects' held-out raw scores and errors, then applied to the held three subjects; the five calibrated folds are concatenated for configuration selection. After selection, the risk model is refitted on all FIT subjects, and the final Platt map is fitted to all 15 subjects' held-out raw scores and then applied to CERT and OUTER. Platt fitting fails closed if an error class is absent.

Configuration selection maximizes subject-equal feasible coverage at $\alpha=0.05$, then minimizes subject-equal risk. For Original COVER, exact ties prefer logistic regression, smaller $C$, and lexical configuration ID within a family, and Primary-only between the two selected families. Validation subjects are excluded as direct rows of the Platt fit that scores them, and component outputs are shared across the risk-level folds, so configuration selection is conditional on those outputs rather than fully nested. In nested development, the three held-out subjects are excluded from risk-layer fitting, calibration, and selection, while component outputs remain shared. CERT and OUTER subjects are excluded from all fitting and selection.

\paragraph{Calibration transfer.} The final Platt map is fitted to held-out raw scores from cross-validation scorers, each trained on a subset of FIT, but it is applied to raw scores from the scorer refitted on all FIT subjects. This affects which candidate thresholds are available on CERT, whereas the risk of the selected threshold is checked on CERT with the final scorer's own scores.

\paragraph{Original and linear-method Platt maps.}
Original COVER first clips its raw error probability to $[10^{-6},1-10^{-6}]$ and takes its logit. Scikit-learn logistic regression then uses an L2 penalty, $C=1$, an unpenalized intercept, an unconstrained slope, lbfgs, 2,000 iterations, and tolerance $10^{-4}$, with subject weights normalized to mean one.

The linear BCE, SELE, FixedScale, and BCEAnchor scorers share a different Platt recipe applied directly to raw linear scores. On each calibration-training subset, subject weights $w_{si}=1/(Sn_s)$ define mean $\mu$ and standard deviation $\sigma$. For $v_{si}=(u_{si}-\mu)/\sigma$, the map minimizes
\begin{equation}
\sum_{s,i} w_{si}[\log(1+\exp(av_{si}+b))-e_{si}(av_{si}+b)]+\frac{a^2}{2N},\qquad a\ge0,
\end{equation}
where $N$ counts calibration-training rows and the intercept is unpenalized. L-BFGS-B uses at most 2,000 iterations, function tolerance $10^{-13}$, and gradient tolerance $10^{-9}$; a failed solution retries with at most 100 line-search steps. A constant score, $\sigma\le\epsilon_{\mathrm{mach}}\max(1,\max|u|)$, uses zero slope and the subject-weighted error-prior logit. The stored decision score is the calibrated logit $av+b$, whose sigmoid preserves ordering. Calibration subsets alone determine $\mu,\sigma,a,b$. Comparisons within the linear group therefore share calibration, whereas Original COVER versus the linear group compares complete pipelines.

\subsection{Complete protocol}
Algorithm~\ref{alg:cover_full} gives the full per-fold protocol summarized by Algorithm~\ref{alg:cover}. SubjectCV fits training-only scalers and scorers within the five risk-level folds and returns held-out raw scores $u$ and cross-calibrated scores $v$. FeasibleCoverage returns the largest cross-validated coverage among the 20 quantile rules of $v$ whose cross-validated $\RSE$ does not exceed $\alpha$. QuantileRules forms those 20 candidate thresholds, and SelectCERT solves Equation~\ref{eq:objective}, including the all-rejection fallback.

\begin{algorithm}[h]
\small
\KwData{For one outer fold: FIT data $D_F$ with errors $e_F$; CERT data $D_C$; grids $\mathcal K,\Gamma$; target $\alpha$; support $m$}
\KwResult{Frozen scorer $\hat r$ and threshold $\hat\tau$; primary labels unchanged}
\ForEach{$\kappa\in\mathcal K$}{
$(u^\kappa,v^\kappa)\gets\operatorname{SubjectCV}(D_F,\operatorname{BCE}(\kappa))$\;
$J_\kappa\gets\operatorname{FeasibleCoverage}(v^\kappa,e_F;\alpha)$\;
}
$\hat\kappa\gets\arg\max_\kappa J_\kappa$ with fixed ties\;
\ForEach{$\gamma\in\Gamma$}{
$(u^\gamma,v^\gamma)\gets\operatorname{SubjectCV}(D_F,\operatorname{BCE}(\hat\kappa)\rightarrow\operatorname{FixedScale}(\gamma))$\;
$J_\gamma\gets\operatorname{FeasibleCoverage}(v^\gamma,e_F;\alpha)$\;
}
$\hat\gamma\gets\arg\max_\gamma J_\gamma$ with fixed ties\;
$f_0\gets\operatorname{FitBCE}(D_F,\hat\kappa)$\;
$\hat f\gets\operatorname{RefineFixedScale}(D_F,f_0,\hat\gamma;\alpha,T_0)$\;
$\hat h\gets\operatorname{FitPlatt}(u^{\hat\gamma},e_F)$; $\hat r\gets\hat h\circ\hat f$\;
$\Pi\gets\operatorname{QuantileRules}(v^{\hat\gamma})$\;
$\hat\tau\gets\operatorname{SelectCERT}(\hat r,D_C,\Pi;\alpha,m)$\;
\Return{$(\hat r,\hat\tau)$}\;
\caption{Complete COVER protocol for one outer fold. In nested development, $\gamma$ is fixed to one and rules are locked inside FIT (Appendix~\ref{app:upgrade}).}
\label{alg:cover_full}
\end{algorithm}

\subsection{Exact acceptance rules}\label{app:acceptance}
For each FIT quantile $q\in\{1/20,\ldots,1\}$, give epoch $i$ of subject $s$ mass $w_{si}=1/(15n_s)$. In ascending score order, take the first distinct threshold $\tau$ for which $B(\tau)\le q\le B(\tau)+E(\tau)$, where $B$ and $E$ sum masses strictly below and exactly equal to $\tau$, and store $\rho=(q-B)/E$ as an exact rational. A rule accepts
\begin{equation}
 a_{si}=\ind\{\hat r_{si}<\tau\}+\ind\{\hat r_{si}=\tau\}\ind\{h_{si}<\rho\}.
\label{eq:acceptance}
\end{equation}
Equality compares stored float64 scores exactly. The tie value $h_{si}$ is the big-endian SHA256 integer divided by $2^{256}$, compared as an exact rational. Its UTF-8 input concatenates, without spaces or a trailing newline,
\begin{quote}\small\ttfamily
stage2-tie-v2|protocol=P|outer=o|dataset=d|\\
subject=s|record=r|epoch=i|method=m
\end{quote}
Here $P$ is the frozen protocol hash, $o,s$ are two-digit outer and subject IDs, and $d$ is \texttt{sleepedf20}. The remaining fields are the record stem $r$, the decimal processed-row index $i$, and the recorded scorer ID $m$. For Original COVER's learned scorers, $m$ is \texttt{family|config\_id}; fixed baselines use \texttt{Baseline|name}, and DuoF uses \texttt{Baseline|DuoUQ\_F|stage4\_definition\_v1}. The frozen $P$ concatenates these two lines without whitespace:
\begin{quote}\small\ttfamily b264de85d45f7d49763a69743dd2750487\\
1a682e6066f0fd1167dee4caf8a73e\end{quote}
Quantile $q$ is excluded from the hash, so a method's candidate masks are nested. The linear methods share the method namespace \texttt{new-objective-v1-common}.

CERT retains candidates with defined $\widehat R_{\mathrm{SE}}\le\alpha$ and at least $m=50$ acceptances for each CERT subject, maximizes realized subject-equal coverage, then minimizes exact risk, then $q$. If no candidate is feasible, all epochs are rejected. FIT configuration selection uses the same risk target without the support requirement. Larger rule grids generalize this construction to their declared quantiles.

Matched-count ranking uses a separate common tie order: SHA256 of \texttt{dataset|subject|record|epoch}, shared across methods. It sorts by risk score and then this digest, retaining exactly the prescribed count per subject, and uses no outcome labels.

\subsection{Original scoring rules}\label{app:scores}
\begin{table}[h]
\centering\small
\begin{tabular}{@{}p{.17\linewidth}p{.23\linewidth}p{.30\linewidth}p{.21\linewidth}@{}}
\toprule
Score & Information & Risk score & Role \\
\midrule
MSP & Primary probabilities & $1-\max_j p_T(j)$ & Direct confidence \\
Primary-only & 14 primary features & Error model + Platt & Primary risk learning \\
Forward-KL & Primary + RF probabilities & $D_{\mathrm{KL}}(p_T\Vert p_F)$ & Fixed disagreement \\
DuoF & Primary logits + RF probabilities & $1-p_{\mathrm{fused}}(\hat y_T)$; two weights & Probability fusion \\
Original COVER & FIT-selected feature family & Selected error model + Platt & Coverage-based selection \\
\bottomrule
\end{tabular}
\caption{Original scoring rules; larger scores favor rejection. All retain the primary label, including DuoF, whose fused argmax never replaces it.}
\label{tab:score_registry}
\end{table}
Linear-BCE, SELE, FixedScale, and BCEAnchor use the heterogeneous features with a linear scorer (Appendix~\ref{app:refinement}).

\subsection{DuoF and provenance}\label{app:duof}
DuoF fits two nonnegative weights, bounded by 20, to subject-weighted multiclass negative log-likelihood on the same FIT OOF outputs. Primary logits and log RF probabilities form the fused probabilities, and the risk score is one minus the fused probability at the \emph{original Conformer class}. Weight fitting is not cross-fitted before FIT score quantiles are obtained, so DuoF differs from COVER in loss, capacity, and selection.

All 42,308 epoch identities are unique and retain their original primary predictions and errors. The manifest verifies 320 component fits (15 OOF and one final per outer fold). All 1,200 original method/$\alpha$/selector subject rows, 360 rule rows, and 20 DuoF fold receipts were recomputed and are unchanged. The selection-criterion ablation fits only newly selected risk models and their Platt maps, then applies the same CERT procedure (Appendix~\ref{app:ablation}).

\clearpage
\section{Component Classification Performance}\label{app:components}
Component predictions cover all 42,308 epochs, each scored as an OUTER epoch in its own fold. Conformer labels are unchanged; RF labels are the argmax of its isotonic-calibrated probabilities. Precision conditions on the \emph{predicted} class and recall on the \emph{true} class; macro metrics average the five classes, and undefined precision or recall contributes zero. F1 is $2TP/(2TP+FP+FN)$.

\begin{table}[h]
\centering\small\input{generated/component_aggregation.tex}
\caption{Component aggregate metrics (\%). Pooled epochs compute one confusion matrix from all OUTER epochs; mean subject first computes each subject's metrics and then averages the 20 results.}
\label{tab:components}
\end{table}

\begin{table}[h]
\centering\small\input{generated/component_classes.tex}
\caption{All five component classes. True and predicted support give recall and precision denominators; correct counts are confusion-matrix diagonal entries; metric columns are percentages.}
\end{table}

\begin{figure}[h]
\centering\includegraphics[width=\linewidth]{figures/component_confusion.pdf}
\caption{Component confusion matrices on all OUTER epochs. Rows are true stages and columns predicted stages; cells show counts and row percentages. RF uses the probabilities supplied to the risk pipeline.}
\end{figure}

\clearpage

\begin{table}[h]
\centering\small\input{generated/component_subjects.tex}
\caption{Every subject's component accuracy and class-macro precision (P), recall (R), and F1 (\%). All subjects contain all five stages. RF predicts no N1 for subjects 00, 09, and 11, so its N1 precision there is zero.}
\end{table}

Component performance determines the pool of correct primary predictions available for acceptance; for example, the Conformer has 831 correct N1 predictions.

\section{Additional Operating Points}\label{app:operatingpoints}

\begin{table}[h]
\centering\small\input{generated/all_baselines.tex}
\caption{All saved 5\% CERT operating points of the original scorers. Risks and mean coverage are percentages. Heterogeneous-expert and Original COVER have identical masks.}
\end{table}

\begin{table}[h]
\centering\small\input{generated/secondary.tex}
\caption{3\% CERT target. Outer pass remains defined at 5\% risk and at least 50 accepted epochs.}
\end{table}

At the 3\% target, Original COVER's coverage is 38.03\% and DuoF's 35.00\%, with 17 versus 15 outer passes; DuoF correctly accepts more true-REM epochs (675 versus 557). The 5\% operating point remains primary.

\section{True-Class Selection Counts and Rates}\label{app:classes}
For each true class, $N_c$ is the available count, $B_c$ the primary-correct count, $A_c$ accepted, $Q_c$ correctly accepted, and $K_c=A_c-Q_c$ incorrectly accepted. Correct predictions rejected number $B_c-Q_c$, and wrong predictions rejected $N_c-B_c-K_c$. The three class diagnostics are
\begin{equation}
\mathrm{AcceptedAccuracy}_c=\frac{Q_c}{A_c},\qquad
\mathrm{CorrectRetention}_c=\frac{Q_c}{B_c},\qquad
\mathrm{CorrectAutomation}_c=\frac{Q_c}{N_c}.
\label{eq:class}
\end{equation}
They pool epochs within each true class and differ from subject-equal risks and from multiclass precision and recall. A zero denominator is undefined.
\begin{figure}[h]
\centering\includegraphics[width=\linewidth]{figures/fig3_subjects_and_classes.pdf}
\caption{Subject and class outcomes of the original scorers at their 5\% CERT rules. (a)~Every subject's coverage, including zeros; asterisks mark passes. (b)~Correct/accepted within true class. (c)~Correct accepted/all primary-correct predictions of that class.}
\label{fig:composition}
\end{figure}

\begin{table}[h]
\centering\small\input{generated/all_classes.tex}
\caption{Counts for all five original scorers and true classes at their 5\% CERT rules. Wrong rej.\ counts incorrect primary predictions rejected; $B_c-Q_c$ counts correct predictions rejected.}
\end{table}

For Original COVER and true N1, the four cells are 13 correct accepted, 252 wrong accepted, 818 correct rejected, and 1,721 wrong rejected. Accepted accuracy is $13/265=4.91\%$, correct retention $13/831=1.56\%$, and correct automation $13/2804=0.46\%$. Among \emph{accepted predictions labeled N1}, 13 of 20 are correct, so conventional precision is 65\%, with a different denominator.

\clearpage

\begin{table}[h]
\centering\small\input{generated/class_rates.tex}
\caption{Class selection rates (\%) for the previous count table: coverage $A_c/N_c$, accepted accuracy $Q_c/A_c$, correct retention $Q_c/B_c$, and correct/all $Q_c/N_c$. Undefined values are shown as --.}
\end{table}

For positive $B_c$, $Q_c/N_c=(B_c/N_c)(Q_c/B_c)$; for N1,
\begin{equation}
\underbrace{\frac{13}{2804}}_{\text{correct automation}}
=\underbrace{\frac{831}{2804}}_{\text{primary recall}}
\times\underbrace{\frac{13}{831}}_{\text{correct retention}}.
\label{eq:n1}
\end{equation}
Retention should therefore be read with base recall and support.

\clearpage
\subsection{FixedScale's stage profile and exchanged samples}
The same definitions apply to FixedScale's 20-rule masks, joined by epoch identity to the reference labels and primary predictions. Table~\ref{tab:fixedclasses} reports FixedScale directly, and Table~\ref{tab:exchanges} its exchange with Linear-BCE.

\begin{table}[h]
\centering\small\input{generated/fixedscale_classes_revision_0925.tex}
\caption{FixedScale own-rule counts and rates. $N,B,A,Q,K$ follow this appendix's definitions; the last three columns are percentages.}
\label{tab:fixedclasses}
\end{table}

\begin{table}[h]
\centering\small\input{generated/fixedscale_exchanges_revision_0925.tex}
\caption{Accepted-set exchange between FixedScale and Linear-BCE by true stage. Common means accepted by both.}
\label{tab:exchanges}
\end{table}

The common set contains \rvExchangeCommonAccepted{} epochs with \rvExchangeCommonErrors{} errors. The FixedScale-only and BCE-only sets contain \rvExchangeFixedOnlyAccepted{} and \rvExchangeBceOnlyAccepted{} epochs, with \rvExchangeFixedOnlyErrors{} and \rvExchangeBceOnlyErrors{} errors. Both exchanged sets are markedly riskier than the common set, locating the effect of refinement at the acceptance boundary; the risk target applies to the whole accepted set rather than either exchanged subset.

\clearpage
\section{Accepted-Set Composition}\label{app:composition}
\paragraph{Matched budgets.} Section~\ref{sec:resultsinformation} and Table~\ref{tab:operating} use Linear-BCE's per-subject accepted counts (\lbMatchedBudget{} epochs in total) as the matched budget, so that step-(i) comparisons are anchored on the scorer described in Section~\ref{sec:errorlearning}. These comparisons were recomputed from the saved OUTER scores and masks without fitting, calibrating, or selecting anything; the same code first reproduced every published matched-error count and paired interval of the original analysis exactly. The anchor was chosen after the original analysis. The prespecified comparisons, which use Original COVER's counts (19,892 epochs in total), are reported below.

\begin{figure}[h]
\centering\includegraphics[width=\linewidth]{figures/fig1_operating_points_and_curves.pdf}
\caption{Main-evaluation ranking at equal within-subject quotas. (a)~Locked operating points, as in Figure~\ref{fig:operating}. (b)~Subject-equal risk at common within-subject quotas; the inset enlarges the 30--60\% region. Own-rule points need not lie on quota curves because acceptance is distributed differently across subjects.}
\label{fig:quota}
\end{figure}

\begin{table}[h]
\centering\small\input{generated/main_matched.tex}
\caption{Matched comparison of the original scorers: 19,892 accepted epochs for every method, with the same count in every subject. $\Delta R$ is Original COVER minus each comparator (pp). The linear methods appear in Table~\ref{tab:operating}.}
\label{tab:matched}
\end{table}
\begin{figure}[h]
\centering\includegraphics[width=\linewidth]{figures/fig2_matched_counts.pdf}
\caption{Ranking diagnostics of the original scorers on OUTER epochs. (a)~Pooled risk at common within-subject quotas from 1\% to 100\%; the dashed line marks 5\%. (b)~Paired pooled-risk differences at Original COVER's matched subject counts. Table~\ref{tab:operating} reports matched errors for all nine scorers.}
\label{fig:matched}
\end{figure}

\begin{table}[h]
\centering\small\input{generated/overlap.tex}
\caption{Acceptance overlap. Matched uses the same accepted count in every subject with the common tie rule; flips count accept/reject changes across all epochs.}
\end{table}

\begin{table}[h]
\centering\small\input{generated/regions.tex}
\caption{Matched-count regions relative to Original COVER. Added is Original COVER-only acceptance; removed is comparator-only acceptance.}
\end{table}

\begin{table}[h]
\centering\small\input{generated/matched_classes.tex}
\caption{True-class allocation at matched subject quotas. Risk is errors/accepted within the true class; each method accepts 19,892 epochs in total.}
\label{tab:matchedclasses}
\end{table}

\begin{table}[h]
\centering\small\input{generated/matched_class_deltas.tex}
\caption{Original COVER minus DuoF by true class at matched subject quotas; $\Delta$ accepted $=\Delta$ correct $+\Delta$ errors.}
\end{table}

At matched quotas, Original COVER and DuoF have Jaccard overlap 0.848 and differ on 3,264 decisions. For REM, Original COVER accepts 1,836 epochs (1,667 correct, 169 wrong) and DuoF 1,687 (1,550 correct, 137 wrong): its 149 extra acceptances comprise 117 correct and 32 wrong. At their unequal-coverage own-rule operating points, Original COVER adds 7,580 epochs relative to MSP at 6.90\% error and removes 1,313 at 20.64\%.

A 2\% CERT target contracts Original COVER to 13,770 accepted epochs and raises subject passes from 12 to 18, while subject 03 loses all acceptance; group-recalibrated and 3\% variants both pass 17 subjects but exchange 2,309 decisions. For sets $A,B$ with $I=A\cap B$, $P=A\setminus B$, and $M=B\setminus A$, $|A|-|B|=|P|-|M|$ and $K_A-K_B=K_P-K_M$; at matched counts $|P|=|M|$, but the two regions' risks can differ.

\clearpage
\section{Per-Subject Operating Points}\label{app:subjects}

\begin{table}[h]
\centering\small\input{generated/per_subject.tex}
\caption{Per-subject results of the original scorers at their 5\% CERT rules. Coverage and accepted risk are percentages; undefined risk is --.}
\end{table}

At matched quotas, subject 14 contributes 68 Original COVER errors versus 193 DuoF errors among the same 921 accepted epochs; without that subject, Original COVER has four fewer errors across the remaining matched sets.

\clearpage
\section{Descriptive Resampling}\label{app:resampling}
One draw samples 20 subject indices with replacement. The sampled $n_s,A_s,K_s$ arrays recompute all ratios in Equation~\ref{eq:metrics}, and the same draw is used for both sides of a comparison. Intervals use the 2.5th and 97.5th percentiles with linear interpolation. Undefined conditional-risk draws are excluded only for that statistic, with valid-draw counts reported, and zero-coverage subjects remain in coverage means. PCG64 seed 20260901 generates 10,000 draws. Because folds overlap and the cohort is reused, these intervals are descriptive.

\section{Why a Finite-Sample Bound Is Uninformative with Four CERT Subjects}\label{app:bound}
A conservative selector over $K$ candidate rules can use
\begin{equation}
h=\sqrt{\frac{\log(2K/\delta)}{2m}},\qquad
U=\min\!\left(1,\frac{\overline Q+h}{\overline C-h}\right)
\quad\text{when }\overline C>h,
\end{equation}
where $\overline Q=m^{-1}\sum_sK_s/n_s$ and $\overline C=m^{-1}\sum_sA_s/n_s$ over the $m$ CERT subjects. With $m=4$, $K=20$, and $\delta=0.05$, $h\approx0.914$. Even the best empirical case, $\overline Q=0$ and $\overline C=1$, gives the capped bound one, so this construction cannot certify any nonzero rule at a 5\% target. COVER therefore uses empirical rule selection on CERT. This concerns the specific construction above rather than all risk-control methods.

\section{Selection-Criterion Ablation}\label{app:ablation}
\begin{table}[h]
\centering\small\input{generated/main_ablation.tex}
\caption{Selection-criterion ablation over the original 16 candidates. Coverage and risks use each variant's own CERT rule; matched errors hold Original COVER's per-subject counts fixed.}
\label{tab:ablation}
\end{table}
\subsection{Design}
The ablation retains the 320 cached candidate validations (16 per outer fold). All criteria use calibrated FIT validation scores $v^\lambda$ and inverse-subject-count weights normalized to mean one. With $\tilde v=\min(1-10^{-6},\max(10^{-6},v))$,
\[
L_{\mathrm{NLL}}(\lambda)=
-\frac{\sum_{s,i} w_{si}[e_{si}\log\tilde v_{si}^\lambda+(1-e_{si})\log(1-\tilde v_{si}^\lambda)]}{\sum_{s,i} w_{si}}.
\]
AUROC is the weighted probability that an error has a higher score than a correct prediction, with half credit for ties, computed over pooled subject-weighted rows. Original COVER--NLL minimizes $L_{\mathrm{NLL}}$ and Original COVER--AUROC maximizes AUROC; exact ties fall back to feasible coverage, risk, family, and model priority. The candidate set, $\alpha$, cross-validation construction, final Platt recipe, and 20 threshold rules are unchanged.

All 20 configuration decisions were saved before CERT rule processing and OUTER evaluation. Newly chosen configurations required only 20 additional final risk-model and Platt fits, with no component retraining. Two compatibility checks on logistic and boosting candidates reproduce the refitted scores within $10^{-8}$ and the original CERT/OUTER decisions bit for bit.

\begin{table}[h]
\centering\small\input{generated/ablation_configs.tex}
\caption{Every FIT selection, fixed before outcome replay. P/H denote Primary-only/Heterogeneous features; LR suffixes encode $C$ and HGB suffixes leaf count and L2 penalty. Original COVER--NLL agrees with Original COVER in \abNllAgreement/20 folds and AUROC in \abAucAgreement/20.}
\end{table}

\clearpage
\subsection{Results}
\begin{table}[h]
\centering\small\input{generated/ablation_full.tex}
\caption{All ablation operating-point and matched-quota results. Coverage and risk are percentages; pass/zero count subjects.}
\end{table}
\begin{table}[h]
\centering\small\input{generated/ablation_intervals.tex}
\caption{Paired intervals for Original COVER minus each alternative over 10,000 subject draws. Negative risk differences and positive coverage differences favor Original COVER; matched coverage differences are zero by design.}
\end{table}
NLL- and AUROC-based selection give higher own-rule coverage together with higher observed risk; their matched errors are also higher, with risk-difference intervals including zero.

\clearpage
\begin{table}[h]
\centering\small\input{generated/ablation_subjects.tex}
\caption{CERT-selected rules for every outer subject. Coverage and conditional risk are percentages; a zero accepted denominator is --.}
\end{table}
The fitting command is \texttt{Scripts/run\_selection\_ablation.py --mode fit --resume}; the default \texttt{--mode replay} reads identity-aligned scores and masks and regenerates all tables without model fitting.

\clearpage
\section{Expanded Scorer Search and Rule Resolution}\label{app:automl}

\begin{table}[h]
\centering\small\input{generated/main_automl.tex}
\caption{Scorer-search and rule-resolution control. COVER denotes Original COVER; AutoML denotes expanded scorer search. Percentages use each row's own CERT rule; matched errors use the original per-subject quotas. The 100-rule search arm is prespecified; the 20-rule arm is supplementary.}
\label{tab:automl}
\end{table}

The search retains all component predictions, subject roles, and primary labels. Each outer context independently evaluates 144 configurations, the 16 original ones plus 128 deterministically sampled ones, combining Primary-only (14D), Heterogeneous (37D), or primary-plus-divergence (23D) features with logistic regression, histogram gradient boosting, or ExtraTrees, and Platt or isotonic calibration. Sampling uses a context-specific hash of the protocol and outer index, so no context's outcomes influence another's candidates. All 20 FIT searches are sealed before CERT processing, and rules and OUTER masks before outcome replay. Frozen-score arms reuse the saved score bytes, so their masks and 817 matched errors are unchanged. The search and decision stages took about 144 and 6 minutes on two CPU threads.

\subsection{Complete grid comparison}
\begin{table}[h]
\centering\small\input{generated/extension_automl_grid.tex}
\caption{OUTER results for all rule resolutions. Coverage and risks are percentages computed with Equation~\ref{eq:metrics}; matched errors use the 19,892-epoch budget. AutoML chooses its configuration separately for each grid.}
\label{tab:automlgrid}
\end{table}
\begin{table}[h]
\centering\small\input{generated/extension_automl_intervals.tex}
\caption{Each extension minus frozen Original COVER, in pp, with 95\% subject-bootstrap intervals.}
\end{table}

The 20-point grid is contained in the 40- and 100-point grids, and both in the 200-point grid; the 40- and 100-point grids are not nested. For a fixed scorer, a nested rule family cannot reduce the maximal empirical CERT coverage. AutoML also changes the scorer across grids, since \exAutoConfigChanges/20 contexts change between 20 and 100 rules. In the 100-rule search, 12 contexts choose 37D and eight 23D features; 12 choose logistic regression, six ExtraTrees, and two boosting; and 11 choose isotonic and nine Platt calibration, all newly sampled configurations.

\clearpage
\section{Linear Ranking and Refinement Details}\label{app:refinement}
\subsection{Linear scorers and objectives}

The BCE parameter $\kappa$ is recorded as $C$ in saved files and in this appendix. FixedScale first retains the BCE configuration selected by feasible coverage, then risk, then smaller $C$; with that choice fixed, the four refinement strengths are compared by feasible coverage, then risk, then larger $\gamma$, over 20 candidate rules. This is the sequence in Algorithm~\ref{alg:cover_full}. Nested development uses exact-quantile priorities and fixes $\gamma=1$.

Linear-BCE, SELE, FixedScale, and BCEAnchor use the same 37D features and a StandardScaler fitted only on the risk-training subjects. BCE is Equation~\ref{eq:bce} with $C\in\{0.01,0.1,1,10\}$. SELE retains the pairwise hinge ranking objective of \citet{franc2019uncertainty}, adapted to the same features and subject weights:
\begin{equation}
\min_\theta\quad \sum_{(s,i),(s',j)}w_{si}w_{s'j}\, e_{si}\bigl[1+s_\theta(z_{s'j})-s_\theta(z_{si})\bigr]_+
                 +\frac{\eta}{2}\|\theta\|_2^2,\qquad s_\theta(z)=z^\top\theta,
\label{eq:sele}
\end{equation}
with $\eta=1/(NC)$. An error incurs loss when its score is not sufficiently larger than another epoch's score. The implementation computes the full weighted hinge loss and subgradient by sorting and uses a convex solver with an optimality-gap check. Each SELE candidate starts from the BCE solution at the same $C$, and SELE selects its own final $C$ independently of FixedScale.

For refinement, $\sigma_0$ is floored at $10^{-6}$ and $\beta_0=\theta_{\mathrm{BCE}}/\sigma_0$; Equation~\ref{eq:refine} uses $T_0=0.2$ in these coordinates. FixedScale keeps a zero-centered $L_2$ penalty, and BCEAnchor changes only the penalty center to $\beta_0$. Strengths are $\gamma\in\{0.01,0.1,1,10\}$, recorded as lambda in saved files. Raw outputs restore the BCE scale and intercept before the common Platt step, and the training threshold $t$ is not used as the acceptance rule.

\paragraph{Solver diagnostics.} SLSQP runs from $\beta_0$ and $4\beta_0$, each with at most 400 iterations and two attempts, starting from the best feasible of 104 candidate thresholds (101 subject-weighted quantiles and three values below the smallest score); the risk constraint is imposed as $C_{\rm soft}-\sum_{s,i}w_{si}e_{si}g_{si}/\alpha\ge0$ with tolerance $10^{-6}$. All 435 FixedScale fits returned feasible solutions, and 869 of 871 SLSQP runs converged on the first attempt. The best solution came from $\beta_0$ in 214 fits and from $4\beta_0$ in 221. Refinement substantially reorients the BCE weights: the median cosine similarity between $\hat\beta$ and $\beta_0$ is 0.44, and the median norm ratio $\|\hat\beta\|/\|\beta_0\|$ is 0.38.

\paragraph{RiskObjective.} The earlier RiskObjective recipe annealed the gate temperature and penalized unnormalized weights. Since rescaling $\theta=T_0\beta$ turns a zero-centered penalty into $\rho T_0^2\|\beta\|^2/2$, changing the temperature also changes the effective regularization; FixedScale removes this moving scale. The two recipes also differ in regularization and selection (RiskObjective uses a candidate-specific $1/(NC)$ penalty; FixedScale selects BCE $C$ and then $\gamma$), threshold starts (FixedScale adds starts below the smallest training score), and raw-score intercept (zero for RiskObjective, the BCE intercept for FixedScale), so their comparison concerns complete recipes.

\subsection{Main-evaluation results}
\begin{table}[h]
\centering\small\input{generated/extension_outer_full.tex}
\caption{All linear methods in the main evaluation, including RiskObjective and the 100-rule diagnostic. Coverage and risk are percentages. Errors belong to each method's own rule; matched errors use 19,892 epochs with common subject quotas.}
\end{table}
\begin{table}[h]
\centering\small\input{generated/extension_outer_intervals.tex}
\caption{BCEAnchor minus SELE at 20 rules in the main evaluation, with descriptive intervals.}
\end{table}
Each method's configuration is selected within FIT, its linear scorer refitted, a final Platt map fitted to held-out raw scores, and candidate thresholds taken from cross-calibrated scores. All 20 FIT choices precede CERT rule selection, with the same subject-role exclusions and 50-epoch CERT support.

\section{Nested Development: Selection, Averaging and Locked Rules}\label{app:upgrade}
\subsection{Design and aggregation}
Nested development comprises three branches over 20 development contexts with five risk folds each; every fold holds out three FIT subjects from 12 risk-training subjects. All inputs are saved OOF features, and CERT and OUTER labels do not enter. The specification uses 37D linear scoring, $\alpha=0.05$, $T_0=0.2$, minimum soft coverage $10^{-4}$, the four original $C$ and strength values, and the original solver recipe. The computation comprised 6,565 risk fits and 6,743 Platt fits in about 1.5 hours on two CPU threads, without component training.

Each subject occurs in several development contexts. For subject $s$, compute $\bar c_s=\operatorname{mean}_j(A_{sj}/n_{sj})$ and $\bar e_s=\operatorname{mean}_j(K_{sj}/n_{sj})$, and report $C=S^{-1}\sum_s\bar c_s$ and $\RSE=\sum_s\bar e_s/\sum_s\bar c_s$. Each bootstrap draw samples subjects and carries all their repeated records. Oracle coverage scans hard thresholds using held-out labels and is diagnostic; fixed per-subject quotas evaluate ranking.

\subsection{Branch A: configuration selection}
Each candidate first retains its internal rule selection: largest realized feasible coverage, then lowest risk. Branch A then compares candidates by the \emph{exact nominal quantile of that selected rule}, then risk, then stronger Anchor regularization or smaller SELE $C$. A0 is the original Anchor selection, A1 exact-quantile selection, and A2 fixed strength one; S0 and S1 apply the corresponding selectors to SELE. A1--A0 thus changes candidate selection on saved scores, not the learned ordering.
\begin{table}[h]
\centering\small\input{generated/extension_selection.tex}
\caption{Configuration-selection branch (\%). Oracle coverage and fixed-quota risks are separate diagnostics. Validation outcomes also inform configuration selection in this branch, so these are not nested performance estimates.}
\end{table}
The exact-quantile selector changes 17 of 20 Anchor configurations and reduces the subject-aggregated 50\%-quota risk from 4.98\% to 4.86\%; its gain over SELE depends on patient composition.

\subsection{Branch B2: averaging corrections}
Four fixed three-subject groups partition each 12-subject risk-training set. Each member learns on the other nine subjects using the parent's scaler, BCE initialization, and score scale, and at strength one the corrections are averaged as $\beta_{\mathrm{avg}}=\beta_0+\tfrac14\sum_k(\beta_k-\beta_0)$, followed by a common final calibration. FixedScale receives the same operation, and SELE uses the S1-selected $C$ with regularization $1/(N_{12}C)$. An equal-norm control rescales the full-data Anchor correction to the averaged correction's norm, separating direction from length. The four members' scores correlate at about 0.995, and averaging leaves Anchor's quota risk close to its full-data value.
\begin{table}[h]
\centering\small\input{generated/extension_averaging.tex}
\caption{Correction-averaging branch (\%). Full uses all 12 risk-training subjects.}
\end{table}

\subsection{Branch B1: locked rules}
Each parent 12-subject set contains four 9/3 inner splits. Scalers, BCE and SELE models, and score scales are refitted on each inner training subset. Held-out raw scores and cross-fitted Platt maps select BCE's $C$, whose initialization then supplies four Anchor strengths and FixedScale-1; Anchor strength and SELE $C$ are selected by exact picked-quantile priority. The inner calibrated scores determine the threshold, tie fraction, and quantile before the parent's three held-out subjects are processed. The final risk model uses all 12 parent subjects, its Platt map is fitted to the parent's held-out raw scores, and the saved inner rule is applied unchanged; the held-out labels affect evaluation only.

\begin{table}[h]
\centering
\footnotesize
\setlength{\tabcolsep}{3pt}
\caption{Nested development within FIT (Figure~\ref{fig:operating}b). BCE denotes Linear-BCE. Locked columns use internally selected and frozen rules; quota risk fixes 50\% acceptance per subject. Coverage and risk are percentages; the last column is \emph{row minus FixedScale-1} in pp with 95\% intervals. Zero counts records with no acceptance among 300 repeated records; aggregation and resampling use 20 unique subjects.}
\label{tab:nested}
\input{generated/display_nested_revision_0925.tex}
\end{table}

\clearpage
\begin{table}[h]
\centering\small\input{generated/extension_nested_intervals.tex}
\caption{Subject-paired nested differences with 10,000 bootstrap draws. Positive coverage and negative risk differences favor the first method. Locked-rule and quota endpoints are different evaluations.}
\label{tab:nestedintervals}
\end{table}
\begin{table}[h]
\centering\small\input{generated/extension_nested_quota.tex}
\caption{Nested ranking diagnostics (\%). Oracle uses held-out labels to find the best feasible hard threshold; Table~\ref{tab:nested} instead applies rules locked before those labels are evaluated.}
\end{table}

\clearpage
\begin{table}[h]
\centering\small\input{generated/extension_nested_subjects.tex}
\caption{Every subject's nested locked-rule summary (\%). Coverage averages that subject's repeated acceptance fractions; risk divides the averaged error mass by the averaged acceptance mass.}
\end{table}
\begin{table}[h]
\centering\small\input{generated/extension_nested_sensitivity.tex}
\caption{Delete-one sensitivity, in pp. Min./max.\ span all 20 deletions; S11 is shown as an identified sensitivity case and remains in every primary comparison.}
\end{table}
BCEAnchor-1 has lower risk than SELE in 18 of the 20 subject summaries. At 50\% quotas, the paired intervals include zero, and subject 11 accounts for much of the aggregate reduction. SELE has 12 zero-acceptance records out of 300, compared with six for each Anchor variant and three for FixedScale.

\clearpage
\section{Additional Paired and Sensitivity Summaries}\label{app:revision}
These summaries use saved subject tables and frozen decisions only. The nested estimator averages repeated acceptance and error masses within each of the 20 subjects before computing coverage and risk. Paired percentile intervals use 10,000 draws with seed 20260901. Positive coverage differences and negative risk differences favor the first named method, and S11 remains in every primary estimate.
\begin{table}[h]
\centering\footnotesize\resizebox{\linewidth}{!}{\input{generated/paired_evidence_revision_0925.tex}}
\caption{Complete comparison family, in pp. Locked denotes a rule chosen before the relevant evaluation. FixedScale--BCE and FixedScale--RiskObjective main-evaluation intervals are reused from the saved bootstrap table; other rows are recomputed with the same subject estimator.}
\label{tab:revisionpairs}
\end{table}
\clearpage
\begin{table}[h]
\centering\footnotesize\resizebox{\linewidth}{!}{\input{generated/nested_sensitivity_revision_0925.tex}}
\caption{Delete-one sensitivity of the nested comparisons, in pp. The range spans deletion of each subject in turn.}
\label{tab:revisionsensitivity}
\end{table}
Source fingerprints and the claim-to-macro mapping are provided in \texttt{generated/sources\_revision\_0925.json}.


==> anc/supporting_evidence/archive/exploratory_controls.tex.txt <==
\section{Selection-Criterion Ablation}\label{app:ablation}
\begin{table}[h]
\centering\small\input{generated/main_ablation.tex}
\caption{Selection-criterion ablation over the original 16 candidates. Coverage and risks use each variant's own CERT rule; matched errors hold Original COVER's per-subject counts fixed.}
\label{tab:ablation}
\end{table}
\subsection{Design}
The ablation retains the 320 cached candidate validations (16 per outer fold). All criteria use calibrated FIT validation scores $v^\lambda$ and inverse-subject-count weights normalized to mean one. With $\tilde v=\min(1-10^{-6},\max(10^{-6},v))$,
\[
L_{\mathrm{NLL}}(\lambda)=
-\frac{\sum_{s,i} w_{si}[e_{si}\log\tilde v_{si}^\lambda+(1-e_{si})\log(1-\tilde v_{si}^\lambda)]}{\sum_{s,i} w_{si}}.
\]
AUROC is the weighted probability that an error has a higher score than a correct prediction, with half credit for ties, computed over pooled subject-weighted rows. Original COVER--NLL minimizes $L_{\mathrm{NLL}}$ and Original COVER--AUROC maximizes AUROC; exact ties fall back to feasible coverage, risk, family, and model priority. The candidate set, $\alpha$, cross-validation construction, final Platt recipe, and 20 threshold rules are unchanged.

All 20 configuration decisions were saved before CERT rule processing and OUTER evaluation. Newly chosen configurations required only 20 additional final risk-model and Platt fits, with no component retraining. Two compatibility checks on logistic and boosting candidates reproduce the refitted scores within $10^{-8}$ and the original CERT/OUTER decisions bit for bit.

\begin{table}[h]
\centering\small\input{generated/ablation_configs.tex}
\caption{Every FIT selection, fixed before outcome replay. P/H denote Primary-only/Heterogeneous features; LR suffixes encode $C$ and HGB suffixes leaf count and L2 penalty. Original COVER--NLL agrees with Original COVER in \abNllAgreement/20 folds and AUROC in \abAucAgreement/20.}
\end{table}

\clearpage
\subsection{Results}
\begin{table}[h]
\centering\small\input{generated/ablation_full.tex}
\caption{All ablation operating-point and matched-quota results. Coverage and risk are percentages; pass/zero count subjects.}
\end{table}
\begin{table}[h]
\centering\small\input{generated/ablation_intervals.tex}
\caption{Paired intervals for Original COVER minus each alternative over 10,000 subject draws. Negative risk differences and positive coverage differences favor Original COVER; matched coverage differences are zero by design.}
\end{table}
NLL- and AUROC-based selection give higher own-rule coverage together with higher observed risk; their matched errors are also higher, with risk-difference intervals including zero.

\clearpage
\begin{table}[h]
\centering\small\input{generated/ablation_subjects.tex}
\caption{CERT-selected rules for every outer subject. Coverage and conditional risk are percentages; a zero accepted denominator is --.}
\end{table}
The fitting command is \texttt{Scripts/run\_selection\_ablation.py --mode fit --resume}; the default \texttt{--mode replay} reads identity-aligned scores and masks and regenerates all tables without model fitting.

\clearpage

\section{Expanded Scorer Search and Rule Resolution}\label{app:automl}

\begin{table}[h]
\centering\small\input{generated/main_automl.tex}
\caption{Scorer-search and rule-resolution control. COVER denotes Original COVER; AutoML denotes expanded scorer search. Percentages use each row's own CERT rule; matched errors use the original per-subject quotas. The 100-rule search arm is prespecified; the 20-rule arm is supplementary.}
\label{tab:automl}
\end{table}

The search retains all component predictions, subject roles, and primary labels. Each outer context independently evaluates 144 configurations, the 16 original ones plus 128 deterministically sampled ones, combining Primary-only (14D), Heterogeneous (37D), or primary-plus-divergence (23D) features with logistic regression, histogram gradient boosting, or ExtraTrees, and Platt or isotonic calibration. Sampling uses a context-specific hash of the protocol and outer index, so no context's outcomes influence another's candidates. All 20 FIT searches are sealed before CERT processing, and rules and OUTER masks before outcome replay. Frozen-score arms reuse the saved score bytes, so their masks and 817 matched errors are unchanged. The search and decision stages took about 144 and 6 minutes on two CPU threads.

\subsection{Complete grid comparison}
\begin{table}[h]
\centering\small\input{generated/extension_automl_grid.tex}
\caption{OUTER results for all rule resolutions. Coverage and risks are percentages computed with Equation~\ref{eq:metrics}; matched errors use the 19,892-epoch budget. AutoML chooses its configuration separately for each grid.}
\label{tab:automlgrid}
\end{table}
\begin{table}[h]
\centering\small\input{generated/extension_automl_intervals.tex}
\caption{Each extension minus frozen Original COVER, in pp, with 95\% subject-bootstrap intervals.}
\end{table}

The 20-point grid is contained in the 40- and 100-point grids, and both in the 200-point grid; the 40- and 100-point grids are not nested. For a fixed scorer, a nested rule family cannot reduce the maximal empirical CERT coverage. AutoML also changes the scorer across grids, since \exAutoConfigChanges/20 contexts change between 20 and 100 rules. In the 100-rule search, 12 contexts choose 37D and eight 23D features; 12 choose logistic regression, six ExtraTrees, and two boosting; and 11 choose isotonic and nine Platt calibration, all newly sampled configurations.

\clearpage

\subsection{Branch A: configuration selection}
Each candidate first retains its internal rule selection: largest realized feasible coverage, then lowest risk. Branch A then compares candidates by the \emph{exact nominal quantile of that selected rule}, then risk, then stronger Anchor regularization or smaller SELE $C$. A0 is the original Anchor selection, A1 exact-quantile selection, and A2 fixed strength one; S0 and S1 apply the corresponding selectors to SELE. A1--A0 thus changes candidate selection on saved scores, not the learned ordering.
\begin{table}[h]
\centering\small\input{generated/extension_selection.tex}
\caption{Configuration-selection branch (\%). Oracle coverage and fixed-quota risks are separate diagnostics. Validation outcomes also inform configuration selection in this branch, so these are not nested performance estimates.}
\end{table}
The exact-quantile selector changes 17 of 20 Anchor configurations and reduces the subject-aggregated 50\%-quota risk from 4.98\% to 4.86\%; its gain over SELE depends on patient composition.


\subsection{Branch B2: averaging corrections}
Four fixed three-subject groups partition each 12-subject risk-training set. Each member learns on the other nine subjects using the parent's scaler, BCE initialization, and score scale, and at strength one the corrections are averaged as $\beta_{\mathrm{avg}}=\beta_0+\tfrac14\sum_k(\beta_k-\beta_0)$, followed by a common final calibration. FixedScale receives the same operation, and SELE uses the S1-selected $C$ with regularization $1/(N_{12}C)$. An equal-norm control rescales the full-data Anchor correction to the averaged correction's norm, separating direction from length. The four members' scores correlate at about 0.995, and averaging leaves Anchor's quota risk close to its full-data value.
\begin{table}[h]
\centering\small\input{generated/extension_averaging.tex}
\caption{Correction-averaging branch (\%). Full uses all 12 risk-training subjects.}
\end{table}


\paragraph{RiskObjective.} The earlier RiskObjective recipe annealed the gate temperature and penalized unnormalized weights. Since rescaling $\theta=T_0\beta$ turns a zero-centered penalty into $\rho T_0^2\|\beta\|^2/2$, changing the temperature also changes the effective regularization; FixedScale removes this moving scale. The two recipes also differ in regularization and selection (RiskObjective uses a candidate-specific $1/(NC)$ penalty; FixedScale selects BCE $C$ and then $\gamma$), threshold starts (FixedScale adds starts below the smallest training score), and raw-score intercept (zero for RiskObjective, the BCE intercept for FixedScale), so their comparison concerns complete recipes.

\subsection{Main-evaluation results}
\begin{table}[h]
\centering\small\input{generated/extension_outer_full.tex}
\caption{All linear methods in the main evaluation, including RiskObjective and the 100-rule diagnostic. Coverage and risk are percentages. Errors belong to each method's own rule; matched errors use 19,892 epochs with common subject quotas.}
\end{table}
\begin{table}[h]
\centering\small\input{generated/extension_outer_intervals.tex}
\caption{BCEAnchor minus SELE at 20 rules in the main evaluation, with descriptive intervals.}
\end{table}
Each method's configuration is selected within FIT, its linear scorer refitted, a final Platt map fitted to held-out raw scores, and candidate thresholds taken from cross-calibrated scores. All 20 FIT choices precede CERT rule selection, with the same subject-role exclusions and 50-epoch CERT support.


BCEAnchor-1 has lower risk than SELE in 18 of the 20 subject summaries. At 50\% quotas, the paired intervals include zero, and subject 11 accounts for much of the aggregate reduction. SELE has 12 zero-acceptance records out of 300, compared with six for each Anchor variant and three for FixedScale.

\clearpage


==> anc/supporting_evidence/archive/source_fingerprints.json <==
{
  "scope": "Saved-result arithmetic only; no new fitting, calibration, rules, predictions or experiment",
  "seed": 20260901,
  "patient_bootstrap_draws": 10000,
  "independent_subjects": 20,
  "interval_interpretation": "Descriptive within a repeatedly used cohort; not independent confirmation",
  "sources": {
    "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv": "3207bdffe5cf07a95a0c66758b91552f833448642a59fd27a66be64a0fb64705",
    "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv": "eb8396e053ed9ce2734d460d656dd5b2eae3171a8c2ff448e232de0523d593d9",
    "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv": "bbc48c29b722414c47da5e29a4020837f9dee9e2d04bacd7bdf11d3ac87b690f",
    "New_Objective_Idea/outputs/bceanchor_upgrade/tables/paired_differences.csv": "2d08386a84bd28b92ec74fa87843876c8dcadef28d5926bc341a6851f69f0484",
    "New_Objective_Idea/outputs/tables/anchor_per_subject.csv": "271989eb72bfa7deaf3da4d79a153ed26666bbe3fdfa89e6048d4777f8568468",
    "New_Objective_Idea/outputs/tables/anchor_summary.csv": "7c2087faaf36c169efae41c2ef7363cdf657b9f508317faba03b0f5723804d29",
    "New_Objective_Idea/outputs/tables/anchor_paired_bootstrap.csv": "31d69e8b30aa11fa227db7c34da495ae586a0e9d6a58d4d6a00067ff5f943ffc",
    "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv": "939b613a64f09c569083f169d23882162f5e9076f35ad85f847ee5c4d51d727a",
    "outputs/strengthening/stage1_strengthening_v1/tables/operating_points.csv": "ed76effcbcd0e63bf843a6d5ff14c421dcc19416802781fc226257d3b036b164",
    "outputs/analysis_inputs/frozen_analysis_inputs.npz": "2095ea0941549c18edd9f34a62e595354571adec346f9906b0d1f4353f987c03",
    "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz": "815e69d0bf514b44ee16358484e4ca9e1c80faf229b0914f7f0215e575d13e23",
    "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz": "c0d7337fbfd59264570d9fc5ed3bd151153a1d5ae5bfaba9c1e7f8a7922dd622",
    "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz": "0cd526ce04cffede5120d8621b61b04ff9e1dd062d604ffb4c23e5197a37bb23",
    "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz": "60f8e87827adc0c7ea39e1f1ab8e68f9ed60fcad24ee1e3f5f3c9805f46640e4",
    "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz": "a46b4c1e1ff51a95e51055ba39c295e381b33a8f291556d528f8a89a20211bcb",
    "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz": "dad46e35e2633a834b4c0d363105c3f85e3352d65fa3d29f3f9a86f2bdb34993",
    "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz": "f5093c5c1255c90773c726ee9d6cd5e8391a036d00552950571f4e08521ae8d1",
    "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz": "84b3f24c863b3ffaef26061399cdf7717a5b12db4e0665b23223bf0e5505a266",
    "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz": "5874cf3989c2d69ebeecc0476d21fff70ec76469dbbcb9626f8be957073dd9e4",
    "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz": "b6c6855f45b69266d4d001c95e1839068a8a93ce149684a423d9dfa66e1a65c6",
    "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz": "73e95f3845f41fee5eb993d34caba04931a784b4dd9685ebfa6e2a6da969c261",
    "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz": "74ef2c82dda857ececd7733d908122d22b9f90106b954990c76be7013dab352c",
    "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz": "c942c3396835588ee86b21672a692ae5d3cea97e6e2a8b8c0b06a6abb0ac7c16",
    "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz": "fd61ba98bdfc777e522e7606926b42ae29cb602ea0dc148adf35865ea991a9f0",
    "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz": "133caab9b812a4e19c77803bef7e1fbc8e74f32e5ce55a0c4d52cd3c27835ee9",
    "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz": "dce43b069a9e85e540115bc6b3f275ae5055eece9ec88a371a96df351d4f2fbd",
    "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz": "c8bfe162fc310e02ab82e4fef9e65172b49f958431a8abc20bef181ead7e85f1",
    "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz": "d226f1f62ced43e7fd52bfffd50f0642e2807a3dc809999687ac4f1f7d5a589a",
    "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz": "ed2cf3524c75d291171709003dfc899546eb0cb29939d6f72a26bb580d542d39",
    "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz": "2bd0faefe60cee57115c3128948d7aad25dfcde1eda236c77335d250865b98bd",
    "New_Objective_Idea/outputs/decisions/outer-00.npz": "d6095bc755b57ea492cc026515f27a5f9af0df7eaf4eef8b1eed70b297549e99",
    "New_Objective_Idea/outputs/decisions/outer-01.npz": "4c38946bc3d4f37af0f8c27c2e84b7b9dfd8b0b8d31b97052ec85d7b95df70e8",
    "New_Objective_Idea/outputs/decisions/outer-02.npz": "dd17aafdc74a4694b4fa8121e6ceb5d742b43cb58d21ca1c4799c8d79b88a37d",
    "New_Objective_Idea/outputs/decisions/outer-03.npz": "1a2e027ae509c006ef947f90ff43395cef23492216ce182023e6ef9841eb6006",
    "New_Objective_Idea/outputs/decisions/outer-04.npz": "77d7eda455c2b421169c4c353834eeda1fe755f43b80ae5fbf3a6bf79e48ddd7",
    "New_Objective_Idea/outputs/decisions/outer-05.npz": "2ad929450926fb7d8d230ed6d65a90285aefdf438fd482ac355b7e2c95a22c0a",
    "New_Objective_Idea/outputs/decisions/outer-06.npz": "55b2fe5379dee907d2bd64f5fe5a5974a5b168489e7228ea39b434fdf40a5c4d",
    "New_Objective_Idea/outputs/decisions/outer-07.npz": "7895a940d42f764f6c1f38191931989f545aca237fcc98aaa4cedbb2bf5f70f2",
    "New_Objective_Idea/outputs/decisions/outer-08.npz": "dea220415266da1fca29e2c41d2090a5515838994068d633b67362009f401c9d",
    "New_Objective_Idea/outputs/decisions/outer-09.npz": "95956723a5287aadf89998974869b50289aedc4c2fc40b95b9a36812abfd7551",
    "New_Objective_Idea/outputs/decisions/outer-10.npz": "83aafa709f1ed975f24cf34207b86ceea0014c207ad32b7d00aa4041dfdb7b58",
    "New_Objective_Idea/outputs/decisions/outer-11.npz": "b7379c44f38ca6e1be4c91f7df7dbcef40fb830879c82052d65b66e03348b2b3",
    "New_Objective_Idea/outputs/decisions/outer-12.npz": "cd6c2eaabdcaa7e46dbe38b76c327a385790344e268e7a01a3da0a5445912bd4",
    "New_Objective_Idea/outputs/decisions/outer-13.npz": "9796a640b415aeac4bf712f4c798437474b119c7e5e9ddc9ed6aec64740d4129",
    "New_Objective_Idea/outputs/decisions/outer-14.npz": "eb508bb261378bad62247ea2ffba82589922cb88f6ca5d34aea1b6bd05bebe04",
    "New_Objective_Idea/outputs/decisions/outer-15.npz": "8ce7d4f8f9a81b59dd45e8256d5991590c997cc17c25f9690c36cb86279d4e55",
    "New_Objective_Idea/outputs/decisions/outer-16.npz": "cfb44d5f115d60ad6faab7de9aa9be41cac1d525a002b3d6298b303558fd752a",
    "New_Objective_Idea/outputs/decisions/outer-17.npz": "2e4dad6571491f723c78178921c4927185df66aefbbcbcb4d344e8140a56e5d8",
    "New_Objective_Idea/outputs/decisions/outer-18.npz": "bc5287e63cdcbcced3432402b96727aa25c1d67f6b5e28e04e17d2a3501f344e",
    "New_Objective_Idea/outputs/decisions/outer-19.npz": "8041eeac53b24c3adec86c42d66f441fff78c8feecdc7e2754e5188cfd1882b3",
    "paper/generated/figure2_curves.csv": "e0cf29a36aefe2bf0bd2389bd69e009a2a5da0cf5bc18849ac8af85699739ad3"
  },
  "macros": {
    "NestedFixedBceCovCI": {
      "value": [
        0.016537917177302686,
        0.004693722451394365,
        0.02524797690972115
      ],
      "latex": "+1.65 [+0.47, +2.52]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, coverage"
    },
    "NestedFixedBceCovDelta": {
      "value": 0.016537917177302686,
      "latex": "+1.65",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, coverage"
    },
    "NestedFixedBceCovAbs": {
      "value": 0.016537917177302686,
      "latex": "1.65",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, coverage (absolute difference)"
    },
    "NestedFixedBceCovOne": {
      "value": 0.016537917177302686,
      "latex": "1.7",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, coverage (absolute difference, one decimal)"
    },
    "NestedFixedBceCovWithoutEleven": {
      "value": 0.02119344694254155,
      "latex": "+2.12",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, coverage excluding S11"
    },
    "NestedFixedBceCovDeleteRange": {
      "value": [
        0.015030102782265464,
        0.02119344694254155
      ],
      "latex": "[+1.50, +2.12]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, coverage delete-one range"
    },
    "NestedFixedBceCovHigher": {
      "value": 18,
      "latex": "18",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, coverage subjects with higher coverage"
    },
    "NestedFixedBceRiskCI": {
      "value": [
        -0.0039435631405704274,
        -0.01412191657235715,
        0.0022694748428899736
      ],
      "latex": "-0.39 [-1.41, +0.23]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, R_SE"
    },
    "NestedFixedBceRiskDelta": {
      "value": -0.0039435631405704274,
      "latex": "-0.39",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, R_SE"
    },
    "NestedFixedBceRiskAbs": {
      "value": 0.0039435631405704274,
      "latex": "0.39",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, R_SE (absolute difference)"
    },
    "NestedFixedBceRiskOne": {
      "value": 0.0039435631405704274,
      "latex": "0.4",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, R_SE (absolute difference, one decimal)"
    },
    "NestedFixedBceRiskWithoutEleven": {
      "value": 0.0007790805056046152,
      "latex": "+0.08",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, R_SE excluding S11"
    },
    "NestedFixedBceRiskDeleteRange": {
      "value": [
        -0.0047250009905227056,
        0.0007790805056046152
      ],
      "latex": "[-0.47, +0.08]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, R_SE delete-one range"
    },
    "NestedFixedBceQuotaCI": {
      "value": [
        -0.0034191962799683395,
        -0.01301648934352108,
        0.0023688091347674823
      ],
      "latex": "-0.34 [-1.30, +0.24]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, quota_0.5, R_SE"
    },
    "NestedFixedBceQuotaDelta": {
      "value": -0.0034191962799683395,
      "latex": "-0.34",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, quota_0.5, R_SE"
    },
    "NestedFixedBceQuotaAbs": {
      "value": 0.0034191962799683395,
      "latex": "0.34",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, quota_0.5, R_SE (absolute difference)"
    },
    "NestedFixedBceQuotaOne": {
      "value": 0.0034191962799683395,
      "latex": "0.3",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, quota_0.5, R_SE (absolute difference, one decimal)"
    },
    "NestedFixedBceQuotaWithoutEleven": {
      "value": 0.0009044534598162957,
      "latex": "+0.09",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, quota_0.5, R_SE excluding S11"
    },
    "NestedFixedBceQuotaDeleteRange": {
      "value": [
        -0.004298361580654005,
        0.0009044534598162957
      ],
      "latex": "[-0.43, +0.09]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, quota_0.5, R_SE delete-one range"
    },
    "NestedFixedSeleCovCI": {
      "value": [
        0.005977293168783426,
        -0.0050177567013059395,
        0.014502800476062783
      ],
      "latex": "+0.60 [-0.50, +1.45]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, coverage"
    },
    "NestedFixedSeleCovDelta": {
      "value": 0.005977293168783426,
      "latex": "+0.60",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, coverage"
    },
    "NestedFixedSeleCovAbs": {
      "value": 0.005977293168783426,
      "latex": "0.60",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, coverage (absolute difference)"
    },
    "NestedFixedSeleCovOne": {
      "value": 0.005977293168783426,
      "latex": "0.6",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, coverage (absolute difference, one decimal)"
    },
    "NestedFixedSeleCovWithoutEleven": {
      "value": 0.01010235301612128,
      "latex": "+1.01",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, coverage excluding S11"
    },
    "NestedFixedSeleCovDeleteRange": {
      "value": [
        0.004388767339019661,
        0.01010235301612128
      ],
      "latex": "[+0.44, +1.01]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, coverage delete-one range"
    },
    "NestedFixedSeleCovHigher": {
      "value": 15,
      "latex": "15",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, coverage subjects with higher coverage"
    },
    "NestedFixedSeleRiskCI": {
      "value": [
        -0.0051147793697862015,
        -0.014101675894257301,
        0.00048377630508569303
      ],
      "latex": "-0.51 [-1.41, +0.05]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, R_SE"
    },
    "NestedFixedSeleRiskDelta": {
      "value": -0.0051147793697862015,
      "latex": "-0.51",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, R_SE"
    },
    "NestedFixedSeleRiskAbs": {
      "value": 0.0051147793697862015,
      "latex": "0.51",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, R_SE (absolute difference)"
    },
    "NestedFixedSeleRiskOne": {
      "value": 0.0051147793697862015,
      "latex": "0.5",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, R_SE (absolute difference, one decimal)"
    },
    "NestedFixedSeleRiskWithoutEleven": {
      "value": -0.0010045329150374163,
      "latex": "-0.10",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, R_SE excluding S11"
    },
    "NestedFixedSeleRiskDeleteRange": {
      "value": [
        -0.0057701974307893256,
        -0.0010045329150374163
      ],
      "latex": "[-0.58, -0.10]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, R_SE delete-one range"
    },
    "NestedFixedSeleQuotaCI": {
      "value": [
        -0.0037368718746408555,
        -0.014488512789573318,
        0.002661260501764971
      ],
      "latex": "-0.37 [-1.45, +0.27]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, quota_0.5, R_SE"
    },
    "NestedFixedSeleQuotaDelta": {
      "value": -0.0037368718746408555,
      "latex": "-0.37",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, quota_0.5, R_SE"
    },
    "NestedFixedSeleQuotaAbs": {
      "value": 0.0037368718746408555,
      "latex": "0.37",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, quota_0.5, R_SE (absolute difference)"
    },
    "NestedFixedSeleQuotaOne": {
      "value": 0.0037368718746408555,
      "latex": "0.4",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, quota_0.5, R_SE (absolute difference, one decimal)"
    },
    "NestedFixedSeleQuotaWithoutEleven": {
      "value": 0.0011532971030945027,
      "latex": "+0.12",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, quota_0.5, R_SE excluding S11"
    },
    "NestedFixedSeleQuotaDeleteRange": {
      "value": [
        -0.0046978653347848134,
        0.0011532971030945027
      ],
      "latex": "[-0.47, +0.12]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, quota_0.5, R_SE delete-one range"
    },
    "NestedAnchorFixedCovCI": {
      "value": [
        -0.006642517267281989,
        -0.012724647917612696,
        0.0014772836373278492
      ],
      "latex": "-0.66 [-1.27, +0.15]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, coverage"
    },
    "NestedAnchorFixedCovDelta": {
      "value": -0.006642517267281989,
      "latex": "-0.66",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, coverage"
    },
    "NestedAnchorFixedCovAbs": {
      "value": 0.006642517267281989,
      "latex": "0.66",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, coverage (absolute difference)"
    },
    "NestedAnchorFixedCovOne": {
      "value": 0.006642517267281989,
      "latex": "0.7",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, coverage (absolute difference, one decimal)"
    },
    "NestedAnchorFixedCovWithoutEleven": {
      "value": -0.009806239654638227,
      "latex": "-0.98",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, coverage excluding S11"
    },
    "NestedAnchorFixedCovDeleteRange": {
      "value": [
        -0.009806239654638227,
        -0.005510162617335168
      ],
      "latex": "[-0.98, -0.55]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, coverage delete-one range"
    },
    "NestedAnchorFixedCovHigher": {
      "value": 5,
      "latex": "5",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, coverage subjects with higher coverage"
    },
    "NestedAnchorFixedRiskCI": {
      "value": [
        0.0019019629226717447,
        -0.0026025069600284726,
        0.008815030838911518
      ],
      "latex": "+0.19 [-0.26, +0.88]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, R_SE"
    },
    "NestedAnchorFixedRiskDelta": {
      "value": 0.0019019629226717447,
      "latex": "+0.19",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, R_SE"
    },
    "NestedAnchorFixedRiskAbs": {
      "value": 0.0019019629226717447,
      "latex": "0.19",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, R_SE (absolute difference)"
    },
    "NestedAnchorFixedRiskOne": {
      "value": 0.0019019629226717447,
      "latex": "0.2",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, R_SE (absolute difference, one decimal)"
    },
    "NestedAnchorFixedRiskWithoutEleven": {
      "value": -0.0011760482058614796,
      "latex": "-0.12",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, R_SE excluding S11"
    },
    "NestedAnchorFixedRiskDeleteRange": {
      "value": [
        -0.0011760482058614796,
        0.0026380220709268584
      ],
      "latex": "[-0.12, +0.26]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, R_SE delete-one range"
    },
    "NestedAnchorFixedQuotaCI": {
      "value": [
        0.0018954504958614768,
        -0.0027159598054684133,
        0.009267628201674497
      ],
      "latex": "+0.19 [-0.27, +0.93]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, quota_0.5, R_SE"
    },
    "NestedAnchorFixedQuotaDelta": {
      "value": 0.0018954504958614768,
      "latex": "+0.19",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, quota_0.5, R_SE"
    },
    "NestedAnchorFixedQuotaAbs": {
      "value": 0.0018954504958614768,
      "latex": "0.19",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, quota_0.5, R_SE (absolute difference)"
    },
    "NestedAnchorFixedQuotaOne": {
      "value": 0.0018954504958614768,
      "latex": "0.2",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, quota_0.5, R_SE (absolute difference, one decimal)"
    },
    "NestedAnchorFixedQuotaWithoutEleven": {
      "value": -0.001352072783489984,
      "latex": "-0.14",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, quota_0.5, R_SE excluding S11"
    },
    "NestedAnchorFixedQuotaDeleteRange": {
      "value": [
        -0.001352072783489984,
        0.0027113834653839375
      ],
      "latex": "[-0.14, +0.27]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, quota_0.5, R_SE delete-one range"
    },
    "NestedSelectedFixedCovCI": {
      "value": [
        -0.0038529358255187107,
        -0.010458226965999844,
        0.005439262719902243
      ],
      "latex": "-0.39 [-1.05, +0.54]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, coverage"
    },
    "NestedSelectedFixedCovDelta": {
      "value": -0.0038529358255187107,
      "latex": "-0.39",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, coverage"
    },
    "NestedSelectedFixedCovAbs": {
      "value": 0.0038529358255187107,
      "latex": "0.39",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, coverage (absolute difference)"
    },
    "NestedSelectedFixedCovOne": {
      "value": 0.0038529358255187107,
      "latex": "0.4",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, coverage (absolute difference, one decimal)"
    },
    "NestedSelectedFixedCovWithoutEleven": {
      "value": -0.007506183335248329,
      "latex": "-0.75",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, coverage excluding S11"
    },
    "NestedSelectedFixedCovDeleteRange": {
      "value": [
        -0.007506183335248329,
        -0.002733541242213533
      ],
      "latex": "[-0.75, -0.27]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, coverage delete-one range"
    },
    "NestedSelectedFixedCovHigher": {
      "value": 5,
      "latex": "5",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, coverage subjects with higher coverage"
    },
    "NestedSelectedFixedRiskCI": {
      "value": [
        0.0027975983209164515,
        -0.002307148722843052,
        0.010738640346239635
      ],
      "latex": "+0.28 [-0.23, +1.07]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, R_SE"
    },
    "NestedSelectedFixedRiskDelta": {
      "value": 0.0027975983209164515,
      "latex": "+0.28",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, R_SE"
    },
    "NestedSelectedFixedRiskAbs": {
      "value": 0.0027975983209164515,
      "latex": "0.28",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, R_SE (absolute difference)"
    },
    "NestedSelectedFixedRiskOne": {
      "value": 0.0027975983209164515,
      "latex": "0.3",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, R_SE (absolute difference, one decimal)"
    },
    "NestedSelectedFixedRiskWithoutEleven": {
      "value": -0.0008017612889882897,
      "latex": "-0.08",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, R_SE excluding S11"
    },
    "NestedSelectedFixedRiskDeleteRange": {
      "value": [
        -0.0008017612889882897,
        0.0035651862426733516
      ],
      "latex": "[-0.08, +0.36]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, R_SE delete-one range"
    },
    "NestedSelectedFixedQuotaCI": {
      "value": [
        0.002305883348922129,
        -0.0026460231390117825,
        0.01029542335927681
      ],
      "latex": "+0.23 [-0.26, +1.03]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, quota_0.5, R_SE"
    },
    "NestedSelectedFixedQuotaDelta": {
      "value": 0.002305883348922129,
      "latex": "+0.23",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, quota_0.5, R_SE"
    },
    "NestedSelectedFixedQuotaAbs": {
      "value": 0.002305883348922129,
      "latex": "0.23",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, quota_0.5, R_SE (absolute difference)"
    },
    "NestedSelectedFixedQuotaOne": {
      "value": 0.002305883348922129,
      "latex": "0.2",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, quota_0.5, R_SE (absolute difference, one decimal)"
    },
    "NestedSelectedFixedQuotaWithoutEleven": {
      "value": -0.0012141904140881565,
      "latex": "-0.12",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, quota_0.5, R_SE excluding S11"
    },
    "NestedSelectedFixedQuotaDeleteRange": {
      "value": [
        -0.0012141904140881565,
        0.0031519150358331124
      ],
      "latex": "[-0.12, +0.32]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, quota_0.5, R_SE delete-one range"
    },
    "HistFixedSeleCovCI": {
      "value": [
        0.010512606235831667,
        -0.03706298164332462,
        0.06580231194629532
      ],
      "latex": "+1.05 [-3.71, +6.58]",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, coverage"
    },
    "HistFixedSeleCovDelta": {
      "value": 0.010512606235831667,
      "latex": "+1.05",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, coverage"
    },
    "HistFixedSeleCovAbs": {
      "value": 0.010512606235831667,
      "latex": "1.05",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, coverage (absolute difference)"
    },
    "HistFixedSeleCovOne": {
      "value": 0.010512606235831667,
      "latex": "1.1",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, coverage (absolute difference, one decimal)"
    },
    "HistFixedSeleCovWithoutEleven": {
      "value": 0.01310423412716083,
      "latex": "+1.31",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, coverage excluding S11"
    },
    "HistFixedSeleCovDeleteRange": {
      "value": [
        -0.011330017353029187,
        0.022846560678788874
      ],
      "latex": "[-1.13, +2.28]",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, coverage delete-one range"
    },
    "HistFixedSeleCovHigher": {
      "value": 9,
      "latex": "9",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, coverage subjects with higher coverage"
    },
    "HistFixedSeleRiskCI": {
      "value": [
        0.0021288957499151634,
        -0.004473232801093096,
        0.008596611248960512
      ],
      "latex": "+0.21 [-0.45, +0.86]",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, R_SE"
    },
    "HistFixedSeleRiskDelta": {
      "value": 0.0021288957499151634,
      "latex": "+0.21",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, R_SE"
    },
    "HistFixedSeleRiskAbs": {
      "value": 0.0021288957499151634,
      "latex": "0.21",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, R_SE (absolute difference)"
    },
    "HistFixedSeleRiskOne": {
      "value": 0.0021288957499151634,
      "latex": "0.2",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, R_SE (absolute difference, one decimal)"
    },
    "HistFixedSeleRiskWithoutEleven": {
      "value": 0.0024665089120597533,
      "latex": "+0.25",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, R_SE excluding S11"
    },
    "HistFixedSeleRiskDeleteRange": {
      "value": [
        0.00032332346084743696,
        0.0038942358631669505
      ],
      "latex": "[+0.03, +0.39]",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, R_SE delete-one range"
    },
    "HistFixedDuofCovCI": {
      "value": [
        0.0677515726269658,
        0.015417233781157898,
        0.12758512742591768
      ],
      "latex": "+6.78 [+1.54, +12.76]",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, coverage"
    },
    "HistFixedDuofCovDelta": {
      "value": 0.0677515726269658,
      "latex": "+6.78",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, coverage"
    },
    "HistFixedDuofCovAbs": {
      "value": 0.0677515726269658,
      "latex": "6.78",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, coverage (absolute difference)"
    },
    "HistFixedDuofCovOne": {
      "value": 0.0677515726269658,
      "latex": "6.8",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, coverage (absolute difference, one decimal)"
    },
    "HistFixedDuofCovWithoutEleven": {
      "value": 0.07153040501652014,
      "latex": "+7.15",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, coverage excluding S11"
    },
    "HistFixedDuofCovDeleteRange": {
      "value": [
        0.04892152621658569,
        0.07644108578264269
      ],
      "latex": "[+4.89, +7.64]",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, coverage delete-one range"
    },
    "HistFixedDuofCovHigher": {
      "value": 14,
      "latex": "14",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, coverage subjects with higher coverage"
    },
    "HistFixedDuofRiskCI": {
      "value": [
        0.0024040865883179496,
        -0.008895293163457087,
        0.014154716904687526
      ],
      "latex": "+0.24 [-0.89, +1.42]",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, R_SE"
    },
    "HistFixedDuofRiskDelta": {
      "value": 0.0024040865883179496,
      "latex": "+0.24",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, R_SE"
    },
    "HistFixedDuofRiskAbs": {
      "value": 0.0024040865883179496,
      "latex": "0.24",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, R_SE (absolute difference)"
    },
    "HistFixedDuofRiskOne": {
      "value": 0.0024040865883179496,
      "latex": "0.2",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, R_SE (absolute difference, one decimal)"
    },
    "HistFixedDuofRiskWithoutEleven": {
      "value": 0.002572642055501187,
      "latex": "+0.26",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, R_SE excluding S11"
    },
    "HistFixedDuofRiskDeleteRange": {
      "value": [
        -0.0008382940959218918,
        0.005197521258773666
      ],
      "latex": "[-0.08, +0.52]",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, R_SE delete-one range"
    },
    "HistFixedBceCovCI": {
      "value": [
        0.016077633457467433,
        -0.0367267174111202,
        0.07296994673378264
      ],
      "latex": "+1.61 [-3.67, +7.30]",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_paired_bootstrap.csv"
      ],
      "claim": "Saved historical OUTER: FixedScale minus BCE, macro_coverage"
    },
    "HistFixedBceRiskCI": {
      "value": [
        0.003804640413566103,
        -0.002851070773387856,
        0.010281508174988706
      ],
      "latex": "+0.38 [-0.29, +1.03]",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_paired_bootstrap.csv"
      ],
      "claim": "Saved historical OUTER: FixedScale minus BCE, subject_equal_ratio_risk"
    },
    "HistFixedRiskObjectiveCovCI": {
      "value": [
        0.04985848264756432,
        -0.002621036769707401,
        0.11286352786013627
      ],
      "latex": "+4.99 [-0.26, +11.29]",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_paired_bootstrap.csv"
      ],
      "claim": "Saved historical OUTER: FixedScale minus RiskObjective, macro_coverage"
    },
    "HistFixedRiskObjectiveRiskCI": {
      "value": [
        -0.0011267801544345077,
        -0.01148368931142448,
        0.0066150547895793685
      ],
      "latex": "-0.11 [-1.15, +0.66]",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_paired_bootstrap.csv"
      ],
      "claim": "Saved historical OUTER: FixedScale minus RiskObjective, subject_equal_ratio_risk"
    },
    "HistFixedCovOne": {
      "value": 0.5039958759955223,
      "latex": "50.4",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_summary.csv"
      ],
      "claim": "FixedScale macro_coverage"
    },
    "HistFixedRiskOne": {
      "value": 0.045277284415108254,
      "latex": "4.5",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_summary.csv"
      ],
      "claim": "FixedScale subject_equal_ratio_risk"
    },
    "HistSeleCovOne": {
      "value": 0.49348326975969065,
      "latex": "49.3",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_summary.csv"
      ],
      "claim": "SELE macro_coverage"
    },
    "HistSeleRiskOne": {
      "value": 0.04314838866519309,
      "latex": "4.3",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_summary.csv"
      ],
      "claim": "SELE subject_equal_ratio_risk"
    },
    "HistBceCovOne": {
      "value": 0.4879182425380549,
      "latex": "48.8",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_summary.csv"
      ],
      "claim": "BCE macro_coverage"
    },
    "HistBceRiskOne": {
      "value": 0.04147264400154215,
      "latex": "4.1",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_summary.csv"
      ],
      "claim": "BCE subject_equal_ratio_risk"
    },
    "OriginalCovOne": {
      "value": 0.47067109130397045,
      "latex": "47.1",
      "sources": [
        "outputs/strengthening/stage1_strengthening_v1/tables/operating_points.csv"
      ],
      "claim": "Learned-Selected mean subject coverage"
    },
    "OriginalMatchedErrors": {
      "value": 817,
      "latex": "817",
      "sources": [
        "outputs/strengthening/stage1_strengthening_v1/tables/operating_points.csv"
      ],
      "claim": "Learned-Selected matched errors"
    },
    "MspCovOne": {
      "value": 0.3145001027238171,
      "latex": "31.5",
      "sources": [
        "outputs/strengthening/stage1_strengthening_v1/tables/operating_points.csv"
      ],
      "claim": "MSP mean subject coverage"
    },
    "MspMatchedErrors": {
      "value": 1369,
      "latex": "1,369",
      "sources": [
        "outputs/strengthening/stage1_strengthening_v1/tables/operating_points.csv"
      ],
      "claim": "MSP matched errors"
    },
    "DuofCovOne": {
      "value": 0.4362443033685565,
      "latex": "43.6",
      "sources": [
        "outputs/strengthening/stage1_strengthening_v1/tables/operating_points.csv"
      ],
      "claim": "DuoF mean subject coverage"
    },
    "DuofMatchedErrors": {
      "value": 946,
      "latex": "946",
      "sources": [
        "outputs/strengthening/stage1_strengthening_v1/tables/operating_points.csv"
      ],
      "claim": "DuoF matched errors"
    },
    "PrimaryCovOne": {
      "value": 0.3624006538510825,
      "latex": "36.2",
      "sources": [
        "outputs/strengthening/stage1_strengthening_v1/tables/operating_points.csv"
      ],
      "claim": "Primary-only mean subject coverage"
    },
    "PrimaryMatchedErrors": {
      "value": 1133,
      "latex": "1,133",
      "sources": [
        "outputs/strengthening/stage1_strengthening_v1/tables/operating_points.csv"
      ],
      "claim": "Primary-only matched errors"
    },
    "OriginalMspFewer": {
      "value": 17,
      "latex": "17",
      "sources": [
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "Original COVER fewer errors than MSP at matched subject budgets"
    },
    "FixedWakeN": {
      "value": 8285,
      "latex": "8,285",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true Wake N"
    },
    "FixedWakeB": {
      "value": 6727,
      "latex": "6,727",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true Wake B"
    },
    "FixedWakeA": {
      "value": 4827,
      "latex": "4,827",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true Wake A"
    },
    "FixedWakeQ": {
      "value": 4786,
      "latex": "4,786",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true Wake Q"
    },
    "FixedWakeK": {
      "value": 41,
      "latex": "41",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true Wake K"
    },
    "FixedWakeCoverage": {
      "value": 0.5826191913095956,
      "latex": "58.26",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true Wake Coverage"
    },
    "FixedWakeAccuracy": {
      "value": 0.9915061114563911,
      "latex": "99.15",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true Wake Accuracy"
    },
    "FixedWakeCorrectRetention": {
      "value": 0.7114612754571131,
      "latex": "71.15",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true Wake CorrectRetention"
    },
    "FixedNOneN": {
      "value": 2804,
      "latex": "2,804",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N1 N"
    },
    "FixedNOneB": {
      "value": 831,
      "latex": "831",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N1 B"
    },
    "FixedNOneA": {
      "value": 288,
      "latex": "288",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N1 A"
    },
    "FixedNOneQ": {
      "value": 19,
      "latex": "19",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N1 Q"
    },
    "FixedNOneK": {
      "value": 269,
      "latex": "269",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N1 K"
    },
    "FixedNOneCoverage": {
      "value": 0.10271041369472182,
      "latex": "10.27",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N1 Coverage"
    },
    "FixedNOneAccuracy": {
      "value": 0.06597222222222222,
      "latex": "6.60",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N1 Accuracy"
    },
    "FixedNOneCorrectRetention": {
      "value": 0.02286401925391095,
      "latex": "2.29",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N1 CorrectRetention"
    },
    "FixedNTwoN": {
      "value": 17799,
      "latex": "17,799",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N2 N"
    },
    "FixedNTwoB": {
      "value": 13437,
      "latex": "13,437",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N2 B"
    },
    "FixedNTwoA": {
      "value": 10899,
      "latex": "10,899",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N2 A"
    },
    "FixedNTwoQ": {
      "value": 10594,
      "latex": "10,594",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N2 Q"
    },
    "FixedNTwoK": {
      "value": 305,
      "latex": "305",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N2 K"
    },
    "FixedNTwoCoverage": {
      "value": 0.6123377717849318,
      "latex": "61.23",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N2 Coverage"
    },
    "FixedNTwoAccuracy": {
      "value": 0.9720157812643362,
      "latex": "97.20",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N2 Accuracy"
    },
    "FixedNTwoCorrectRetention": {
      "value": 0.788420034233832,
      "latex": "78.84",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N2 CorrectRetention"
    },
    "FixedNThreeN": {
      "value": 5703,
      "latex": "5,703",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N3 N"
    },
    "FixedNThreeB": {
      "value": 5320,
      "latex": "5,320",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N3 B"
    },
    "FixedNThreeA": {
      "value": 3690,
      "latex": "3,690",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N3 A"
    },
    "FixedNThreeQ": {
      "value": 3579,
      "latex": "3,579",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N3 Q"
    },
    "FixedNThreeK": {
      "value": 111,
      "latex": "111",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N3 K"
    },
    "FixedNThreeCoverage": {
      "value": 0.6470278800631246,
      "latex": "64.70",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N3 Coverage"
    },
    "FixedNThreeAccuracy": {
      "value": 0.9699186991869919,
      "latex": "96.99",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N3 Accuracy"
    },
    "FixedNThreeCorrectRetention": {
      "value": 0.6727443609022556,
      "latex": "67.27",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N3 CorrectRetention"
    },
    "FixedREMN": {
      "value": 7717,
      "latex": "7,717",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true REM N"
    },
    "FixedREMB": {
      "value": 5844,
      "latex": "5,844",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true REM B"
    },
    "FixedREMA": {
      "value": 1751,
      "latex": "1,751",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true REM A"
    },
    "FixedREMQ": {
      "value": 1495,
      "latex": "1,495",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true REM Q"
    },
    "FixedREMK": {
      "value": 256,
      "latex": "256",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true REM K"
    },
    "FixedREMCoverage": {
      "value": 0.22690164571724764,
      "latex": "22.69",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true REM Coverage"
    },
    "FixedREMAccuracy": {
      "value": 0.8537978298115363,
      "latex": "85.38",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true REM Accuracy"
    },
    "FixedREMCorrectRetention": {
      "value": 0.2558179329226557,
      "latex": "25.58",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true REM CorrectRetention"
    },
    "FixedAccepted": {
      "value": 21455,
      "latex": "21,455",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale total accepted"
    },
    "FixedErrors": {
      "value": 982,
      "latex": "982",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale total accepted errors"
    },
    "EligibleEpochs": {
      "value": 42308,
      "latex": "42,308",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz"
      ],
      "claim": "Total eligible epochs"
    },
    "FixedTransitionErrors": {
      "value": 525,
      "latex": "525",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale accepted errors from true N1 and REM"
    },
    "ExchangeFixedOnlyAccepted": {
      "value": 2321,
      "latex": "2,321",
      "sources": [
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz",
        "New_Objective_Idea/outputs/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/decisions/outer-19.npz",
        "outputs/analysis_inputs/frozen_analysis_inputs.npz"
      ],
      "claim": "FixedScale only Accepted"
    },
    "ExchangeFixedOnlyErrors": {
      "value": 244,
      "latex": "244",
      "sources": [
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz",
        "New_Objective_Idea/outputs/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/decisions/outer-19.npz",
        "outputs/analysis_inputs/frozen_analysis_inputs.npz"
      ],
      "claim": "FixedScale only Errors"
    },
    "ExchangeBceOnlyAccepted": {
      "value": 1505,
      "latex": "1,505",
      "sources": [
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz",
        "New_Objective_Idea/outputs/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/decisions/outer-19.npz",
        "outputs/analysis_inputs/frozen_analysis_inputs.npz"
      ],
      "claim": "BCE only Accepted"
    },
    "ExchangeBceOnlyErrors": {
      "value": 129,
      "latex": "129",
      "sources": [
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz",
        "New_Objective_Idea/outputs/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/decisions/outer-19.npz",
        "outputs/analysis_inputs/frozen_analysis_inputs.npz"
      ],
      "claim": "BCE only Errors"
    },
    "ExchangeCommonAccepted": {
      "value": 19134,
      "latex": "19,134",
      "sources": [
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz",
        "New_Objective_Idea/outputs/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/decisions/outer-19.npz",
        "outputs/analysis_inputs/frozen_analysis_inputs.npz"
      ],
      "claim": "Common Accepted"
    },
    "ExchangeCommonErrors": {
      "value": 738,
      "latex": "738",
      "sources": [
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz",
        "New_Objective_Idea/outputs/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/decisions/outer-19.npz",
        "outputs/analysis_inputs/frozen_analysis_inputs.npz"
      ],
      "claim": "Common Errors"
    },
    "CurveMspGapMin": {
      "value": 0.023540589908302136,
      "latex": "2.35",
      "sources": [
        "paper/generated/figure2_curves.csv"
      ],
      "claim": "30--60% nominal within-subject quota curve diagnostic"
    },
    "CurveMspGapMax": {
      "value": 0.033972769790906236,
      "latex": "3.40",
      "sources": [
        "paper/generated/figure2_curves.csv"
      ],
      "claim": "30--60% nominal within-subject quota curve diagnostic"
    },
    "CurveLearnedSpread": {
      "value": 0.003789797635605184,
      "latex": "0.38",
      "sources": [
        "paper/generated/figure2_curves.csv"
      ],
      "claim": "30--60% nominal within-subject quota curve diagnostic"
    }
  },
  "comparisons": [
    {
      "scope": "nested FIT",
      "first": "Nested-FixedScale-1",
      "reference": "Nested-BCE",
      "evaluation": "locked_rule",
      "metric": "coverage",
      "difference": 0.016537917177302686,
      "low": 0.004693722451394365,
      "high": 0.02524797690972115,
      "delete_min": 0.015030102782265464,
      "delete_max": 0.02119344694254155,
      "without_s11": 0.02119344694254155,
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "higher_lower_tied_subjects": [
        18,
        2,
        0
      ]
    },
    {
      "scope": "nested FIT",
      "first": "Nested-FixedScale-1",
      "reference": "Nested-BCE",
      "evaluation": "locked_rule",
      "metric": "R_SE",
      "difference": -0.0039435631405704274,
      "low": -0.01412191657235715,
      "high": 0.0022694748428899736,
      "delete_min": -0.0047250009905227056,
      "delete_max": 0.0007790805056046152,
      "without_s11": 0.0007790805056046152,
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ]
    },
    {
      "scope": "nested FIT",
      "first": "Nested-FixedScale-1",
      "reference": "Nested-BCE",
      "evaluation": "quota_0.5",
      "metric": "R_SE",
      "difference": -0.0034191962799683395,
      "low": -0.01301648934352108,
      "high": 0.0023688091347674823,
      "delete_min": -0.004298361580654005,
      "delete_max": 0.0009044534598162957,
      "without_s11": 0.0009044534598162957,
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ]
    },
    {
      "scope": "nested FIT",
      "first": "Nested-FixedScale-1",
      "reference": "Nested-SELE",
      "evaluation": "locked_rule",
      "metric": "coverage",
      "difference": 0.005977293168783426,
      "low": -0.0050177567013059395,
      "high": 0.014502800476062783,
      "delete_min": 0.004388767339019661,
      "delete_max": 0.01010235301612128,
      "without_s11": 0.01010235301612128,
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "higher_lower_tied_subjects": [
        15,
        5,
        0
      ]
    },
    {
      "scope": "nested FIT",
      "first": "Nested-FixedScale-1",
      "reference": "Nested-SELE",
      "evaluation": "locked_rule",
      "metric": "R_SE",
      "difference": -0.0051147793697862015,
      "low": -0.014101675894257301,
      "high": 0.00048377630508569303,
      "delete_min": -0.0057701974307893256,
      "delete_max": -0.0010045329150374163,
      "without_s11": -0.0010045329150374163,
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ]
    },
    {
      "scope": "nested FIT",
      "first": "Nested-FixedScale-1",
      "reference": "Nested-SELE",
      "evaluation": "quota_0.5",
      "metric": "R_SE",
      "difference": -0.0037368718746408555,
      "low": -0.014488512789573318,
      "high": 0.002661260501764971,
      "delete_min": -0.0046978653347848134,
      "delete_max": 0.0011532971030945027,
      "without_s11": 0.0011532971030945027,
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ]
    },
    {
      "scope": "nested FIT",
      "first": "Nested-BCEAnchor-1",
      "reference": "Nested-FixedScale-1",
      "evaluation": "locked_rule",
      "metric": "coverage",
      "difference": -0.006642517267281989,
      "low": -0.012724647917612696,
      "high": 0.0014772836373278492,
      "delete_min": -0.009806239654638227,
      "delete_max": -0.005510162617335168,
      "without_s11": -0.009806239654638227,
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "higher_lower_tied_subjects": [
        5,
        15,
        0
      ]
    },
    {
      "scope": "nested FIT",
      "first": "Nested-BCEAnchor-1",
      "reference": "Nested-FixedScale-1",
      "evaluation": "locked_rule",
      "metric": "R_SE",
      "difference": 0.0019019629226717447,
      "low": -0.0026025069600284726,
      "high": 0.008815030838911518,
      "delete_min": -0.0011760482058614796,
      "delete_max": 0.0026380220709268584,
      "without_s11": -0.0011760482058614796,
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ]
    },
    {
      "scope": "nested FIT",
      "first": "Nested-BCEAnchor-1",
      "reference": "Nested-FixedScale-1",
      "evaluation": "quota_0.5",
      "metric": "R_SE",
      "difference": 0.0018954504958614768,
      "low": -0.0027159598054684133,
      "high": 0.009267628201674497,
      "delete_min": -0.001352072783489984,
      "delete_max": 0.0027113834653839375,
      "without_s11": -0.001352072783489984,
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ]
    },
    {
      "scope": "nested FIT",
      "first": "Nested-BCEAnchor-selected",
      "reference": "Nested-FixedScale-1",
      "evaluation": "locked_rule",
      "metric": "coverage",
      "difference": -0.0038529358255187107,
      "low": -0.010458226965999844,
      "high": 0.005439262719902243,
      "delete_min": -0.007506183335248329,
      "delete_max": -0.002733541242213533,
      "without_s11": -0.007506183335248329,
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "higher_lower_tied_subjects": [
        5,
        15,
        0
      ]
    },
    {
      "scope": "nested FIT",
      "first": "Nested-BCEAnchor-selected",
      "reference": "Nested-FixedScale-1",
      "evaluation": "locked_rule",
      "metric": "R_SE",
      "difference": 0.0027975983209164515,
      "low": -0.002307148722843052,
      "high": 0.010738640346239635,
      "delete_min": -0.0008017612889882897,
      "delete_max": 0.0035651862426733516,
      "without_s11": -0.0008017612889882897,
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ]
    },
    {
      "scope": "nested FIT",
      "first": "Nested-BCEAnchor-selected",
      "reference": "Nested-FixedScale-1",
      "evaluation": "quota_0.5",
      "metric": "R_SE",
      "difference": 0.002305883348922129,
      "low": -0.0026460231390117825,
      "high": 0.01029542335927681,
      "delete_min": -0.0012141904140881565,
      "delete_max": 0.0031519150358331124,
      "without_s11": -0.0012141904140881565,
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ]
    },
    {
      "scope": "historical OUTER",
      "first": "FixedScale",
      "reference": "SELE",
      "evaluation": "locked_rule",
      "metric": "coverage",
      "difference": 0.010512606235831667,
      "low": -0.03706298164332462,
      "high": 0.06580231194629532,
      "delete_min": -0.011330017353029187,
      "delete_max": 0.022846560678788874,
      "without_s11": 0.01310423412716083,
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "higher_lower_tied_subjects": [
        9,
        11,
        0
      ]
    },
    {
      "scope": "historical OUTER",
      "first": "FixedScale",
      "reference": "SELE",
      "evaluation": "locked_rule",
      "metric": "R_SE",
      "difference": 0.0021288957499151634,
      "low": -0.004473232801093096,
      "high": 0.008596611248960512,
      "delete_min": 0.00032332346084743696,
      "delete_max": 0.0038942358631669505,
      "without_s11": 0.0024665089120597533,
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ]
    },
    {
      "scope": "historical OUTER",
      "first": "FixedScale",
      "reference": "DuoF",
      "evaluation": "locked_rule",
      "metric": "coverage",
      "difference": 0.0677515726269658,
      "low": 0.015417233781157898,
      "high": 0.12758512742591768,
      "delete_min": 0.04892152621658569,
      "delete_max": 0.07644108578264269,
      "without_s11": 0.07153040501652014,
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "higher_lower_tied_subjects": [
        14,
        5,
        1
      ]
    },
    {
      "scope": "historical OUTER",
      "first": "FixedScale",
      "reference": "DuoF",
      "evaluation": "locked_rule",
      "metric": "R_SE",
      "difference": 0.0024040865883179496,
      "low": -0.008895293163457087,
      "high": 0.014154716904687526,
      "delete_min": -0.0008382940959218918,
      "delete_max": 0.005197521258773666,
      "without_s11": 0.002572642055501187,
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ]
    },
    {
      "scope": "historical OUTER (saved interval)",
      "first": "FixedScale",
      "reference": "BCE",
      "evaluation": "locked_rule",
      "metric": "macro_coverage",
      "difference": 0.016077633457467433,
      "low": -0.0367267174111202,
      "high": 0.07296994673378264
    },
    {
      "scope": "historical OUTER (saved interval)",
      "first": "FixedScale",
      "reference": "BCE",
      "evaluation": "locked_rule",
      "metric": "subject_equal_ratio_risk",
      "difference": 0.003804640413566103,
      "low": -0.002851070773387856,
      "high": 0.010281508174988706
    },
    {
      "scope": "historical OUTER (saved interval)",
      "first": "FixedScale",
      "reference": "RiskObjective",
      "evaluation": "locked_rule",
      "metric": "macro_coverage",
      "difference": 0.04985848264756432,
      "low": -0.002621036769707401,
      "high": 0.11286352786013627
    },
    {
      "scope": "historical OUTER (saved interval)",
      "first": "FixedScale",
      "reference": "RiskObjective",
      "evaluation": "locked_rule",
      "metric": "subject_equal_ratio_risk",
      "difference": -0.0011267801544345077,
      "low": -0.01148368931142448,
      "high": 0.0066150547895793685
    }
  ],
  "fixedscale_stages": [
    {
      "stage": "Wake",
      "N": 8285,
      "B": 6727,
      "A": 4827,
      "Q": 4786,
      "K": 41,
      "Coverage": 0.5826191913095956,
      "Accuracy": 0.9915061114563911,
      "CorrectRetention": 0.7114612754571131
    },
    {
      "stage": "N1",
      "N": 2804,
      "B": 831,
      "A": 288,
      "Q": 19,
      "K": 269,
      "Coverage": 0.10271041369472182,
      "Accuracy": 0.06597222222222222,
      "CorrectRetention": 0.02286401925391095
    },
    {
      "stage": "N2",
      "N": 17799,
      "B": 13437,
      "A": 10899,
      "Q": 10594,
      "K": 305,
      "Coverage": 0.6123377717849318,
      "Accuracy": 0.9720157812643362,
      "CorrectRetention": 0.788420034233832
    },
    {
      "stage": "N3",
      "N": 5703,
      "B": 5320,
      "A": 3690,
      "Q": 3579,
      "K": 111,
      "Coverage": 0.6470278800631246,
      "Accuracy": 0.9699186991869919,
      "CorrectRetention": 0.6727443609022556
    },
    {
      "stage": "REM",
      "N": 7717,
      "B": 5844,
      "A": 1751,
      "Q": 1495,
      "K": 256,
      "Coverage": 0.22690164571724764,
      "Accuracy": 0.8537978298115363,
      "CorrectRetention": 0.2558179329226557
    }
  ],
  "exchanged_sets": [
    {
      "set": "FixedScale only",
      "accepted": 2321,
      "errors": 244,
      "pooled_subset_error_rate": 0.10512710038776389,
      "by_stage": [
        {
          "stage": "Wake",
          "accepted": 653,
          "errors": 12
        },
        {
          "stage": "N1",
          "accepted": 85,
          "errors": 76
        },
        {
          "stage": "N2",
          "accepted": 1065,
          "errors": 62
        },
        {
          "stage": "N3",
          "accepted": 232,
          "errors": 25
        },
        {
          "stage": "REM",
          "accepted": 286,
          "errors": 69
        }
      ]
    },
    {
      "set": "BCE only",
      "accepted": 1505,
      "errors": 129,
      "pooled_subset_error_rate": 0.08571428571428572,
      "by_stage": [
        {
          "stage": "Wake",
          "accepted": 287,
          "errors": 14
        },
        {
          "stage": "N1",
          "accepted": 41,
          "errors": 34
        },
        {
          "stage": "N2",
          "accepted": 678,
          "errors": 50
        },
        {
          "stage": "N3",
          "accepted": 180,
          "errors": 17
        },
        {
          "stage": "REM",
          "accepted": 319,
          "errors": 14
        }
      ]
    },
    {
      "set": "Common",
      "accepted": 19134,
      "errors": 738,
      "pooled_subset_error_rate": 0.03857008466603951,
      "by_stage": [
        {
          "stage": "Wake",
          "accepted": 4174,
          "errors": 29
        },
        {
          "stage": "N1",
          "accepted": 203,
          "errors": 193
        },
        {
          "stage": "N2",
          "accepted": 9834,
          "errors": 243
        },
        {
          "stage": "N3",
          "accepted": 3458,
          "errors": 86
        },
        {
          "stage": "REM",
          "accepted": 1465,
          "errors": 187
        }
      ]
    }
  ],
  "checks": [
    "Nested patient means reproduced from repeated records; summaries and existing paired intervals agree",
    "All 42,308 identities occur once per method; subject, predictions and saved per-subject acceptance/error counts agree"
  ]
}


==> anc/supporting_evidence/figures/make_fig2_main_nested.py <==
"""Figure 2: (a) main-evaluation operating points, (b) nested-development operating points.

Panel (a) reuses the style and data of results_figure() in
paper/figures/redraw_figures_revision_0925c.py (generated/figure2_operating_points.csv).
Panel (b) reads the locked coverage and risk columns of
generated/display_nested_revision_0925.tex, i.e. the values printed in Table 3.
No models, labels, fitting, or evaluation are used.
"""
from pathlib import Path
import csv
import os
import re
import tempfile
os.environ.setdefault("MPLCONFIGDIR", str(Path(tempfile.gettempdir()) / "cover-figure-mpl"))
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parents[1]
plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 11,
    "axes.titlesize": 11, "axes.labelsize": 11, "legend.fontsize": 10,
    "pdf.fonttype": 42, "ps.fonttype": 42, "savefig.dpi": 240,
    "axes.spines.top": False, "axes.spines.right": False})

COLORS = {"FixedScale": "#1565B2", "Linear-BCE": "#C24E46", "SELE": "#96569B",
          "BCEAnchor": "#AD8327", "Original COVER": "#198478", "DuoF": "#DA762D",
          "MSP": "#777777", "Primary-only": "#477947", "Forward-KL": "#9D97C7"}
MARKERS = {"FixedScale": "*", "Linear-BCE": "s", "SELE": "D", "BCEAnchor": "v",
           "Original COVER": "^", "DuoF": "o", "MSP": "o", "Primary-only": "o", "Forward-KL": "o"}
ORDER = ["FixedScale", "SELE", "DuoF", "MSP", "Primary-only", "Forward-KL"]


def main_points():
    path = ROOT / "generated/figure2_operating_points.csv"
    if not path.exists():
        path = ROOT.parent / "paper/generated/figure2_operating_points.csv"
    with path.open(encoding="utf-8", newline="") as f:
        return {r["method"]: r for r in csv.DictReader(f)}


def nested_points():
    text = (ROOT / "generated/display_nested_revision_0925.tex").read_text(encoding="utf-8")
    out = {}
    for line in text.splitlines():
        m = re.match(r"\s*(?:\\textbf\{)?([A-Za-z0-9\-]+)\}?\s*&\s*([\d.]+)\s*&\s*([\d.]+)\s*&", line)
        if m:
            out[m.group(1)] = (float(m.group(2)), float(m.group(3)))
    expected = {"FixedScale-1", "BCE", "SELE", "BCEAnchor-1", "BCEAnchor-selected"}
    assert expected <= set(out), (expected, out)
    return out


def draw(path_stem):
    points, nested = main_points(), nested_points()
    fig, ax = plt.subplots(1, 2, figsize=(8.8, 3.7),
                           gridspec_kw={"width_ratios": [1.0, 0.92]})
    fig.subplots_adjust(left=.075, right=.99, top=.90, bottom=.15, wspace=.30)

    # (a) main evaluation: the current Figure 2 plus Linear-BCE, the step-(i) scorer
    # from which FixedScale starts.
    label_pos = {"MSP": (28.1, 4.20), "Forward-KL": (27.4, 5.43),
                 "Primary-only": (32.5, 3.26), "DuoF": (39.5, 4.62),
                 "Original COVER": (42.2, 3.57),
                 "FixedScale": (50.4, 4.88), "SELE": (50.6, 4.13),
                 "Linear-BCE": (50.6, 3.78)}
    for name in (ORDER + ["Linear-BCE"])[::-1]:
        r = points[name]
        x, y = float(r["macro_coverage"]) * 100, float(r["subject_equal_ratio_risk"]) * 100
        ax[0].scatter(x, y, s=115 if name == "FixedScale" else 34, color=COLORS[name],
                      marker=MARKERS[name], edgecolors="white", linewidths=.55,
                      zorder=8 if name == "FixedScale" else 6)
        tx, ty = label_pos[name]
        ax[0].annotate(name, (x, y), xytext=(tx, ty), textcoords="data", fontsize=10.2,
                       color=COLORS[name], fontweight="bold" if name == "FixedScale" else "normal",
                       va="center", ha="left", zorder=10,
                       arrowprops={"arrowstyle": "-", "color": COLORS[name], "lw": .65,
                                   "shrinkA": 2, "shrinkB": 4})
    refine = {"arrowstyle": "-|>", "color": "#555555", "lw": 1.0,
              "shrinkA": 5, "shrinkB": 8, "linestyle": (0, (3, 2))}
    ax[0].set(title="(a) Main evaluation", xlim=(26, 60), ylim=(3.0, 5.8),
              xlabel="Mean subject coverage (%)", ylabel="Subject-equal accepted risk (%)")
    ax[0].set_xticks([30, 40, 50, 60])
    ax[0].set_yticks([3, 3.5, 4, 4.5, 5, 5.5])

    # (b) nested development: locked-rule operating points from Table 3.
    style = {"FixedScale-1": ("FixedScale", "*", 150, COLORS["FixedScale"]),
             "BCE": ("Linear-BCE", "s", 42, COLORS["Linear-BCE"]),
             "SELE": ("SELE", "D", 40, COLORS["SELE"])}
    # Absolute label anchors (data coordinates) chosen to avoid the target line and arrow.
    # BCEAnchor variants are reported in Table 3 only.
    offsets = {"FixedScale-1": (49.60, 4.405), "BCE": (48.62, 4.885), "SELE": (49.30, 4.905)}
    for name in ["BCE", "SELE", "FixedScale-1"]:
        x, y = nested[name]
        key, marker, size, face = style[name]
        ax[1].scatter(x, y, s=size, marker=marker, color=face, edgecolors=COLORS[key],
                      linewidths=1.0 if face == "white" else .55,
                      zorder=8 if name == "FixedScale-1" else 6)
        tx, ty = offsets[name]
        ax[1].text(tx, ty, "Linear-BCE" if name == "BCE" else name, fontsize=9.6, color=COLORS[key], va="center",
                   ha="left", fontweight="bold" if name == "FixedScale-1" else "normal")
    (bx, by), (fx, fy) = nested["BCE"], nested["FixedScale-1"]
    ax[1].annotate("", xy=(fx, fy), xytext=(bx, by), zorder=5,
                   arrowprops={**refine, "shrinkA": 6, "shrinkB": 9})
    ax[1].text(48.93, 4.755, "refinement", fontsize=8.8,
               color="#555555", ha="center", va="bottom", rotation=-24)
    ax[1].set(title="(b) Nested development", xlim=(48.2, 50.8), ylim=(4.3, 5.15),
              xlabel="Mean subject coverage (%)", ylabel="Subject-equal accepted risk (%)")
    ax[1].set_xticks([48.5, 49.0, 49.5, 50.0, 50.5])
    ax[1].set_yticks([4.4, 4.6, 4.8, 5.0])

    for a in ax:
        a.axhline(5, color="#999999", ls="--", lw=.85, zorder=0)
        a.grid(alpha=.17)
        a.tick_params(labelsize=9.5)
    out = ROOT / "figures"
    fig.savefig(out / (path_stem + ".pdf"), bbox_inches="tight", metadata={"Author": ""})
    fig.savefig(out / (path_stem + ".png"), dpi=190, bbox_inches="tight")
    plt.close(fig)
    return nested


if __name__ == "__main__":
    print(draw("fig2_operating_points_main_nested"))


==> anc/supporting_evidence/figures/redraw_figures.py <==
"""Redraw the two main figures from the packaged aggregate CSVs.

Requires numpy and matplotlib. No models, labels, fitting, or evaluation are used.
Run: python figures/redraw_figures.py [--preview-dir PATH]
"""
from pathlib import Path
import argparse
import csv
import os
import tempfile
os.environ.setdefault("MPLCONFIGDIR", str(Path(tempfile.gettempdir()) / "cover-figure-mpl"))
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch

PAPER = Path(__file__).resolve().parents[1]
PREVIEW = None
plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 11,
    "axes.titlesize": 11, "axes.labelsize": 11, "legend.fontsize": 10,
    "pdf.fonttype": 42, "ps.fonttype": 42, "savefig.dpi": 240,
    "svg.fonttype": "none", "axes.spines.top": False, "axes.spines.right": False})

def rows(path):
    with path.open(encoding="utf-8", newline="") as f:
        return list(csv.DictReader(f))

def save(fig, directory, name):
    fig.savefig(directory / (name + ".pdf"), bbox_inches="tight", metadata={"Author": ""})
    if PREVIEW is not None:
        PREVIEW.mkdir(parents=True, exist_ok=True)
        fig.savefig(PREVIEW / (name + ".png"), dpi=190, bbox_inches="tight")
        fig.savefig(PREVIEW / (name + ".svg"), bbox_inches="tight")
    plt.close(fig)

def methods_overview(directory):
    """COVER information flow, sized for the manuscript's 5.5-inch text width.

    Three reading lanes separate fitting, policy selection, and inference.
    The signal is a schematic, not a measured EEG. No analysis data are used.
    """
    fig, ax = plt.subplots(figsize=(7, 4.15))
    fig.subplots_adjust(left=0, right=1, top=1, bottom=0)
    ax.set(xlim=(0, 140), ylim=(0, 83))
    ax.axis("off")
    ink, muted = "#243348", "#556477"
    blue, purple, teal = "#267595", "#74529B", "#237C69"
    pale_blue, pale_purple = "#EDF5F8", "#F1ECF7"
    neutral, border = "#F5F7F9", "#CBD3DD"

    def text(x, y, label, size=10.2, weight="normal", color=ink, ha="center"):
        return ax.text(x, y, label, fontsize=size, fontweight=weight, color=color,
                       ha=ha, va="center", linespacing=1.18)

    def box(x, y, w, h, fill=neutral, edge=border):
        ax.add_patch(FancyBboxPatch(
            (x, y), w, h, boxstyle="round,pad=0,rounding_size=.9",
            facecolor=fill, edgecolor=edge, linewidth=.9))

    def arrow(points, color=muted, lw=1.0):
        for start, end in zip(points[:-2], points[1:-1]):
            ax.plot([start[0], end[0]], [start[1], end[1]], color=color, lw=lw)
        ax.add_patch(FancyArrowPatch(
            points[-2], points[-1], arrowstyle="-|>", mutation_scale=9,
            shrinkA=0, shrinkB=0, lw=lw, color=color))

    def heading(y, panel, label, detail):
        text(1, y, panel + " " + label, size=11.2, weight="bold", ha="left")
        text(139, y, detail, size=10, color=muted, ha="right")

    # (a) Component fitting precedes output-based error learning.
    heading(80, "(a)", "Learn COVER + FixedScale offline", "15 FIT subjects")
    box(1, 64, 40, 12.5, pale_blue, blue)
    text(21, 73.2, "Fit components", size=11, weight="bold")
    text(21, 67.9, "Conformer + RF\nFreeze, then predict", size=10)
    box(47, 64, 40, 12.5)
    text(67, 73.6, "Build OOF data", size=10.6, weight="bold")
    text(67, 69.7, r"Held-subject outputs $\rightarrow z$", size=9.8)
    text(67, 65.7, r"Target $e=\mathbf{1}[\hat y_T\ne y]$", size=10.3)
    box(93, 64, 46, 12.5, pale_purple, purple)
    text(116, 73.2, "Learn + refine risk score", size=10.6, weight="bold")
    text(116, 68, "BCE to FixedScale; Platt map\nSelect by feasible coverage", size=10)
    arrow([(41, 70), (47, 70)])
    arrow([(87, 70), (93, 70)], color=purple)
    text(1, 60.8, r"Refit and freeze scorer $\hat r$; derive 20 rules from FIT validation scores.",
         size=10, color=muted, ha="left")

    # (b) CERT changes only the rule. It does not fit the scorer or components.
    ax.plot([1, 139], [57.6, 57.6], color=border, lw=.65)
    heading(54.7, "(b)", "Select a rule empirically", "4 CERT subjects")
    box(1, 42.3, 40, 9.2)
    text(21, 46.9, "Fixed scorer; 20 FIT rules\nCERT scores + errors", size=10)
    box(47, 41.8, 63, 9.7, pale_purple, purple)
    text(78.5, 49.1, "Maximize mean-subject coverage", size=10.1, weight="bold")
    text(78.5, 44.4, r"$\widehat R_{\mathrm{SE,CERT}}\leq\alpha=0.05$; $A_s\geq50,\ \forall s\in\mathrm{CERT}$",
         size=10.2)
    box(116, 42.3, 23, 9.2, pale_purple, purple)
    text(127.5, 48.6, r"Freeze $\hat\pi_\alpha$", size=10.7, weight="bold")
    text(127.5, 44.7, "Threshold; ties", size=9.8)
    arrow([(41, 46.9), (47, 46.9)], color=purple)
    arrow([(110, 46.9), (116, 46.9)], color=purple)

    # (c) A single EEG produces a fixed class label and a separate accept decision.
    ax.plot([1, 139], [39.8, 39.8], color=border, lw=.65)
    heading(36.9, "(c)", "Fixed-label inference", "Models and rule frozen")
    x = np.linspace(1.5, 11.8, 160)
    wave = .8*np.sin(x*4.1) + .35*np.sin(x*9) + 1.4*np.exp(-((x-6.1)/.25)**2)
    ax.plot(x, 20 + wave, color=blue, lw=.9)
    text(6.8, 15, "EEG\nepoch", size=10, weight="bold")
    text(6.8, 8.5, "Fpz-Cz\n30 s", size=9.8, color=muted)

    box(18, 23, 29, 8.5, pale_blue, blue)
    text(32.5, 29.3, "EEG Conformer", size=10.7, weight="bold")
    text(32.5, 25, r"Primary: $\hat y_T$, $p_T$", size=10.4)
    box(18, 5, 12, 10, pale_blue, blue)
    text(24, 10, "35-D\nfeatures", size=9.8)
    box(33, 5, 14, 10, pale_blue, blue)
    text(40, 11.5, "Random\nforest", size=9.8, weight="bold")
    text(40, 6.8, r"$p_F$ (cal.)", size=9.3)
    arrow([(11.8, 20), (14.7, 20), (14.7, 27.2), (18, 27.2)], color=blue)
    arrow([(14.7, 20), (14.7, 10), (18, 10)], color=blue)
    arrow([(30, 10), (33, 10)], color=blue)

    box(51, 11.7, 22, 14, pale_purple, purple)
    text(62, 22.8, r"Risk inputs $z$", size=10.2, weight="bold")
    text(62, 16.5, "Probability\nsummaries +\ndisagreement", size=9.7)
    arrow([(47, 27.2), (49, 27.2), (49, 21.6), (51, 21.6)], color=blue)
    arrow([(47, 10), (49, 10), (49, 15.5), (51, 15.5)], color=blue)

    box(78, 11.7, 20, 14, pale_purple, purple)
    text(88, 21.1, "FixedScale\nscorer", size=11, weight="bold")
    text(88, 14.6, r"Score $\hat r(x)$", size=10.8, color=purple)
    text(88, 7.4, "Learned in (a)", size=9.5, color=muted)
    arrow([(73, 18.7), (78, 18.7)], color=purple)
    box(103, 13.9, 13, 9.6, pale_purple, purple)
    text(109.5, 21, r"Rule $\hat\pi_\alpha$", size=10.6, weight="bold")
    text(109.5, 16.5, "Accept?", size=10.2)
    text(109.5, 7.4, "Set in (b)", size=9.5, color=muted)
    arrow([(98, 18.7), (103, 18.7)], color=purple)

    box(123, 23, 16, 8.5, "#E9F4EF", teal)
    text(131, 28.4, "Accept", size=11, weight="bold", color=teal)
    text(131, 24.8, r"Output $\hat y_T$", size=10.3)
    box(123, 5, 16, 10)
    text(131, 11.9, "Abstain", size=10.7, weight="bold")
    text(131, 7.8, "Deferred", size=9.9)
    arrow([(116, 18.7), (119.2, 18.7), (119.2, 27.2), (123, 27.2)])
    arrow([(119.2, 18.7), (119.2, 10), (123, 10)])
    text(119.1, 29.6, "Yes", size=9.2)
    text(119.1, 7.6, "No", size=9.2)
    # The bypass carries a class label, not a risk score or a revised prediction.
    arrow([(32.5, 31.5), (32.5, 33.3), (131, 33.3), (131, 31.5)], color=blue)
    text(78, 34.6, "Keep the primary label unchanged", size=9.6, color=blue)
    text(1, 1.6, "OUTER: 1 held-out subject; labels only for evaluation. Repeat over 20 subjects.",
         size=9.5, color=muted, ha="left")
    save(fig, directory, "methods_overview")

ORDER = ["FixedScale", "SELE", "DuoF", "Original COVER",
         "MSP", "Primary-only", "Forward-KL"]
COLORS = {"FixedScale": "#1565B2", "Linear-BCE": "#C24E46", "SELE": "#96569B",
          "BCEAnchor": "#AD8327", "Original COVER": "#198478", "DuoF": "#DA762D",
          "MSP": "#777777", "Primary-only": "#477947", "Forward-KL": "#9D97C7"}
MARKERS = {"FixedScale": "*", "Linear-BCE": "s", "SELE": "D", "BCEAnchor": "v",
           "Original COVER": "^", "DuoF": "o", "MSP": "o", "Primary-only": "o", "Forward-KL": "o"}
STYLES = {"FixedScale": "-", "Linear-BCE": "--", "SELE": "-.", "BCEAnchor": ":",
          "Original COVER": "--", "DuoF": "-", "MSP": "-", "Primary-only": "--", "Forward-KL": "-"}


def results_figure(directory):
    points = {r["method"]: r for r in rows(PAPER / "generated/figure2_operating_points.csv")}
    curves = rows(PAPER / "generated/figure2_curves.csv")
    fig, ax = plt.subplots(1, 2, figsize=(8.8, 4.02))
    fig.subplots_adjust(left=.075, right=.99, top=.91, bottom=.28, wspace=.30)
    label_pos = {"MSP": (28.1, 4.20), "Forward-KL": (27.4, 5.43),
                 "Primary-only": (32.5, 3.26), "DuoF": (39.5, 4.62),
                 "Original COVER": (42.2, 3.57),
                 "FixedScale": (50.4, 4.88), "SELE": (50.6, 4.13)}
    for name in ORDER[::-1]:
        r = points[name]
        x, y = float(r["macro_coverage"]) * 100, float(r["subject_equal_ratio_risk"]) * 100
        ax[0].scatter(x, y, s=115 if name == "FixedScale" else 34,
                      color=COLORS[name], marker=MARKERS[name], edgecolors="white",
                      linewidths=.55, zorder=8 if name == "FixedScale" else 6)
        tx, ty = label_pos[name]
        ax[0].annotate(name, (x, y), xytext=(tx, ty), textcoords="data",
                       fontsize=10.2, color=COLORS[name],
                       fontweight="bold" if name == "FixedScale" else "normal",
                       va="center", ha="left", zorder=10,
                       arrowprops={"arrowstyle": "-", "color": COLORS[name], "lw": .65,
                                   "shrinkA": 2, "shrinkB": 4})
    ax[0].set(title="(a) Frozen CERT operating points", xlim=(26, 60), ylim=(3.0, 5.8),
              xlabel="Mean subject coverage (%)", ylabel="Subject-equal accepted risk (%)")
    ax[0].set_xticks([30, 40, 50, 60])
    ax[0].set_yticks([3, 3.5, 4, 4.5, 5, 5.5])
    lines = {}
    for name in ORDER[::-1]:
        records = [r for r in curves if r["method"] == name]
        line, = ax[1].plot([float(r["macro_coverage"]) * 100 for r in records],
                           [float(r["subject_equal_ratio_risk"]) * 100 for r in records],
                           color=COLORS[name], ls=STYLES[name], label=name,
                           lw=2.25 if name == "FixedScale" else 1.45,
                           zorder=8 if name == "FixedScale" else 3)
        lines[name] = line
    ax[1].set(title="(b) Equal within-subject quotas", xlim=(0, 100), ylim=(0, 26),
              xlabel="Mean subject coverage (%)", ylabel="Subject-equal accepted risk (%)")
    ax[1].set_xticks([0, 20, 40, 60, 80, 100])
    ax[1].set_yticks([0, 5, 10, 15, 20, 25])
    # Retain full-range diagnostics; magnify the operating region without projecting
    # own-rule points onto a different, equal-within-subject-quota policy.
    zoom = ax[1].inset_axes([.08, .60, .50, .37])
    for name in ORDER[::-1]:
        records = [r for r in curves if r["method"] == name]
        zoom.plot([float(r["macro_coverage"]) * 100 for r in records],
                  [float(r["subject_equal_ratio_risk"]) * 100 for r in records],
                  color=COLORS[name], ls=STYLES[name],
                  lw=1.8 if name == "FixedScale" else 1.1,
                  zorder=8 if name == "FixedScale" else 3)
    zoom.set(xlim=(30, 60), ylim=(0, 9))
    zoom.set_xticks([30, 40, 50, 60])
    zoom.set_yticks([0, 5, 9])
    zoom.tick_params(labelsize=9.5, pad=1, length=2)
    zoom.axhline(5, color="#999999", ls="--", lw=.7)
    zoom.grid(alpha=.17)
    zoom.text(.03, .97, "30–60% zoom", transform=zoom.transAxes,
              fontsize=8.5, ha="left", va="top", color="#444444",
              bbox={"facecolor":"white", "edgecolor":"none", "pad":1, "alpha":.85})
    for a in ax:
        a.axhline(5, color="#999999", ls="--", lw=.85, zorder=0)
        a.grid(alpha=.17)
        a.tick_params(labelsize=9.5)
    # Two horizontal rows keep the main methods and information baselines readable.
    for names, y in [(ORDER[:4], .066), (ORDER[4:], -.001)]:
        fig.legend([lines[n] for n in names], names, loc="lower center",
                   ncol=len(names), frameon=False, fontsize=10.3,
                   columnspacing=1.3, handlelength=2.3, bbox_to_anchor=(.52, y))
    save(fig, directory, "fig1_operating_points_and_curves")


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--preview-dir", type=Path)
    parser.add_argument("--only-results", action="store_true")
    args = parser.parse_args()
    PREVIEW = args.preview_dir
    if not args.only_results:
        methods_overview(PAPER / "figures")
    results_figure(PAPER / "figures")


==> anc/supporting_evidence/generated/ablation_configs.tex.txt <==
\begin{tabular}{llll}
\toprule
OUTER & COVER & COVER-NLL & COVER-AUROC \\
\midrule
00 & H: lr\_c001 & H: lr\_c001 & H: lr\_c001 \\
01 & H: hgb\_l7\_r1 & H: hgb\_l7\_r1 & H: hgb\_l7\_r1 \\
02 & H: hgb\_l15\_r1 & H: hgb\_l15\_r0 & H: hgb\_l15\_r0 \\
03 & H: lr\_c1 & H: lr\_c001 & H: lr\_c001 \\
04 & H: hgb\_l15\_r1 & H: hgb\_l15\_r0 & H: hgb\_l15\_r1 \\
05 & H: lr\_c001 & H: lr\_c001 & H: lr\_c001 \\
06 & H: hgb\_l7\_r1 & H: hgb\_l7\_r1 & H: hgb\_l7\_r1 \\
07 & H: lr\_c001 & H: hgb\_l7\_r1 & H: hgb\_l7\_r0 \\
08 & H: lr\_c10 & H: hgb\_l7\_r0 & H: hgb\_l7\_r0 \\
09 & H: hgb\_l15\_r1 & H: hgb\_l7\_r1 & H: hgb\_l7\_r1 \\
10 & H: hgb\_l7\_r0 & H: lr\_c01 & H: lr\_c001 \\
11 & H: hgb\_l15\_r1 & H: hgb\_l7\_r1 & H: hgb\_l7\_r1 \\
12 & H: hgb\_l7\_r1 & H: hgb\_l7\_r0 & H: hgb\_l7\_r0 \\
13 & H: hgb\_l15\_r1 & H: lr\_c001 & H: lr\_c001 \\
14 & H: hgb\_l15\_r0 & H: hgb\_l7\_r0 & H: lr\_c001 \\
15 & H: lr\_c01 & H: lr\_c01 & H: lr\_c001 \\
16 & H: lr\_c10 & H: lr\_c001 & H: lr\_c001 \\
17 & H: hgb\_l7\_r1 & H: hgb\_l7\_r0 & H: lr\_c10 \\
18 & H: lr\_c001 & H: hgb\_l7\_r1 & H: lr\_c001 \\
19 & H: hgb\_l7\_r0 & H: lr\_c001 & H: lr\_c001 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/ablation_full.tex.txt <==
\begin{tabular}{llrrrrrr}
\toprule
Context & Selection & Cov. & $R_{SE}$ & $R_{pool}$ & Accepted & Pass & Zero \\
\midrule
Policy & COVER & 47.07 & 3.98 & 4.11 & 19,892 & 12 & 1 \\
Policy & COVER-NLL & 49.14 & 4.25 & 4.31 & 20,886 & 10 & 1 \\
Policy & COVER-AUROC & 48.92 & 4.19 & 4.22 & 20,759 & 10 & 1 \\
Matched & COVER & 47.07 & 3.98 & 4.11 & 19,892 & 12 & 1 \\
Matched & COVER-NLL & 47.07 & 4.16 & 4.26 & 19,892 & 11 & 1 \\
Matched & COVER-AUROC & 47.07 & 4.21 & 4.30 & 19,892 & 11 & 1 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/ablation_intervals.tex.txt <==
\begin{tabular}{lllrrr}
\toprule
Context & Comparator & Metric & COVER minus & 2.5\% & 97.5\% \\
\midrule
Policy & COVER-NLL & Coverage (pp) & -2.07 & -7.73 & +2.94 \\
Policy & COVER-NLL & $R_{pool}$ (pp) & -0.20 & -0.81 & +0.43 \\
Policy & COVER-NLL & $R_{SE}$ (pp) & -0.28 & -0.93 & +0.38 \\
Policy & COVER-NLL & Pass count & +2.00 & -2.00 & +6.00 \\
Policy & COVER-AUROC & Coverage (pp) & -1.85 & -7.62 & +3.15 \\
Policy & COVER-AUROC & $R_{pool}$ (pp) & -0.11 & -0.77 & +0.54 \\
Policy & COVER-AUROC & $R_{SE}$ (pp) & -0.22 & -0.89 & +0.46 \\
Policy & COVER-AUROC & Pass count & +2.00 & -2.00 & +6.00 \\
Matched & COVER-NLL & Coverage (pp) & +0.00 & +0.00 & +0.00 \\
Matched & COVER-NLL & $R_{pool}$ (pp) & -0.16 & -0.54 & +0.06 \\
Matched & COVER-NLL & $R_{SE}$ (pp) & -0.19 & -0.56 & +0.06 \\
Matched & COVER-NLL & Pass count & +1.00 & +0.00 & +3.00 \\
Matched & COVER-AUROC & Coverage (pp) & +0.00 & +0.00 & +0.00 \\
Matched & COVER-AUROC & $R_{pool}$ (pp) & -0.19 & -0.59 & +0.06 \\
Matched & COVER-AUROC & $R_{SE}$ (pp) & -0.23 & -0.61 & +0.03 \\
Matched & COVER-AUROC & Pass count & +1.00 & +0.00 & +3.00 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/ablation_numbers.tex.txt <==
\newcommand{\abCoverCoverage}{47.07}
\newcommand{\abCoverPooledRisk}{4.11}
\newcommand{\abCoverMatchedErrors}{817}
\newcommand{\abCoverAgreement}{20}
\newcommand{\abNllCoverage}{49.14}
\newcommand{\abNllPooledRisk}{4.31}
\newcommand{\abNllMatchedErrors}{848}
\newcommand{\abNllAgreement}{5}
\newcommand{\abAucCoverage}{48.92}
\newcommand{\abAucPooledRisk}{4.22}
\newcommand{\abAucMatchedErrors}{855}
\newcommand{\abAucAgreement}{6}
\newcommand{\abNllDelta}{-0.16}
\newcommand{\abNllLow}{-0.54}
\newcommand{\abNllHigh}{0.06}
\newcommand{\abAucDelta}{-0.19}
\newcommand{\abAucLow}{-0.59}
\newcommand{\abAucHigh}{0.06}


==> anc/supporting_evidence/generated/ablation_subjects.tex.txt <==
\begin{tabular}{lrrrrrrrrr}
\toprule
 & \multicolumn{3}{c}{COVER} & \multicolumn{3}{c}{COVER-NLL} & \multicolumn{3}{c}{COVER-AUROC} \\ Subject & Cov. & Risk & Pass & Cov. & Risk & Pass & Cov. & Risk & Pass \\
\midrule
00 & 60.92 & 2.09 & Y & 60.92 & 2.09 & Y & 60.92 & 2.09 & Y \\
01 & 56.31 & 7.21 & N & 56.31 & 7.21 & N & 56.31 & 7.21 & N \\
02 & 53.44 & 5.61 & N & 53.24 & 5.54 & N & 53.24 & 5.54 & N \\
03 & 28.29 & 0.19 & Y & 0.00 & -- & N & 0.00 & -- & N \\
04 & 44.48 & 1.94 & Y & 47.76 & 2.58 & Y & 44.48 & 1.94 & Y \\
05 & 54.64 & 1.34 & Y & 54.64 & 1.34 & Y & 54.64 & 1.34 & Y \\
06 & 64.55 & 2.17 & Y & 64.55 & 2.17 & Y & 64.55 & 2.17 & Y \\
07 & 0.00 & -- & N & 44.60 & 0.10 & Y & 45.26 & 0.10 & Y \\
08 & 51.83 & 4.76 & Y & 53.88 & 7.72 & N & 53.88 & 7.72 & N \\
09 & 16.94 & 2.37 & Y & 25.53 & 3.50 & Y & 25.53 & 3.50 & Y \\
10 & 42.94 & 0.74 & Y & 49.00 & 1.30 & Y & 49.36 & 1.20 & Y \\
11 & 46.36 & 4.24 & Y & 46.42 & 4.11 & Y & 46.42 & 4.11 & Y \\
12 & 29.03 & 5.60 & N & 29.23 & 5.40 & N & 29.23 & 5.40 & N \\
13 & 61.96 & 1.41 & Y & 67.90 & 3.87 & Y & 67.90 & 3.87 & Y \\
14 & 47.09 & 7.38 & N & 41.26 & 5.82 & N & 42.48 & 6.38 & N \\
15 & 68.20 & 2.65 & Y & 68.20 & 2.65 & Y & 68.61 & 2.74 & Y \\
16 & 42.20 & 5.19 & N & 45.18 & 6.08 & N & 45.18 & 6.08 & N \\
17 & 47.06 & 7.50 & N & 47.60 & 7.49 & N & 43.71 & 6.18 & N \\
18 & 56.53 & 7.61 & N & 56.37 & 7.44 & N & 56.53 & 7.61 & N \\
19 & 68.57 & 4.52 & Y & 70.13 & 5.13 & N & 70.13 & 5.13 & N \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/all_baselines.tex.txt <==
\begin{tabular}{lrrrrr}
\toprule
Score & Coverage & $R_{SE}$ & $R_{pool}$ & Pass & Zero \\
\midrule
Baseline-Selected & 26.44 & 4.02 & 4.27 & 11/20 & 5 \\
Disagreement & 0.00 & -- & -- & 0/20 & 20 \\
Entropy & 31.27 & 3.88 & 4.10 & 11/20 & 5 \\
Forward-KL & 30.56 & 5.17 & 5.17 & 11/20 & 1 \\
Heterogeneous-expert & 47.07 & 3.98 & 4.11 & 12/20 & 1 \\
COVER & 47.07 & 3.98 & 4.11 & 12/20 & 1 \\
MSP & 31.45 & 3.94 & 4.15 & 11/20 & 5 \\
Margin & 31.36 & 3.87 & 4.08 & 11/20 & 5 \\
Primary-only & 36.24 & 3.59 & 3.67 & 12/20 & 3 \\
Temperature-MSP & 30.73 & 3.80 & 4.01 & 11/20 & 5 \\
DuoF & 43.62 & 4.29 & 4.36 & 13/20 & 2 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/all_classes.tex.txt <==
\begin{tabular}{llrrrrrrr}
\toprule
Score & Class & $N_c$ & $B_c$ & $A_c$ & $Q_c$ & $K_c$ & $B_c-Q_c$ & Wrong rej. \\
\midrule
COVER & Wake & 8,285 & 6,727 & 4,327 & 4,282 & 45 & 2,445 & 1,513 \\
COVER & N1 & 2,804 & 831 & 265 & 13 & 252 & 818 & 1,721 \\
COVER & N2 & 17,799 & 13,437 & 9,959 & 9,697 & 262 & 3,740 & 4,100 \\
COVER & N3 & 5,703 & 5,320 & 3,505 & 3,416 & 89 & 1,904 & 294 \\
COVER & REM & 7,717 & 5,844 & 1,836 & 1,667 & 169 & 4,177 & 1,704 \\
MSP & Wake & 8,285 & 6,727 & 4,061 & 4,008 & 53 & 2,719 & 1,505 \\
MSP & N1 & 2,804 & 831 & 160 & 4 & 156 & 827 & 1,817 \\
MSP & N2 & 17,799 & 13,437 & 5,201 & 4,949 & 252 & 8,488 & 4,110 \\
MSP & N3 & 5,703 & 5,320 & 3,090 & 3,066 & 24 & 2,254 & 359 \\
MSP & REM & 7,717 & 5,844 & 1,113 & 1,033 & 80 & 4,811 & 1,793 \\
DuoF & Wake & 8,285 & 6,727 & 4,467 & 4,419 & 48 & 2,308 & 1,510 \\
DuoF & N1 & 2,804 & 831 & 238 & 31 & 207 & 800 & 1,766 \\
DuoF & N2 & 17,799 & 13,437 & 8,634 & 8,254 & 380 & 5,183 & 3,982 \\
DuoF & N3 & 5,703 & 5,320 & 3,600 & 3,534 & 66 & 1,786 & 317 \\
DuoF & REM & 7,717 & 5,844 & 1,659 & 1,550 & 109 & 4,294 & 1,764 \\
Primary-only & Wake & 8,285 & 6,727 & 3,485 & 3,437 & 48 & 3,290 & 1,510 \\
Primary-only & N1 & 2,804 & 831 & 156 & 4 & 152 & 827 & 1,821 \\
Primary-only & N2 & 17,799 & 13,437 & 8,698 & 8,528 & 170 & 4,909 & 4,192 \\
Primary-only & N3 & 5,703 & 5,320 & 2,407 & 2,362 & 45 & 2,958 & 338 \\
Primary-only & REM & 7,717 & 5,844 & 857 & 700 & 157 & 5,144 & 1,716 \\
Forward-KL & Wake & 8,285 & 6,727 & 2,374 & 2,242 & 132 & 4,485 & 1,426 \\
Forward-KL & N1 & 2,804 & 831 & 194 & 61 & 133 & 770 & 1,840 \\
Forward-KL & N2 & 17,799 & 13,437 & 6,891 & 6,672 & 219 & 6,765 & 4,143 \\
Forward-KL & N3 & 5,703 & 5,320 & 2,894 & 2,847 & 47 & 2,473 & 336 \\
Forward-KL & REM & 7,717 & 5,844 & 582 & 444 & 138 & 5,400 & 1,735 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/class_rates.tex.txt <==
\begin{tabular}{llrrrr}
\toprule
Score & True class & Coverage & Accepted acc. & Correct retention & Correct/all \\
\midrule
COVER & Wake & 52.23 & 98.96 & 63.65 & 51.68 \\
COVER & N1 & 9.45 & 4.91 & 1.56 & 0.46 \\
COVER & N2 & 55.95 & 97.37 & 72.17 & 54.48 \\
COVER & N3 & 61.46 & 97.46 & 64.21 & 59.90 \\
COVER & REM & 23.79 & 90.80 & 28.52 & 21.60 \\
MSP & Wake & 49.02 & 98.69 & 59.58 & 48.38 \\
MSP & N1 & 5.71 & 2.50 & 0.48 & 0.14 \\
MSP & N2 & 29.22 & 95.15 & 36.83 & 27.80 \\
MSP & N3 & 54.18 & 99.22 & 57.63 & 53.76 \\
MSP & REM & 14.42 & 92.81 & 17.68 & 13.39 \\
DuoF & Wake & 53.92 & 98.93 & 65.69 & 53.34 \\
DuoF & N1 & 8.49 & 13.03 & 3.73 & 1.11 \\
DuoF & N2 & 48.51 & 95.60 & 61.43 & 46.37 \\
DuoF & N3 & 63.12 & 98.17 & 66.43 & 61.97 \\
DuoF & REM & 21.50 & 93.43 & 26.52 & 20.09 \\
Primary-only & Wake & 42.06 & 98.62 & 51.09 & 41.48 \\
Primary-only & N1 & 5.56 & 2.56 & 0.48 & 0.14 \\
Primary-only & N2 & 48.87 & 98.05 & 63.47 & 47.91 \\
Primary-only & N3 & 42.21 & 98.13 & 44.40 & 41.42 \\
Primary-only & REM & 11.11 & 81.68 & 11.98 & 9.07 \\
Forward-KL & Wake & 28.65 & 94.44 & 33.33 & 27.06 \\
Forward-KL & N1 & 6.92 & 31.44 & 7.34 & 2.18 \\
Forward-KL & N2 & 38.72 & 96.82 & 49.65 & 37.49 \\
Forward-KL & N3 & 50.75 & 98.38 & 53.52 & 49.92 \\
Forward-KL & REM & 7.54 & 76.29 & 7.60 & 5.75 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/component_aggregation.tex.txt <==
\begin{tabular}{llrrrr}
\toprule
Component & Aggregation & Accuracy & Macro P & Macro R & Macro-F1 \\
\midrule
EEG Conformer & Pooled epochs & 76.01 & 67.80 & 71.07 & 69.02 \\
EEG Conformer & Mean subject & 75.86 & 69.25 & 71.56 & 67.76 \\
RF (isotonic) & Pooled epochs & 77.52 & 68.23 & 67.77 & 67.35 \\
RF (isotonic) & Mean subject & 77.58 & 68.74 & 68.07 & 65.99 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/component_classes.tex.txt <==
\begin{tabular}{llrrrrrr}
\toprule
Component & Class & True count & Pred. count & Correct & Precision & Recall & F1 \\
\midrule
EEG Conformer & Wake & 8,285 & 8,782 & 6,727 & 76.60 & 81.19 & 78.83 \\
EEG Conformer & N1 & 2,804 & 2,816 & 831 & 29.51 & 29.64 & 29.57 \\
EEG Conformer & N2 & 17,799 & 14,666 & 13,437 & 91.62 & 75.49 & 82.78 \\
EEG Conformer & N3 & 5,703 & 6,840 & 5,320 & 77.78 & 93.28 & 84.83 \\
EEG Conformer & REM & 7,717 & 9,204 & 5,844 & 63.49 & 75.73 & 69.07 \\
RF (isotonic) & Wake & 8,285 & 8,934 & 6,702 & 75.02 & 80.89 & 77.84 \\
RF (isotonic) & N1 & 2,804 & 1,350 & 412 & 30.52 & 14.69 & 19.84 \\
RF (isotonic) & N2 & 17,799 & 17,468 & 15,208 & 87.06 & 85.44 & 86.24 \\
RF (isotonic) & N3 & 5,703 & 5,688 & 4,826 & 84.85 & 84.62 & 84.73 \\
RF (isotonic) & REM & 7,717 & 8,868 & 5,648 & 63.69 & 73.19 & 68.11 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/component_subjects.tex.txt <==
\begin{tabular}{lrrrrrrrr}
\toprule
 & \multicolumn{4}{c}{EEG Conformer} & \multicolumn{4}{c}{RF (isotonic)} \\ Subject & Acc. & Macro P & Macro R & Macro-F1 & Acc. & Macro P & Macro R & Macro-F1 \\
\midrule
00 & 83.43 & 70.52 & 71.89 & 70.28 & 82.83 & 66.78 & 69.73 & 67.25 \\
01 & 74.22 & 67.98 & 74.16 & 68.76 & 74.62 & 71.08 & 66.26 & 60.31 \\
02 & 68.83 & 67.17 & 70.42 & 59.39 & 77.19 & 71.12 & 71.15 & 67.93 \\
03 & 82.13 & 71.43 & 75.69 & 73.03 & 80.78 & 68.28 & 71.38 & 68.15 \\
04 & 74.62 & 68.10 & 72.94 & 69.15 & 70.55 & 65.01 & 67.10 & 64.21 \\
05 & 77.27 & 71.26 & 72.45 & 69.84 & 76.33 & 68.25 & 66.97 & 63.50 \\
06 & 82.89 & 77.14 & 79.05 & 77.49 & 83.92 & 78.85 & 77.28 & 77.75 \\
07 & 84.84 & 77.96 & 79.42 & 78.46 & 83.86 & 76.42 & 74.19 & 74.70 \\
08 & 76.78 & 71.64 & 68.90 & 68.72 & 74.77 & 71.98 & 65.74 & 67.51 \\
09 & 77.34 & 66.82 & 66.36 & 63.86 & 75.28 & 59.40 & 64.58 & 60.19 \\
10 & 81.92 & 67.33 & 82.40 & 69.82 & 81.15 & 64.19 & 70.08 & 63.88 \\
11 & 57.57 & 53.16 & 60.58 & 51.07 & 76.94 & 62.62 & 58.18 & 59.89 \\
12 & 55.10 & 59.59 & 56.01 & 52.69 & 68.06 & 65.14 & 60.97 & 60.73 \\
13 & 84.14 & 78.16 & 86.82 & 81.21 & 82.88 & 75.96 & 83.62 & 77.78 \\
14 & 69.99 & 67.05 & 60.93 & 61.14 & 77.76 & 66.77 & 58.76 & 57.63 \\
15 & 89.79 & 77.59 & 77.40 & 77.35 & 86.96 & 76.13 & 74.53 & 75.23 \\
16 & 73.13 & 71.62 & 70.61 & 66.38 & 74.06 & 63.19 & 63.80 & 61.70 \\
17 & 67.96 & 57.57 & 60.28 & 56.94 & 73.77 & 60.80 & 61.92 & 60.89 \\
18 & 72.45 & 69.41 & 69.16 & 65.49 & 68.95 & 72.12 & 66.68 & 62.78 \\
19 & 82.77 & 73.53 & 75.71 & 74.23 & 80.88 & 70.68 & 68.52 & 67.71 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/display_nested_revision_0925.tex.txt <==
\begin{tabular}{@{}lrrrrl@{}}
\toprule
Scorer & Locked $C$ & Locked $R_{\rm SE}$ & Quota $R_{\rm SE}$ & Zero & \shortstack{$\Delta C$ vs. FixedScale-1\\{}[95\% CI], pp} \\
\midrule
\textbf{FixedScale-1} & 50.21 & 4.45 & 4.69 & 3 & -- \\
BCE & 48.56 & 4.84 & 5.03 & 9 & -1.65 [-2.52, -0.47] \\
SELE & 49.62 & 4.96 & 5.07 & 12 & -0.60 [-1.45, +0.50] \\
BCEAnchor-1 & 49.55 & 4.64 & 4.88 & 6 & -0.66 [-1.27, +0.15] \\
BCEAnchor-selected & 49.83 & 4.73 & 4.92 & 6 & -0.39 [-1.05, +0.54] \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/display_outer_linear_bce.tex.txt <==
\begin{tabular}{@{}lrrrrr@{}}
\toprule
Scorer & Coverage & $R_{\rm SE}$ & $R_{\rm pool}$ & Accepted & Matched errors \\
\midrule
\multicolumn{6}{@{}l}{\emph{Confidence}} \\
\quad MSP & 31.45 & 3.94 & 4.15 & 13,625 & 1,467 \\
\addlinespace[2pt]
\multicolumn{6}{@{}l}{\emph{Step-(i) components}} \\
\quad Forward-KL & 30.56 & 5.17 & 5.17 & 12,935 & 2,284 \\
\quad Primary-only & 36.24 & 3.59 & 3.67 & 15,603 & 1,198 \\
\quad DuoF & 43.62 & 4.29 & 4.36 & 18,598 & 1,031 \\
\addlinespace[2pt]
\multicolumn{6}{@{}l}{\emph{Step (i): learned error score}} \\
\quad Linear-BCE & 48.79 & 4.15 & 4.20 & 20,639 & 867 \\
\addlinespace[2pt]
\multicolumn{6}{@{}l}{\emph{Step (ii): refinement and controls}} \\
\quad \textbf{FixedScale} & 50.40 & 4.53 & 4.58 & 21,455 & 890 \\
\quad SELE & 49.35 & 4.31 & 4.35 & 20,875 & 868 \\
\quad BCEAnchor & 49.22 & 4.06 & 4.11 & 20,805 & 857 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/extension_automl_grid.tex.txt <==
\begin{tabular}{lrrrrrrr}
\toprule
Scorer & $|\Pi|$ & Cov. & $R_{SE}$ & $R_{pool}$ & Pass & Zero & Matched \\
\midrule
Frozen & 20 & 47.07 & 3.98 & 4.11 & 12 & 1 & 817 \\
Frozen & 40 & 48.39 & 4.25 & 4.38 & 11 & 1 & 817 \\
Frozen & 100 & 48.88 & 4.40 & 4.53 & 11 & 1 & 817 \\
Frozen & 200 & 49.12 & 4.42 & 4.54 & 11 & 1 & 817 \\
AutoML & 20 & 50.53 & 3.90 & 3.99 & 12 & 1 & 786 \\
AutoML & 40 & 48.59 & 4.41 & 4.44 & 10 & 2 & 785 \\
AutoML & 100 & 49.48 & 4.80 & 4.89 & 9 & 2 & 784 \\
AutoML & 200 & 49.97 & 4.68 & 4.76 & 9 & 1 & 778 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/extension_automl_intervals.tex.txt <==
\begin{tabular}{llll}
\toprule
Versus COVER & $\Delta C$ & $\Delta R_{SE}$ & Matched $\Delta R_{SE}$ \\
\midrule
COVER--$\Pi_{100}$ & +1.81 [+1.24, +2.47] & +0.42 [+0.21, +0.68] & +0.00 [+0.00, +0.00] \\
AutoML--$\Pi_{20}$ & +3.46 [-3.18, +11.68] & -0.07 [-0.90, +0.87] & -0.14 [-0.61, +0.19] \\
AutoML--$\Pi_{100}$ & +2.42 [-2.36, +7.52] & +0.82 [+0.25, +1.58] & -0.15 [-0.65, +0.27] \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/extension_averaging.tex.txt <==
\begin{tabular}{lrrrr}
\toprule
Scorer & Oracle $C$ & 40\%-quota $R_{SE}$ & 50\%-quota $R_{SE}$ & 60\%-quota $R_{SE}$ \\
\midrule
BCEAnchor-full-1 & 56.37 & 3.13 & 4.87 & 7.31 \\
BCEAnchor-average & 56.34 & 3.14 & 4.89 & 7.31 \\
BCEAnchor-equalnorm & 56.36 & 3.13 & 4.87 & 7.31 \\
FixedScale-full-1 & 56.31 & 2.96 & 4.69 & 7.25 \\
FixedScale-average & 56.39 & 2.96 & 4.71 & 7.24 \\
SELE-full-S1 & 55.73 & 3.27 & 4.99 & 7.36 \\
SELE-average & 55.86 & 3.29 & 4.96 & 7.32 \\
SELE-historical-S0 & 55.63 & 3.26 & 4.99 & 7.38 \\
BCE & 55.53 & 3.26 & 5.04 & 7.46 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/extension_nested_intervals.tex.txt <==
\begin{tabular}{lll}
\toprule
Comparison & Metric & Difference [95\% interval], pp \\
\midrule
BCEAnchor-1 -- SELE & Locked coverage & -0.07 [-0.50, +0.37] \\
BCEAnchor-1 -- SELE & Locked $R_{SE}$ & -0.32 [-0.57, -0.15] \\
BCEAnchor-1 -- SELE & 50\%-quota $R_{SE}$ & -0.18 [-0.54, +0.01] \\
BCEAnchor-selected -- SELE & Locked coverage & +0.21 [-0.20, +0.63] \\
BCEAnchor-selected -- SELE & Locked $R_{SE}$ & -0.23 [-0.38, -0.11] \\
BCEAnchor-selected -- SELE & 50\%-quota $R_{SE}$ & -0.14 [-0.44, +0.02] \\
FixedScale-1 -- SELE & Locked coverage & +0.60 [-0.50, +1.45] \\
FixedScale-1 -- SELE & Locked $R_{SE}$ & -0.51 [-1.41, +0.05] \\
FixedScale-1 -- SELE & 50\%-quota $R_{SE}$ & -0.37 [-1.45, +0.27] \\
BCEAnchor-selected -- BCEAnchor-1 & Locked coverage & +0.28 [+0.15, +0.43] \\
BCEAnchor-selected -- BCEAnchor-1 & Locked $R_{SE}$ & +0.09 [+0.01, +0.20] \\
BCEAnchor-selected -- BCEAnchor-1 & 50\%-quota $R_{SE}$ & +0.04 [-0.00, +0.11] \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/extension_nested_quota.tex.txt <==
\begin{tabular}{lrrrr}
\toprule
Scorer & Oracle $C$ & 40\%-quota $R_{SE}$ & 50\%-quota $R_{SE}$ & 60\%-quota $R_{SE}$ \\
\midrule
BCE & 55.09 & 3.36 & 5.03 & 7.44 \\
SELE & 55.25 & 3.36 & 5.07 & 7.44 \\
FixedScale-1 & 56.31 & 2.96 & 4.69 & 7.25 \\
BCEAnchor-1 & 56.20 & 3.20 & 4.88 & 7.31 \\
BCEAnchor-selected & 55.90 & 3.31 & 4.92 & 7.34 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/extension_nested_sensitivity.tex.txt <==
\begin{tabular}{llrrr}
\toprule
Comparison & Metric & Min. & Max. & Without S11 \\
\midrule
BCEAnchor-1 -- SELE & Locked coverage & -0.158 & +0.030 & +0.030 \\
BCEAnchor-1 -- SELE & Locked $R_{SE}$ & -0.345 & -0.218 & -0.218 \\
BCEAnchor-1 -- SELE & 50\%-quota $R_{SE}$ & -0.199 & -0.020 & -0.020 \\
BCEAnchor-selected -- SELE & Locked coverage & +0.129 & +0.290 & +0.260 \\
BCEAnchor-selected -- SELE & Locked $R_{SE}$ & -0.249 & -0.181 & -0.181 \\
BCEAnchor-selected -- SELE & 50\%-quota $R_{SE}$ & -0.157 & -0.006 & -0.006 \\
FixedScale-1 -- SELE & Locked coverage & +0.439 & +1.010 & +1.010 \\
FixedScale-1 -- SELE & Locked $R_{SE}$ & -0.577 & -0.100 & -0.100 \\
FixedScale-1 -- SELE & 50\%-quota $R_{SE}$ & -0.470 & +0.115 & +0.115 \\
BCEAnchor-selected -- BCEAnchor-1 & Locked coverage & +0.230 & +0.303 & +0.230 \\
BCEAnchor-selected -- BCEAnchor-1 & Locked $R_{SE}$ & +0.037 & +0.098 & +0.037 \\
BCEAnchor-selected -- BCEAnchor-1 & 50\%-quota $R_{SE}$ & +0.014 & +0.047 & +0.014 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/extension_nested_subjects.tex.txt <==
\begin{tabular}{lrrrrrrrr}
\toprule
 & \multicolumn{2}{c}{SELE} & \multicolumn{2}{c}{Anchor-1} & \multicolumn{2}{c}{Anchor-selected} & \multicolumn{2}{c}{FixedScale-1} \\ Subject & $C$ & $R$ & $C$ & $R$ & $C$ & $R$ & $C$ & $R$ \\
\midrule
00 & 58.06 & 2.51 & 57.51 & 2.46 & 57.80 & 2.49 & 56.65 & 2.20 \\
01 & 48.29 & 4.01 & 49.42 & 3.82 & 49.51 & 3.75 & 49.27 & 3.45 \\
02 & 44.56 & 4.23 & 44.74 & 4.08 & 44.73 & 4.00 & 46.65 & 4.46 \\
03 & 46.48 & 2.12 & 47.83 & 2.02 & 48.28 & 2.05 & 49.43 & 2.39 \\
04 & 44.72 & 4.54 & 45.19 & 3.74 & 45.37 & 3.83 & 44.77 & 3.31 \\
05 & 51.05 & 1.96 & 51.01 & 1.85 & 51.22 & 1.93 & 52.41 & 2.17 \\
06 & 56.11 & 1.54 & 55.35 & 1.54 & 55.57 & 1.55 & 55.78 & 1.71 \\
07 & 55.41 & 1.91 & 55.63 & 1.77 & 56.10 & 1.81 & 57.09 & 1.88 \\
08 & 44.00 & 8.16 & 42.43 & 7.77 & 42.74 & 7.79 & 43.12 & 9.22 \\
09 & 51.18 & 7.19 & 50.97 & 7.06 & 51.44 & 7.24 & 52.25 & 7.17 \\
10 & 47.25 & 1.70 & 46.97 & 1.83 & 47.27 & 1.81 & 49.78 & 1.63 \\
11 & 48.87 & 23.45 & 46.97 & 21.81 & 48.18 & 22.57 & 41.63 & 17.09 \\
12 & 38.07 & 4.54 & 37.27 & 4.51 & 37.11 & 4.57 & 37.23 & 4.82 \\
13 & 54.73 & 1.82 & 54.22 & 1.69 & 54.51 & 1.71 & 54.84 & 1.96 \\
14 & 52.32 & 3.54 & 53.61 & 3.53 & 53.64 & 3.52 & 54.15 & 3.49 \\
15 & 66.42 & 2.42 & 67.24 & 2.18 & 68.15 & 2.30 & 68.11 & 2.30 \\
16 & 48.42 & 6.47 & 47.69 & 6.08 & 47.85 & 6.22 & 49.07 & 6.05 \\
17 & 34.63 & 6.48 & 33.18 & 5.97 & 33.41 & 5.90 & 34.98 & 6.63 \\
18 & 53.67 & 10.26 & 54.01 & 9.83 & 53.84 & 10.03 & 55.36 & 9.05 \\
19 & 48.06 & 2.94 & 49.72 & 2.52 & 49.83 & 2.50 & 51.67 & 3.01 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/extension_numbers.tex.txt <==
\newcommand{\exHistBCECoverage}{48.79}
\newcommand{\exHistBCERisk}{4.15}
\newcommand{\exHistBCEErrors}{794}
\newcommand{\exHistSELECoverage}{49.35}
\newcommand{\exHistSELERisk}{4.31}
\newcommand{\exHistSELEErrors}{798}
\newcommand{\exHistFixedScaleCoverage}{50.40}
\newcommand{\exHistFixedScaleRisk}{4.53}
\newcommand{\exHistFixedScaleErrors}{803}
\newcommand{\exHistBCEAnchorCoverage}{49.22}
\newcommand{\exHistBCEAnchorRisk}{4.06}
\newcommand{\exHistBCEAnchorErrors}{780}
\newcommand{\exHistAnchorMatchedCI}{-0.09 [-0.41, +0.23]}
\newcommand{\exAutoBaseCoverage}{47.07}
\newcommand{\exAutoBaseRisk}{3.98}
\newcommand{\exAutoBaseErrors}{817}
\newcommand{\exAutoDenseCoverage}{48.88}
\newcommand{\exAutoDenseRisk}{4.40}
\newcommand{\exAutoDenseErrors}{817}
\newcommand{\exAutoTwentyCoverage}{50.53}
\newcommand{\exAutoTwentyRisk}{3.90}
\newcommand{\exAutoTwentyErrors}{786}
\newcommand{\exAutoHundredCoverage}{49.48}
\newcommand{\exAutoHundredRisk}{4.80}
\newcommand{\exAutoHundredErrors}{784}
\newcommand{\exAutoDenseCovCI}{+1.81 [+1.24, +2.47]}
\newcommand{\exAutoDenseRiskCI}{+0.42 [+0.21, +0.68]}
\newcommand{\exAutoDenseQuotaCI}{+0.00 [+0.00, +0.00]}
\newcommand{\exAutoTwentyCovCI}{+3.46 [-3.18, +11.68]}
\newcommand{\exAutoTwentyRiskCI}{-0.07 [-0.90, +0.87]}
\newcommand{\exAutoTwentyQuotaCI}{-0.14 [-0.61, +0.19]}
\newcommand{\exAutoHundredCovCI}{+2.42 [-2.36, +7.52]}
\newcommand{\exAutoHundredRiskCI}{+0.82 [+0.25, +1.58]}
\newcommand{\exAutoHundredQuotaCI}{-0.15 [-0.65, +0.27]}
\newcommand{\exAutoConfigChanges}{14}
\newcommand{\exNestedBceCoverage}{48.56}
\newcommand{\exNestedBceRisk}{4.84}
\newcommand{\exNestedBceQuotaRisk}{5.03}
\newcommand{\exNestedSeleCoverage}{49.62}
\newcommand{\exNestedSeleRisk}{4.96}
\newcommand{\exNestedSeleQuotaRisk}{5.07}
\newcommand{\exNestedFixedCoverage}{50.21}
\newcommand{\exNestedFixedRisk}{4.45}
\newcommand{\exNestedFixedQuotaRisk}{4.69}
\newcommand{\exNestedAnchorCoverage}{49.55}
\newcommand{\exNestedAnchorRisk}{4.64}
\newcommand{\exNestedAnchorQuotaRisk}{4.88}
\newcommand{\exNestedSelectedCoverage}{49.83}
\newcommand{\exNestedSelectedRisk}{4.73}
\newcommand{\exNestedSelectedQuotaRisk}{4.92}
\newcommand{\exAnchorVsSeleCovCI}{-0.07 [-0.50, +0.37]}
\newcommand{\exAnchorVsSeleRiskCI}{-0.32 [-0.57, -0.15]}
\newcommand{\exAnchorVsSeleQuotaCI}{-0.18 [-0.54, +0.01]}
\newcommand{\exSelectedVsSeleCovCI}{+0.21 [-0.20, +0.63]}
\newcommand{\exSelectedVsSeleRiskCI}{-0.23 [-0.38, -0.11]}
\newcommand{\exSelectedVsSeleQuotaCI}{-0.14 [-0.44, +0.02]}
\newcommand{\exFixedVsSeleCovCI}{+0.60 [-0.50, +1.45]}
\newcommand{\exFixedVsSeleRiskCI}{-0.51 [-1.41, +0.05]}
\newcommand{\exFixedVsSeleQuotaCI}{-0.37 [-1.45, +0.27]}
\newcommand{\exSelectedVsAnchorCovCI}{+0.28 [+0.15, +0.43]}
\newcommand{\exSelectedVsAnchorRiskCI}{+0.09 [+0.01, +0.20]}
\newcommand{\exSelectedVsAnchorQuotaCI}{+0.04 [-0.00, +0.11]}


==> anc/supporting_evidence/generated/extension_outer_full.tex.txt <==
\begin{tabular}{lrrrrrrr}
\toprule
Scorer & $|\Pi|$ & Cov. & $R_{SE}$ & $R_{pool}$ & Accepted & Errors & Matched \\
\midrule
BCE & 20 & 48.79 & 4.15 & 4.20 & 20639 & 867 & 794 \\
BCE & 100 & 51.29 & 4.83 & 4.88 & 21700 & 1059 & 794 \\
SELE & 20 & 49.35 & 4.31 & 4.35 & 20875 & 909 & 798 \\
SELE & 100 & 51.22 & 4.84 & 4.89 & 21686 & 1061 & 798 \\
RiskObjective & 20 & 45.41 & 4.64 & 4.67 & 19138 & 893 & 806 \\
RiskObjective & 100 & 46.83 & 4.97 & 4.98 & 19749 & 984 & 806 \\
FixedScale & 20 & 50.40 & 4.53 & 4.58 & 21455 & 982 & 803 \\
FixedScale & 100 & 52.77 & 5.08 & 5.12 & 22475 & 1151 & 803 \\
BCEAnchor & 20 & 49.22 & 4.06 & 4.11 & 20805 & 855 & 780 \\
BCEAnchor & 100 & 51.51 & 4.56 & 4.61 & 21785 & 1005 & 780 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/extension_outer_intervals.tex.txt <==
\begin{tabular}{lll}
\toprule
Comparison & Metric & Difference [95\% interval], pp \\
\midrule
BCEAnchor -- SELE & Policy coverage & -0.13 [-1.70, +1.45] \\
BCEAnchor -- SELE & Policy $R_{SE}$ & -0.25 [-0.62, +0.08] \\
BCEAnchor -- SELE & Matched $R_{pool}$ & -0.09 [-0.41, +0.23] \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/extension_selection.tex.txt <==
\begin{tabular}{lrrrr}
\toprule
Scorer & Oracle $C$ & 40\%-quota $R_{SE}$ & 50\%-quota $R_{SE}$ & 60\%-quota $R_{SE}$ \\
\midrule
A0 & 56.02 & 3.25 & 4.98 & 7.40 \\
A1 & 56.42 & 3.15 & 4.86 & 7.28 \\
A2 & 56.37 & 3.13 & 4.87 & 7.31 \\
S0 & 55.63 & 3.26 & 4.99 & 7.38 \\
S1 & 55.73 & 3.27 & 4.99 & 7.36 \\
BCE & 55.53 & 3.26 & 5.04 & 7.46 \\
FixedScale-1 & 56.31 & 2.96 & 4.69 & 7.25 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/figure2_curves.csv <==
method,quota_percent,eligible,accepted,errors,macro_coverage,pooled_coverage,subject_equal_ratio_risk,pooled_risk,passed_subjects,zero_subjects,below_min_support_subjects,over_risk_subjects
Original COVER,1,42308,413,2,0.009754453576623925,0.009761747187293184,0.004859931070562104,0.004842615012106538,0,0,20,1
Original COVER,2,42308,835,5,0.0197256321287247,0.019736220100217455,0.005878733312087618,0.005988023952095809,3,0,17,1
Original COVER,3,42308,1259,6,0.029730501456249954,0.029757965396615297,0.004760232621488715,0.004765687053216839,19,0,1,0
Original COVER,4,42308,1683,7,0.039778456051809165,0.03977971069301314,0.0040107670517800465,0.0041592394533571005,19,0,1,0
Original COVER,5,42308,2104,10,0.04972467844538715,0.049730547414200625,0.0045438809046565295,0.004752851711026616,20,0,0,0
Original COVER,6,42308,2529,11,0.05976255473510643,0.059775928902335254,0.004163057244493496,0.004349545274812179,20,0,0,0
Original COVER,7,42308,2952,15,0.06975528996047586,0.06977403800699632,0.005000917095518659,0.00508130081300813,20,0,0,0
Original COVER,8,42308,3375,21,0.07976663345602389,0.07977214711165737,0.00596388982695175,0.006222222222222222,20,0,0,0
Original COVER,9,42308,3799,28,0.08978309139890037,0.08979389240805521,0.007072115771427472,0.007370360621216109,20,0,0,0
Original COVER,10,42308,4218,34,0.09968346302828442,0.09969745674576912,0.007669663857405938,0.008060692271218587,20,0,0,0
Original COVER,11,42308,4644,43,0.10976895573702797,0.10976647442564054,0.008943853730789096,0.009259259259259259,20,0,0,0
Original COVER,12,42308,5069,51,0.11980355665256175,0.11981185591377518,0.00973024843637118,0.010061156046557506,20,0,0,0
Original COVER,13,42308,5489,56,0.12972339563613122,0.12973905644322586,0.009903516162677454,0.010202222627072327,20,0,0,0
Original COVER,14,42308,5912,61,0.13971806916206925,0.13973716554788693,0.010087792933006897,0.010317997293640054,20,0,0,0
Original COVER,15,42308,6339,65,0.1498200490551746,0.14982981941949514,0.010069620509072005,0.010253983278119577,20,0,0,0
Original COVER,16,42308,6759,71,0.1597402587310222,0.15975701994894584,0.010291653108828689,0.010504512501849386,20,0,0,0
Original COVER,17,42308,7182,80,0.1697432829352916,0.16975512905360687,0.01084253407879537,0.01113895850737956,20,0,0,0
Original COVER,18,42308,7608,87,0.17982925041446982,0.1798241467334783,0.011040875152112415,0.011435331230283912,20,0,0,0
Original COVER,19,42308,8027,99,0.18971882224631514,0.1897277110711922,0.011914443326897289,0.012333374859848013,20,0,0,0
Original COVER,20,42308,8451,104,0.19973582854194988,0.19974945636759006,0.011858197469819894,0.012306235948408472,20,0,0,0
Original COVER,21,42308,8874,112,0.2097348835923533,0.20974756547225112,0.012047776844140266,0.012621140410187063,20,0,0,0
Original COVER,22,42308,9297,124,0.21973962182390266,0.21974567457691216,0.012756130161751414,0.013337635796493493,20,0,0,0
Original COVER,23,42308,9722,139,0.2297718727383653,0.2297910560650468,0.013686391038824049,0.014297469656449291,20,0,0,0
Original COVER,24,42308,10147,151,0.23981982343806693,0.23983643755318143,0.014169221007963487,0.014881245688380802,20,0,0,0
Original COVER,25,42308,10570,163,0.24983711363878142,0.2498345466578425,0.014765554941027523,0.01542100283822138,20,0,0,0
Original COVER,26,42308,10989,171,0.2597289856367987,0.2597381109955564,0.014960751908022542,0.015561015561015561,20,0,0,0
Original COVER,27,42308,11413,180,0.2697489839496463,0.26975985629195426,0.0151774641961693,0.015771488653290106,19,0,0,1
Original COVER,28,42308,11836,186,0.27974226927261303,0.2797579653966153,0.015200772369641052,0.01571476850287259,19,0,0,1
Original COVER,29,42308,12260,198,0.2897798504108808,0.2897797106930131,0.015679379240644935,0.016150081566068515,19,0,0,1
Original COVER,30,42308,12683,215,0.2997708554884497,0.2997778197976742,0.016447502836592468,0.016951825277931088,19,0,0,1
Original COVER,31,42308,13106,236,0.3097642661437074,0.30977592890233524,0.017571884294714485,0.018007019685640165,19,0,0,1
Original COVER,32,42308,13527,254,0.319699505231977,0.31972676562352276,0.018297593905881,0.018777260294226363,19,0,0,1
Original COVER,33,42308,13951,277,0.32974363103653814,0.3297485109199206,0.019384433289149367,0.01985520751200631,19,0,0,1
Original COVER,34,42308,14375,298,0.3397647281536712,0.3397702562163184,0.02024190174702927,0.020730434782608696,19,0,0,1
Original COVER,35,42308,14798,323,0.34974873862322947,0.3497683653209795,0.021364167508324112,0.02182727395593999,19,0,0,1
Original COVER,36,42308,15223,343,0.35980707333454554,0.3598137468091141,0.02201363422497719,0.02253169546081587,19,0,0,1
Original COVER,37,42308,15644,365,0.36976035386240225,0.3697645835303016,0.022825834135605284,0.023331628739452825,19,0,0,1
Original COVER,38,42308,16066,389,0.3797202761251312,0.37973905644322586,0.023651367190835583,0.02421262293041205,17,0,0,3
Original COVER,39,42308,16491,418,0.389762063643387,0.3897844379313605,0.024723632992536042,0.025347159056455036,17,0,0,3
Original COVER,40,42308,16915,457,0.3998044197620487,0.39980618322775835,0.02635228349276376,0.0270174401418859,17,0,0,3
Original COVER,41,42308,17336,490,0.40974764476310155,0.4097570199489458,0.027518993228386333,0.02826488232579603,17,0,0,3
Original COVER,42,42308,17758,518,0.4197183000002506,0.4197314928618701,0.028454464060532817,0.029169951571122874,16,0,0,4
Original COVER,43,42308,18185,550,0.42982259396987016,0.4298241467334783,0.029617671026607697,0.030244707176244157,15,0,0,5
Original COVER,44,42308,18604,592,0.43971378285174556,0.4397277110711922,0.031126782804472047,0.03182111373898087,15,0,0,5
Original COVER,45,42308,19031,638,0.44980555733409533,0.4498203649428004,0.03284744762017735,0.03352424990804477,15,0,0,5
Original COVER,46,42308,19452,679,0.45974537672588384,0.4597712016639879,0.03421294150951893,0.03490643635615875,15,0,0,5
Original COVER,47,42308,19876,740,0.4697873128720027,0.46979294696038576,0.03643802474672605,0.03723083115314953,15,0,0,5
Original COVER,48,42308,20298,792,0.4797575111561435,0.47976741987331,0.03819758458750413,0.03901862252438664,15,0,0,5
Original COVER,49,42308,20722,836,0.48976998541473443,0.48978916516970783,0.03952904799329278,0.0403435961779751,14,0,0,6
Original COVER,50,42308,21149,886,0.49988777775104626,0.49988181904131607,0.04107651634704631,0.04189323372263464,13,0,0,7
Original COVER,51,42308,21566,938,0.5097358275588914,0.5097381109955564,0.042720131328861946,0.04349438931651674,12,0,0,8
Original COVER,52,42308,21991,1013,0.5197663198355003,0.519783492483691,0.04528457438694064,0.046064299031421944,11,0,0,9
Original COVER,53,42308,22412,1107,0.529718500101623,0.5297343292048785,0.048561471694399644,0.049393182223808674,11,0,0,9
Original COVER,54,42308,22836,1175,0.539760436247742,0.5397560745012764,0.0506620478747732,0.051453844806445964,11,0,0,9
Original COVER,55,42308,23257,1256,0.5497002556395304,0.5497069112224638,0.053171163571057674,0.05400524573246764,10,0,0,10
Original COVER,56,42308,23685,1351,0.5598100481398983,0.5598232012858089,0.0562905908897137,0.05704032087819295,9,0,0,11
Original COVER,57,42308,24103,1430,0.5696832190037555,0.5697031294317859,0.05863085620830154,0.05932871426793345,9,0,0,11
Original COVER,58,42308,24530,1512,0.5797875129733752,0.5797957833033942,0.061021511525584805,0.0616388096208724,9,0,0,11
Original COVER,59,42308,24952,1608,0.5897581682105242,0.5897702562163184,0.0639020054740289,0.06444373196537352,9,0,0,11
Original COVER,60,42308,25376,1715,0.5997688468446027,0.5997920015127163,0.06699266858508017,0.06758354350567465,9,0,0,11
Original COVER,61,42308,25797,1823,0.6097437493302389,0.6097428382339037,0.0700909979129292,0.07066713183703531,9,0,0,11
Original COVER,62,42308,26222,1952,0.6197855368484946,0.6197882197220383,0.07400875683667067,0.07444130882465105,9,0,0,11
Original COVER,63,42308,26644,2073,0.6297454591112236,0.6297626926349627,0.07738557455388927,0.07780363308812491,9,0,0,11
Original COVER,64,42308,27066,2210,0.6397167576570982,0.639737165547887,0.0812433386648798,0.08165225744476465,9,0,0,11
Original COVER,65,42308,27490,2346,0.6497570743503964,0.6497589108442847,0.08496598367322007,0.08534012368133867,9,0,0,11
Original COVER,66,42308,27913,2471,0.6597410848199544,0.6597570199489459,0.08827905987468883,0.08852506000788163,8,0,0,12
Original COVER,67,42308,28337,2613,0.6697621819370878,0.6697787652453436,0.09195702599548397,0.09221159614638105,8,0,0,12
Original COVER,68,42308,28762,2750,0.6798243257596669,0.6798241467334784,0.09538888938333036,0.09561226618454906,7,0,0,13
Original COVER,69,42308,29182,2890,0.6897415468299184,0.689751347262929,0.09885714155499625,0.09903365088067988,7,0,0,13
Original COVER,70,42308,29606,3053,0.6997638592192802,0.6997730925593268,0.10299966773115186,0.1031209889887185,6,0,0,14
Original COVER,71,42308,30028,3214,0.709725962562745,0.7097475654722512,0.1068844486879872,0.10703343546023711,6,0,0,14
Original COVER,72,42308,30453,3381,0.7197815617190308,0.7197929469603858,0.11097088900347948,0.11102354447837652,6,0,0,14
Original COVER,73,42308,30875,3548,0.7297568290239795,0.7297674198733101,0.11490558423993108,0.11491497975708502,6,0,0,14
Original COVER,74,42308,31299,3717,0.7397768273368269,0.7397891651697078,0.11883388694016557,0.11875778778874724,5,0,0,15
Original COVER,75,42308,31724,3895,0.7498404662113958,0.7498345466578424,0.12292095177501815,0.12277770772916403,3,0,0,17
Original COVER,76,42308,32142,4077,0.7597040075535768,0.7597144748038196,0.12698098811529807,0.12684338249019975,3,0,0,17
Original COVER,77,42308,32566,4278,0.7697339402352604,0.7697362201002175,0.13150318764576008,0.13136399926303508,3,0,0,17
Original COVER,78,42308,32991,4475,0.7797661911497231,0.7797816015883521,0.13590627878288578,0.13564305416628777,2,0,0,18
Original COVER,79,42308,33414,4662,0.7897709293812726,0.7897797106930131,0.13997611010420508,0.13952235589872508,2,0,0,18
Original COVER,80,42308,33840,4874,0.7998374380647014,0.7998487283728846,0.14463270248139323,0.1440307328605201,2,0,0,18
Original COVER,81,42308,34261,5082,0.8097869907273105,0.809799565094072,0.14900002931191877,0.14833192259420333,1,0,0,19
Original COVER,82,42308,34680,5279,0.819676562559156,0.8197031294317859,0.15293791017493233,0.15222029988465974,1,0,0,19
Original COVER,83,42308,35106,5493,0.8297625300383341,0.8297721471116574,0.15719831701454517,0.1564689796615963,1,0,0,19
Original COVER,84,42308,35530,5717,0.8397835722606215,0.8397938924080552,0.16168187220469626,0.16090627638615254,1,0,0,19
Original COVER,85,42308,35949,5954,0.849685763918451,0.8496974567457691,0.1664613881416332,0.1656235222120226,1,0,0,19
Original COVER,86,42308,36376,6185,0.8597877438115564,0.8597901106173773,0.1710410939604851,0.17002968990543216,0,0,0,20
Original COVER,87,42308,36799,6415,0.8697824173374945,0.8697882197220383,0.17542672975083684,0.17432538927688251,0,0,0,20
Original COVER,88,42308,37220,6651,0.879720274339082,0.8797390564432259,0.1797752450432246,0.17869425040300912,0,0,0,20
Original COVER,89,42308,37644,6902,0.8897368572365977,0.8897608017396237,0.18447391359591164,0.18334927212836044,0,0,0,20
Original COVER,90,42308,38071,7154,0.8998512516794452,0.8998534556112319,0.1890676963602264,0.18791205904756902,0,0,0,20
Original COVER,91,42308,38489,7400,0.9097227215747254,0.909733383757209,0.1933975820472289,0.19226272441476785,0,0,0,20
Original COVER,92,42308,38914,7666,0.9197571975356199,0.9197787652453436,0.1981379308908306,0.19699850953384387,0,0,0,20
Original COVER,93,42308,39336,7970,0.9297505230131499,0.9297532381582679,0.2037821011300563,0.2026133821435835,0,0,0,20
Original COVER,94,42308,39759,8268,0.9397432582385192,0.939751347262929,0.20922636131924202,0.20795291632083301,0,0,0,20
Original COVER,95,42308,40184,8559,0.9497811345282388,0.9497967287510636,0.21430671501977822,0.2129952219788971,0,0,0,20
Original COVER,96,42308,40606,8854,0.9597453749398346,0.9597712016639879,0.21944491214558032,0.21804659409939417,0,0,0,20
Original COVER,97,42308,41029,9154,0.9697753115173757,0.9697693107686489,0.22454693885962554,0.22311048282921836,0,0,0,20
Original COVER,98,42308,41453,9466,0.979780180844901,0.9797910560650468,0.22985251755050476,0.22835500446288567,0,0,0,20
Original COVER,99,42308,41875,9791,0.9897513593970017,0.9897655289779711,0.23534047096734276,0.23381492537313434,0,0,0,20
Original COVER,100,42308,42308,10149,1.0,1.0,0.24140672767353788,0.239883709936655,0,0,0,20
DuoF,1,42308,413,0,0.009754453576623925,0.009761747187293184,0.0,0.0,0,0,20,0
DuoF,2,42308,835,1,0.0197256321287247,0.019736220100217455,0.0009134317166839974,0.0011976047904191617,3,0,17,0
DuoF,3,42308,1259,4,0.029730501456249954,0.029757965396615297,0.0027992773332182644,0.003177124702144559,19,0,1,0
DuoF,4,42308,1683,5,0.039778456051809165,0.03977971069301314,0.0026413171622372634,0.0029708853238265003,19,0,1,0
DuoF,5,42308,2104,9,0.04972467844538715,0.049730547414200625,0.0036899391038443894,0.0042775665399239545,20,0,0,0
DuoF,6,42308,2529,14,0.05976255473510643,0.059775928902335254,0.004984099452819879,0.0055357848952155,20,0,0,0
DuoF,7,42308,2952,19,0.06975528996047586,0.06977403800699632,0.006003032634624082,0.006436314363143632,20,0,0,0
DuoF,8,42308,3375,21,0.07976663345602389,0.07977214711165737,0.005795953172969782,0.006222222222222222,20,0,0,0
DuoF,9,42308,3799,25,0.08978309139890037,0.08979389240805521,0.006185545997444827,0.006580679126085812,20,0,0,0
DuoF,10,42308,4218,28,0.09968346302828442,0.09969745674576912,0.006330503942806008,0.006638217164532954,20,0,0,0
DuoF,11,42308,4644,31,0.10976895573702797,0.10976647442564054,0.006378755390593693,0.006675279931093884,20,0,0,0
DuoF,12,42308,5069,41,0.11980355665256175,0.11981185591377518,0.00777395160352159,0.008088380351154074,19,0,0,1
DuoF,13,42308,5489,45,0.12972339563613122,0.12973905644322586,0.007931939120358772,0.008198214611040262,19,0,0,1
DuoF,14,42308,5912,55,0.13971806916206925,0.13973716554788693,0.009240103823662442,0.009303112313937753,19,0,0,1
DuoF,15,42308,6339,60,0.1498200490551746,0.14982981941949514,0.009445939921080657,0.00946521533364884,19,0,0,1
DuoF,16,42308,6759,68,0.1597402587310222,0.15975701994894584,0.010044633029696288,0.010060659860926172,19,0,0,1
DuoF,17,42308,7182,81,0.1697432829352916,0.16975512905360687,0.011262650245285203,0.011278195488721804,19,0,0,1
DuoF,18,42308,7608,86,0.17982925041446982,0.1798241467334783,0.01135516471470839,0.011303890641430074,19,0,0,1
DuoF,19,42308,8027,94,0.18971882224631514,0.1897277110711922,0.011719231625866135,0.01171047713965367,19,0,0,1
DuoF,20,42308,8451,104,0.19973582854194988,0.19974945636759006,0.012305719758864781,0.012306235948408472,19,0,0,1
DuoF,21,42308,8874,111,0.2097348835923533,0.20974756547225112,0.012533084144796385,0.012508451656524679,19,0,0,1
DuoF,22,42308,9297,122,0.21973962182390266,0.21974567457691216,0.012988063655487053,0.013122512638485533,19,0,0,1
DuoF,23,42308,9722,130,0.2297718727383653,0.2297910560650468,0.013237316851139765,0.013371734211067682,19,0,0,1
DuoF,24,42308,10147,137,0.23981982343806693,0.23983643755318143,0.01335727596095846,0.013501527545087218,19,0,0,1
DuoF,25,42308,10570,152,0.24983711363878142,0.2498345466578425,0.014243201078209828,0.014380321665089877,19,0,0,1
DuoF,26,42308,10989,171,0.2597289856367987,0.2597381109955564,0.015480025417270518,0.015561015561015561,19,0,0,1
DuoF,27,42308,11413,190,0.2697489839496463,0.26975985629195426,0.016590107879661045,0.01664768246736178,19,0,0,1
DuoF,28,42308,11836,210,0.27974226927261303,0.2797579653966153,0.017662186880657998,0.01774248056775938,19,0,0,1
DuoF,29,42308,12260,228,0.2897798504108808,0.2897797106930131,0.018558181169220058,0.018597063621533443,19,0,0,1
DuoF,30,42308,12683,256,0.2997708554884497,0.2997778197976742,0.020097584872468665,0.020184498935583065,18,0,0,2
DuoF,31,42308,13106,286,0.3097642661437074,0.30977592890233524,0.02176386961480896,0.021822066229207997,18,0,0,2
DuoF,32,42308,13527,311,0.319699505231977,0.31972676562352276,0.023000980288946923,0.02299105492718267,18,0,0,2
DuoF,33,42308,13951,332,0.32974363103653814,0.3297485109199206,0.023774556823702078,0.023797577234606838,18,0,0,2
DuoF,34,42308,14375,351,0.3397647281536712,0.3397702562163184,0.0245729933863583,0.024417391304347825,18,0,0,2
DuoF,35,42308,14798,384,0.34974873862322947,0.3497683653209795,0.026076490903731604,0.02594945262873361,18,0,0,2
DuoF,36,42308,15223,416,0.35980707333454554,0.3598137468091141,0.027449907839739548,0.027327070879590094,18,0,0,2
DuoF,37,42308,15644,447,0.36976035386240225,0.3697645835303016,0.02860068835130824,0.02857325492201483,16,0,0,4
DuoF,38,42308,16066,474,0.3797202761251312,0.37973905644322586,0.029503915944755696,0.02950329889207021,16,0,0,4
DuoF,39,42308,16491,519,0.389762063643387,0.3897844379313605,0.031421274249064206,0.03147171184282336,16,0,0,4
DuoF,40,42308,16915,555,0.3998044197620487,0.39980618322775835,0.03274916692397837,0.03281111439550695,16,0,0,4
DuoF,41,42308,17336,589,0.40974764476310155,0.4097570199489458,0.03395524691031673,0.03397554222427319,16,0,0,4
DuoF,42,42308,17758,627,0.4197183000002506,0.4197314928618701,0.03528595613269643,0.03530803018357923,16,0,0,4
DuoF,43,42308,18185,669,0.42982259396987016,0.4298241467334783,0.03673516445222207,0.03678856200164971,16,0,0,4
DuoF,44,42308,18604,706,0.43971378285174556,0.4397277110711922,0.03781619527695941,0.03794882820898732,16,0,0,4
DuoF,45,42308,19031,750,0.44980555733409533,0.4498203649428004,0.039276090312086946,0.039409384688140404,15,0,0,5
DuoF,46,42308,19452,806,0.45974537672588384,0.4597712016639879,0.04137125067312321,0.0414353279868394,15,0,0,5
DuoF,47,42308,19876,872,0.4697873128720027,0.46979294696038576,0.04386477579526249,0.04387200643992755,14,0,0,6
DuoF,48,42308,20298,931,0.4797575111561435,0.47976741987331,0.04589103749654415,0.045866587841166616,13,0,0,7
DuoF,49,42308,20722,983,0.48976998541473443,0.48978916516970783,0.04749141128114063,0.047437506032236273,13,0,0,7
DuoF,50,42308,21149,1038,0.49988777775104626,0.49988181904131607,0.04917456470821539,0.049080334767601305,12,0,0,8
DuoF,51,42308,21566,1094,0.5097358275588914,0.5097381109955564,0.05076208509040435,0.05072799777427432,12,0,0,8
DuoF,52,42308,21991,1165,0.5197663198355003,0.519783492483691,0.05297130965666713,0.05297621754354054,12,0,0,8
DuoF,53,42308,22412,1234,0.529718500101623,0.5297343292048785,0.055054955731611746,0.0550597893985365,12,0,0,8
DuoF,54,42308,22836,1307,0.539760436247742,0.5397560745012764,0.05726503074734036,0.05723419162725521,11,0,0,9
DuoF,55,42308,23257,1377,0.5497002556395304,0.5497069112224638,0.05932880633490335,0.05920798039299996,11,0,0,9
DuoF,56,42308,23685,1467,0.5598100481398983,0.5598232012858089,0.06204701440876449,0.06193793540215326,10,0,0,10
DuoF,57,42308,24103,1560,0.5696832190037555,0.5697031294317859,0.06497485385911372,0.0647222337468365,9,0,0,11
DuoF,58,42308,24530,1652,0.5797875129733752,0.5797957833033942,0.06759145776567582,0.06734610680799022,9,0,0,11
DuoF,59,42308,24952,1749,0.5897581682105242,0.5897702562163184,0.07043938787778134,0.0700945815966656,9,0,0,11
DuoF,60,42308,25376,1862,0.5997688468446027,0.5997920015127163,0.07382874302858837,0.07337641866330391,9,0,0,11
DuoF,61,42308,25797,1970,0.6097437493302389,0.6097428382339037,0.07690528642214041,0.0763654688529674,9,0,0,11
DuoF,62,42308,26222,2068,0.6197855368484946,0.6197882197220383,0.07947206571593739,0.07886507512775531,9,0,0,11
DuoF,63,42308,26644,2188,0.6297454591112236,0.6297626926349627,0.08282474530629919,0.08211980183155683,9,0,0,11
DuoF,64,42308,27066,2317,0.6397167576570982,0.639737165547887,0.08635374031571298,0.08560555678711299,9,0,0,11
DuoF,65,42308,27490,2447,0.6497570743503964,0.6497589108442847,0.08978921803943082,0.08901418697708258,8,0,0,12
DuoF,66,42308,27913,2585,0.6597410848199544,0.6597570199489459,0.09358291780246135,0.09260917851896966,8,0,0,12
DuoF,67,42308,28337,2733,0.6697621819370878,0.6697787652453436,0.09741644344624685,0.09644634223806331,7,0,0,13
DuoF,68,42308,28762,2870,0.6798243257596669,0.6798241467334784,0.10062197861397877,0.09978443779987484,7,0,0,13
DuoF,69,42308,29182,3004,0.6897415468299184,0.689751347262929,0.10382734604206405,0.1029401685970804,7,0,0,13
DuoF,70,42308,29606,3150,0.6997638592192802,0.6997730925593268,0.1073209649419858,0.10639735188813078,5,0,0,15
DuoF,71,42308,30028,3308,0.709725962562745,0.7097475654722512,0.11118415275563065,0.11016384707606235,4,0,0,16
DuoF,72,42308,30453,3462,0.7197815617190308,0.7197929469603858,0.11477112235395652,0.11368338094768989,3,0,0,17
DuoF,73,42308,30875,3615,0.7297568290239795,0.7297674198733101,0.1181290023074476,0.11708502024291498,3,0,0,17
DuoF,74,42308,31299,3788,0.7397768273368269,0.7397891651697078,0.12212113530133788,0.12102623086999585,3,0,0,17
DuoF,75,42308,31724,3967,0.7498404662113958,0.7498345466578424,0.12624621377610842,0.1250472828142731,2,0,0,18
DuoF,76,42308,32142,4151,0.7597040075535768,0.7597144748038196,0.13036883816839648,0.12914566610665174,2,0,0,18
DuoF,77,42308,32566,4307,0.7697339402352604,0.7697362201002175,0.1334723103780126,0.132254498556777,2,0,0,18
DuoF,78,42308,32991,4493,0.7797661911497231,0.7797816015883521,0.13751544115490844,0.13618865751265496,2,0,0,18
DuoF,79,42308,33414,4688,0.7897709293812726,0.7897797106930131,0.14165881707137243,0.14030047285568922,2,0,0,18
DuoF,80,42308,33840,4902,0.7998374380647014,0.7998487283728846,0.14611639789528322,0.1448581560283688,2,0,0,18
DuoF,81,42308,34261,5107,0.8097869907273105,0.809799565094072,0.1502108501952052,0.14906161524765768,1,0,0,19
DuoF,82,42308,34680,5320,0.819676562559156,0.8197031294317859,0.1544902865653277,0.15340253748558247,1,0,0,19
DuoF,83,42308,35106,5532,0.8297625300383341,0.8297721471116574,0.1587467326919614,0.15757990087164586,1,0,0,19
DuoF,84,42308,35530,5754,0.8397835722606215,0.8397938924080552,0.16311017090878915,0.16194764987334648,1,0,0,19
DuoF,85,42308,35949,5985,0.849685763918451,0.8496974567457691,0.16766196904564404,0.16648585496119503,1,0,0,19
DuoF,86,42308,36376,6201,0.8597877438115564,0.8597901106173773,0.17165844358259433,0.17046954035627887,1,0,0,19
DuoF,87,42308,36799,6441,0.8697824173374945,0.8697882197220383,0.1761873796502443,0.17503193021549499,1,0,0,19
DuoF,88,42308,37220,6682,0.879720274339082,0.8797390564432259,0.1807054902604785,0.17952713594841482,0,0,0,20
DuoF,89,42308,37644,6927,0.8897368572365977,0.8897608017396237,0.18511905402790335,0.18401338858782276,0,0,0,20
DuoF,90,42308,38071,7175,0.8998512516794452,0.8998534556112319,0.18952833036266228,0.18846366000367734,0,0,0,20
DuoF,91,42308,38489,7441,0.9097227215747254,0.909733383757209,0.1944479441115803,0.19332796383382264,0,0,0,20
DuoF,92,42308,38914,7690,0.9197571975356199,0.9197787652453436,0.19886296920845872,0.1976152541501773,0,0,0,20
DuoF,93,42308,39336,7948,0.9297505230131499,0.9297532381582679,0.20332988654450707,0.20205409802725238,0,0,0,20
DuoF,94,42308,39759,8229,0.9397432582385192,0.939751347262929,0.20828665915254693,0.20697200633818758,0,0,0,20
DuoF,95,42308,40184,8524,0.9497811345282388,0.9497967287510636,0.21358926770415676,0.2121242285486761,0,0,0,20
DuoF,96,42308,40606,8805,0.9597453749398346,0.9597712016639879,0.21835682180893895,0.21683987588041176,0,0,0,20
DuoF,97,42308,41029,9131,0.9697753115173757,0.9697693107686489,0.224061300433245,0.2225499037266324,0,0,0,20
DuoF,98,42308,41453,9464,0.979780180844901,0.9797910560650468,0.2297788477786266,0.2283067570501532,0,0,0,20
DuoF,99,42308,41875,9792,0.9897513593970017,0.9897655289779711,0.23532893765770752,0.23383880597014925,0,0,0,20
DuoF,100,42308,42308,10149,1.0,1.0,0.24140672767353788,0.239883709936655,0,0,0,20
Primary-only,1,42308,413,7,0.009754453576623925,0.009761747187293184,0.016284991478460357,0.01694915254237288,0,0,20,2
Primary-only,2,42308,835,9,0.0197256321287247,0.019736220100217455,0.010555216835214576,0.010778443113772455,3,0,17,2
Primary-only,3,42308,1259,10,0.029730501456249954,0.029757965396615297,0.007771824643846836,0.007942811755361398,18,0,1,1
Primary-only,4,42308,1683,15,0.039778456051809165,0.03977971069301314,0.008871115286385626,0.008912655971479501,18,0,1,1
Primary-only,5,42308,2104,17,0.04972467844538715,0.049730547414200625,0.007975244518394953,0.008079847908745247,19,0,0,1
Primary-only,6,42308,2529,21,0.05976255473510643,0.059775928902335254,0.008214942025924312,0.00830367734282325,19,0,0,1
Primary-only,7,42308,2952,29,0.06975528996047586,0.06977403800699632,0.009569362421499052,0.009823848238482384,20,0,0,0
Primary-only,8,42308,3375,43,0.07976663345602389,0.07977214711165737,0.012651144661377066,0.01274074074074074,19,0,0,1
Primary-only,9,42308,3799,47,0.08978309139890037,0.08979389240805521,0.012337177503407203,0.012371676757041327,19,0,0,1
Primary-only,10,42308,4218,52,0.09968346302828442,0.09969745674576912,0.012356743902658864,0.012328117591275486,19,0,0,1
Primary-only,11,42308,4644,63,0.10976895573702797,0.10976647442564054,0.013711523770560962,0.013565891472868217,19,0,0,1
Primary-only,12,42308,5069,71,0.11980355665256175,0.11981185591377518,0.014030204182938245,0.014006707437364372,19,0,0,1
Primary-only,13,42308,5489,79,0.12972339563613122,0.12973905644322586,0.014403087907798703,0.01439242120604846,19,0,0,1
Primary-only,14,42308,5912,82,0.13971806916206925,0.13973716554788693,0.013895941878181205,0.013870094722598106,19,0,0,1
Primary-only,15,42308,6339,92,0.1498200490551746,0.14982981941949514,0.014545739893483393,0.014513330178261556,19,0,0,1
Primary-only,16,42308,6759,99,0.1597402587310222,0.15975701994894584,0.014682865393337775,0.014647137150466045,19,0,0,1
Primary-only,17,42308,7182,109,0.1697432829352916,0.16975512905360687,0.015105335904891758,0.01517683096630465,19,0,0,1
Primary-only,18,42308,7608,116,0.17982925041446982,0.1798241467334783,0.015104518394820469,0.015247108307045216,19,0,0,1
Primary-only,19,42308,8027,137,0.18971882224631514,0.1897277110711922,0.016804883764573245,0.017067397533325028,19,0,0,1
Primary-only,20,42308,8451,155,0.19973582854194988,0.19974945636759006,0.01818841431062913,0.018341024730801087,19,0,0,1
Primary-only,21,42308,8874,175,0.2097348835923533,0.20974756547225112,0.019534862728488606,0.019720531890917287,19,0,0,1
Primary-only,22,42308,9297,195,0.21973962182390266,0.21974567457691216,0.020714746236526423,0.020974507905776058,18,0,0,2
Primary-only,23,42308,9722,227,0.2297718727383653,0.2297910560650468,0.023199604646775576,0.023349105122402798,18,0,0,2
Primary-only,24,42308,10147,254,0.23981982343806693,0.23983643755318143,0.024910800703927254,0.025032029171183603,17,0,0,3
Primary-only,25,42308,10570,271,0.24983711363878142,0.2498345466578425,0.025577878402933452,0.025638599810785243,17,0,0,3
Primary-only,26,42308,10989,302,0.2597289856367987,0.2597381109955564,0.02747710567967055,0.027482027482027483,17,0,0,3
Primary-only,27,42308,11413,322,0.2697489839496463,0.26975985629195426,0.028184768305460094,0.028213440813107858,17,0,0,3
Primary-only,28,42308,11836,341,0.27974226927261303,0.2797579653966153,0.02874519516345835,0.028810408921933085,17,0,0,3
Primary-only,29,42308,12260,365,0.2897798504108808,0.2897797106930131,0.029618044659475554,0.029771615008156605,17,0,0,3
Primary-only,30,42308,12683,381,0.2997708554884497,0.2997778197976742,0.029943933594424002,0.030040211306473233,17,0,0,3
Primary-only,31,42308,13106,403,0.3097642661437074,0.30977592890233524,0.030629408885900704,0.03074927514115672,17,0,0,3
Primary-only,32,42308,13527,421,0.319699505231977,0.31972676562352276,0.03097129472731708,0.03112293930657204,17,0,0,3
Primary-only,33,42308,13951,448,0.32974363103653814,0.3297485109199206,0.03186307142407131,0.032112393376818864,17,0,0,3
Primary-only,34,42308,14375,470,0.3397647281536712,0.3397702562163184,0.03252536655633717,0.03269565217391304,17,0,0,3
Primary-only,35,42308,14798,502,0.34974873862322947,0.3497683653209795,0.03387572051803526,0.03392350317610488,17,0,0,3
Primary-only,36,42308,15223,538,0.35980707333454554,0.3598137468091141,0.035307756098203386,0.035341259935623724,17,0,0,3
Primary-only,37,42308,15644,584,0.36976035386240225,0.3697645835303016,0.03737852731476553,0.03733060598312452,16,0,0,4
Primary-only,38,42308,16066,624,0.3797202761251312,0.37973905644322586,0.03884428317713958,0.03883978588323167,15,0,0,5
Primary-only,39,42308,16491,663,0.389762063643387,0.3897844379313605,0.04024718134334265,0.04020374749863562,15,0,0,5
Primary-only,40,42308,16915,701,0.3998044197620487,0.39980618322775835,0.04161641643781606,0.041442506650901566,15,0,0,5
Primary-only,41,42308,17336,743,0.40974764476310155,0.4097570199489458,0.04303029762279222,0.042858790955237654,15,0,0,5
Primary-only,42,42308,17758,794,0.4197183000002506,0.4197314928618701,0.04484120630925974,0.044712242369636224,12,0,0,8
Primary-only,43,42308,18185,847,0.42982259396987016,0.4298241467334783,0.04665140268636149,0.046576849051416,12,0,0,8
Primary-only,44,42308,18604,908,0.43971378285174556,0.4397277110711922,0.048744036007417425,0.04880670823478822,12,0,0,8
Primary-only,45,42308,19031,953,0.44980555733409533,0.4498203649428004,0.0499764620065928,0.050076191477063735,12,0,0,8
Primary-only,46,42308,19452,1012,0.45974537672588384,0.4597712016639879,0.051899053478420595,0.05202549866337652,12,0,0,8
Primary-only,47,42308,19876,1064,0.4697873128720027,0.46979294696038576,0.05339239438817066,0.05353189776615013,12,0,0,8
Primary-only,48,42308,20298,1117,0.4797575111561435,0.47976741987331,0.05494486394961386,0.055030052221893784,12,0,0,8
Primary-only,49,42308,20722,1173,0.48976998541473443,0.48978916516970783,0.05660811773132756,0.05660650516359425,12,0,0,8
Primary-only,50,42308,21149,1234,0.49988777775104626,0.49988181904131607,0.05838621342045457,0.0583479124308478,12,0,0,8
Primary-only,51,42308,21566,1303,0.5097358275588914,0.5097381109955564,0.060390509999205595,0.06041917833627006,12,0,0,8
Primary-only,52,42308,21991,1383,0.5197663198355003,0.519783492483691,0.06289085326380035,0.06288936383065799,12,0,0,8
Primary-only,53,42308,22412,1458,0.529718500101623,0.5297343292048785,0.0650653619750683,0.06505443512404069,12,0,0,8
Primary-only,54,42308,22836,1535,0.539760436247742,0.5397560745012764,0.06718873893730523,0.06721842704501664,10,0,0,10
Primary-only,55,42308,23257,1616,0.5497002556395304,0.5497069112224638,0.06938354207844946,0.06948445629272908,10,0,0,10
Primary-only,56,42308,23685,1698,0.5598100481398983,0.5598232012858089,0.07175754240037614,0.07169094363521215,10,0,0,10
Primary-only,57,42308,24103,1792,0.5696832190037555,0.5697031294317859,0.07432378610517246,0.07434759158610961,10,0,0,10
Primary-only,58,42308,24530,1922,0.5797875129733752,0.5797957833033942,0.07840361752344792,0.07835303709743172,9,0,0,11
Primary-only,59,42308,24952,2031,0.5897581682105242,0.5897702562163184,0.08156363452019393,0.08139628085924976,8,0,0,12
Primary-only,60,42308,25376,2148,0.5997688468446027,0.5997920015127163,0.08488152882497386,0.0846469104665826,7,0,0,13
Primary-only,61,42308,25797,2271,0.6097437493302389,0.6097428382339037,0.08829169513420121,0.08803349226654263,7,0,0,13
Primary-only,62,42308,26222,2373,0.6197855368484946,0.6197882197220383,0.09080036583543699,0.09049652963160705,7,0,0,13
Primary-only,63,42308,26644,2515,0.6297454591112236,0.6297626926349627,0.09476528422871426,0.09439273382375019,8,0,0,12
Primary-only,64,42308,27066,2661,0.6397167576570982,0.639737165547887,0.09868117042010395,0.09831522943914875,8,0,0,12
Primary-only,65,42308,27490,2781,0.6497570743503964,0.6497589108442847,0.10146431731458029,0.10116405965805747,8,0,0,12
Primary-only,66,42308,27913,2915,0.6597410848199544,0.6597570199489459,0.10470897399520751,0.10443162684054025,8,0,0,12
Primary-only,67,42308,28337,3029,0.6697621819370878,0.6697787652453436,0.10710280071231396,0.10689204926421286,8,0,0,12
Primary-only,68,42308,28762,3168,0.6798243257596669,0.6798241467334784,0.11030229758212139,0.11014533064460051,7,0,0,13
Primary-only,69,42308,29182,3299,0.6897415468299184,0.689751347262929,0.11322128477327403,0.11304913988074841,5,0,0,15
Primary-only,70,42308,29606,3475,0.6997638592192802,0.6997730925593268,0.11752713504118406,0.11737485644801729,4,0,0,16
Primary-only,71,42308,30028,3627,0.709725962562745,0.7097475654722512,0.12100659292749148,0.12078726521912882,4,0,0,16
Primary-only,72,42308,30453,3785,0.7197815617190308,0.7197929469603858,0.12452379580610516,0.12428988933766788,4,0,0,16
Primary-only,73,42308,30875,3942,0.7297568290239795,0.7297674198733101,0.12799606121357301,0.1276761133603239,4,0,0,16
Primary-only,74,42308,31299,4094,0.7397768273368269,0.7397891651697078,0.13118322170966162,0.1308029010511518,3,0,0,17
Primary-only,75,42308,31724,4258,0.7498404662113958,0.7498345466578424,0.13457922297150143,0.13422014878325558,2,0,0,18
Primary-only,76,42308,32142,4427,0.7597040075535768,0.7597144748038196,0.13813506401669154,0.13773256175720242,2,0,0,18
Primary-only,77,42308,32566,4593,0.7697339402352604,0.7697362201002175,0.14150533265254184,0.1410366640054044,2,0,0,18
Primary-only,78,42308,32991,4781,0.7797661911497231,0.7797816015883521,0.1454332082962128,0.14491831105453,2,0,0,18
Primary-only,79,42308,33414,4976,0.7897709293812726,0.7897797106930131,0.14951420749101854,0.14891961453283056,2,0,0,18
Primary-only,80,42308,33840,5191,0.7998374380647014,0.7998487283728846,0.1539209844455706,0.1533983451536643,2,0,0,18
Primary-only,81,42308,34261,5400,0.8097869907273105,0.809799565094072,0.15810326165075353,0.15761361314614283,1,0,0,19
Primary-only,82,42308,34680,5611,0.819676562559156,0.8197031294317859,0.16224694452941674,0.16179354094579007,1,0,0,19
Primary-only,83,42308,35106,5808,0.8297625300383341,0.8297721471116574,0.16601816566110575,0.16544180481968895,1,0,0,19
Primary-only,84,42308,35530,6016,0.8397835722606215,0.8397938924080552,0.17002952920617806,0.16932169997185478,1,0,0,19
Primary-only,85,42308,35949,6228,0.849685763918451,0.8496974567457691,0.17408826137622554,0.17324543102728865,1,0,0,19
Primary-only,86,42308,36376,6444,0.8597877438115564,0.8597901106173773,0.17808603827813904,0.1771497690785133,1,0,0,19
Primary-only,87,42308,36799,6681,0.8697824173374945,0.8697882197220383,0.18262900524872167,0.18155384657191773,1,0,0,19
Primary-only,88,42308,37220,6922,0.879720274339082,0.8797390564432259,0.18713681523928602,0.1859752821063944,0,0,0,20
Primary-only,89,42308,37644,7164,0.8897368572365977,0.8897608017396237,0.19161543769420997,0.19030921262352565,0,0,0,20
Primary-only,90,42308,38071,7406,0.8998512516794452,0.8998534556112319,0.19599416888716356,0.1945312705208689,0,0,0,20
Primary-only,91,42308,38489,7640,0.9097227215747254,0.909733383757209,0.20008775445015464,0.19849827223362518,0,0,0,20
Primary-only,92,42308,38914,7892,0.9197571975356199,0.9197787652453436,0.20432687281576917,0.2028061880043172,0,0,0,20
Primary-only,93,42308,39336,8161,0.9297505230131499,0.9297532381582679,0.20895748482388884,0.20746898515354892,0,0,0,20
Primary-only,94,42308,39759,8413,0.9397432582385192,0.939751347262929,0.21307316847704855,0.21159988933323273,0,0,0,20
Primary-only,95,42308,40184,8681,0.9497811345282388,0.9497967287510636,0.2175257243752381,0.21603125622138164,0,0,0,20
Primary-only,96,42308,40606,8953,0.9597453749398346,0.9597712016639879,0.2219898596308758,0.22048465743978723,0,0,0,20
Primary-only,97,42308,41029,9253,0.9697753115173757,0.9697693107686489,0.2270357944670723,0.22552341027078407,0,0,0,20
Primary-only,98,42308,41453,9541,0.979780180844901,0.9797910560650468,0.23167772270986825,0.23016428244035414,0,0,0,20
Primary-only,99,42308,41875,9826,0.9897513593970017,0.9897655289779711,0.23615128320716658,0.23465074626865673,0,0,0,20
Primary-only,100,42308,42308,10149,1.0,1.0,0.24140672767353788,0.239883709936655,0,0,0,20
MSP,1,42308,413,3,0.009754453576623925,0.009761747187293184,0.006684731266745462,0.007263922518159807,0,0,20,1
MSP,2,42308,835,7,0.0197256321287247,0.019736220100217455,0.008112178296554345,0.008383233532934131,3,0,17,2
MSP,3,42308,1259,12,0.029730501456249954,0.029757965396615297,0.009431127876130426,0.009531374106433678,17,0,1,2
MSP,4,42308,1683,19,0.039778456051809165,0.03977971069301314,0.01145284107914428,0.0112893642305407,17,0,1,2
MSP,5,42308,2104,30,0.04972467844538715,0.049730547414200625,0.014446577739562342,0.014258555133079848,18,0,0,2
MSP,6,42308,2529,39,0.05976255473510643,0.059775928902335254,0.015634471420427957,0.01542111506524318,18,0,0,2
MSP,7,42308,2952,46,0.06975528996047586,0.06977403800699632,0.015906661524890304,0.015582655826558265,18,0,0,2
MSP,8,42308,3375,66,0.07976663345602389,0.07977214711165737,0.020041063315232612,0.019555555555555555,18,0,0,2
MSP,9,42308,3799,84,0.08978309139890037,0.08979389240805521,0.022737686392491636,0.022111081863648328,18,0,0,2
MSP,10,42308,4218,102,0.09968346302828442,0.09969745674576912,0.02492160646186574,0.02418207681365576,18,0,0,2
MSP,11,42308,4644,117,0.10976895573702797,0.10976647442564054,0.02579932130156503,0.025193798449612403,18,0,0,2
MSP,12,42308,5069,142,0.11980355665256175,0.11981185591377518,0.028675747973145926,0.028013414874728745,18,0,0,2
MSP,13,42308,5489,162,0.12972339563613122,0.12973905644322586,0.030219983904905504,0.029513572599744943,18,0,0,2
MSP,14,42308,5912,177,0.13971806916206925,0.13973716554788693,0.030653466670788464,0.02993910690121786,18,0,0,2
MSP,15,42308,6339,191,0.1498200490551746,0.14982981941949514,0.03092646084844011,0.030130935478782143,18,0,0,2
MSP,16,42308,6759,215,0.1597402587310222,0.15975701994894584,0.03273470880037453,0.031809439266163635,17,0,0,3
MSP,17,42308,7182,230,0.1697432829352916,0.16975512905360687,0.03290342271197097,0.03202450570871623,18,0,0,2
MSP,18,42308,7608,250,0.17982925041446982,0.1798241467334783,0.03383434884104307,0.03286014721345951,17,0,0,3
MSP,19,42308,8027,269,0.18971882224631514,0.1897277110711922,0.03448709422906741,0.03351189734645571,16,0,0,4
MSP,20,42308,8451,288,0.19973582854194988,0.19974945636759006,0.03511570534781778,0.03407880724174654,16,0,0,4
MSP,21,42308,8874,314,0.2097348835923533,0.20974756547225112,0.03656788279617324,0.03538426864998873,16,0,0,4
MSP,22,42308,9297,338,0.21973962182390266,0.21974567457691216,0.03752569741029097,0.03635581370334517,16,0,0,4
MSP,23,42308,9722,358,0.2297718727383653,0.2297910560650468,0.038016985527628035,0.03682369882740177,16,0,0,4
MSP,24,42308,10147,375,0.23981982343806693,0.23983643755318143,0.03818029058298366,0.036956735981078154,16,0,0,4
MSP,25,42308,10570,401,0.24983711363878142,0.2498345466578425,0.039107688429965946,0.03793755912961211,15,0,0,5
MSP,26,42308,10989,422,0.2597289856367987,0.2597381109955564,0.03961259152724019,0.0384020384020384,16,0,0,4
MSP,27,42308,11413,448,0.2697489839496463,0.26975985629195426,0.040511775532226235,0.03925348287041094,15,0,0,5
MSP,28,42308,11836,472,0.27974226927261303,0.2797579653966153,0.04103730274777351,0.03987833727610679,15,0,0,5
MSP,29,42308,12260,499,0.2897798504108808,0.2897797106930131,0.0418110763700193,0.04070146818923328,15,0,0,5
MSP,30,42308,12683,531,0.2997708554884497,0.2997778197976742,0.042964717550430034,0.041867066151541434,15,0,0,5
MSP,31,42308,13106,555,0.3097642661437074,0.30977592890233524,0.0433968997687154,0.04234701663360293,15,0,0,5
MSP,32,42308,13527,586,0.319699505231977,0.31972676562352276,0.0443485966035418,0.04332076587565609,15,0,0,5
MSP,33,42308,13951,620,0.32974363103653814,0.3297485109199206,0.04549699295181825,0.04444125869113325,15,0,0,5
MSP,34,42308,14375,661,0.3397647281536712,0.3397702562163184,0.04701200995734785,0.045982608695652176,15,0,0,5
MSP,35,42308,14798,699,0.34974873862322947,0.3497683653209795,0.048235311038963,0.04723611298824165,15,0,0,5
MSP,36,42308,15223,741,0.35980707333454554,0.3598137468091141,0.04967846577652101,0.04867634500426986,15,0,0,5
MSP,37,42308,15644,778,0.36976035386240225,0.3697645835303016,0.05070125372346198,0.049731526463819994,15,0,0,5
MSP,38,42308,16066,816,0.3797202761251312,0.37973905644322586,0.051738178923256425,0.05079048923191834,13,0,0,7
MSP,39,42308,16491,857,0.389762063643387,0.3897844379313605,0.05295740275347046,0.05196773997938269,13,0,0,7
MSP,40,42308,16915,905,0.3998044197620487,0.39980618322775835,0.05439845104011839,0.053502808158439254,12,0,0,8
MSP,41,42308,17336,958,0.40974764476310155,0.4097570199489458,0.05616376492932919,0.05526072911859714,12,0,0,8
MSP,42,42308,17758,1009,0.4197183000002506,0.4197314928618701,0.057686617058044246,0.05681946165108683,12,0,0,8
MSP,43,42308,18185,1070,0.42982259396987016,0.4298241467334783,0.05974929444709943,0.058839703051965904,12,0,0,8
MSP,44,42308,18604,1132,0.43971378285174556,0.4397277110711922,0.06169933675428794,0.060847129649537736,12,0,0,8
MSP,45,42308,19031,1202,0.44980555733409533,0.4498203649428004,0.06396709588173179,0.06316010719352635,12,0,0,8
MSP,46,42308,19452,1262,0.45974537672588384,0.4597712016639879,0.06566604204263123,0.06487764754266913,11,0,0,9
MSP,47,42308,19876,1330,0.4697873128720027,0.46979294696038576,0.06771507142206908,0.06691487220768766,11,0,0,9
MSP,48,42308,20298,1404,0.4797575111561435,0.47976741987331,0.0698941001187628,0.06916937629323086,10,0,0,10
MSP,49,42308,20722,1478,0.48976998541473443,0.48978916516970783,0.07202532766513434,0.07132516166393205,10,0,0,10
MSP,50,42308,21149,1549,0.49988777775104626,0.49988181904131607,0.07398631157147789,0.07324223367535108,10,0,0,10
MSP,51,42308,21566,1631,0.5097358275588914,0.5097381109955564,0.07627471530597599,0.07562830381155522,10,0,0,10
MSP,52,42308,21991,1704,0.5197663198355003,0.519783492483691,0.07809328833039435,0.07748624437269792,10,0,0,10
MSP,53,42308,22412,1791,0.529718500101623,0.5297343292048785,0.08046932335181278,0.07991254684990184,9,0,0,11
MSP,54,42308,22836,1867,0.539760436247742,0.5397560745012764,0.08230213304722281,0.08175687510947627,9,0,0,11
MSP,55,42308,23257,1945,0.5497002556395304,0.5497069112224638,0.08410920978663057,0.08363073483252353,9,0,0,11
MSP,56,42308,23685,2037,0.5598100481398983,0.5598232012858089,0.08655416471185691,0.08600379987333756,9,0,0,11
MSP,57,42308,24103,2121,0.5696832190037555,0.5697031294317859,0.08864273198866929,0.08799734472887193,9,0,0,11
MSP,58,42308,24530,2224,0.5797875129733752,0.5797957833033942,0.09118346829020973,0.09066449245821444,9,0,0,11
MSP,59,42308,24952,2333,0.5897581682105242,0.5897702562163184,0.09404079148668966,0.09349951907662712,9,0,0,11
MSP,60,42308,25376,2431,0.5997688468446027,0.5997920015127163,0.09634778876881392,0.09579918032786885,8,0,0,12
MSP,61,42308,25797,2554,0.6097437493302389,0.6097428382339037,0.09961093636210931,0.09900376012714657,8,0,0,12
MSP,62,42308,26222,2669,0.6197855368484946,0.6197882197220383,0.1023713659735861,0.10178476088780414,8,0,0,12
MSP,63,42308,26644,2779,0.6297454591112236,0.6297626926349627,0.10488325180813352,0.1043011559825852,8,0,0,12
MSP,64,42308,27066,2894,0.6397167576570982,0.639737165547887,0.10752691485965866,0.10692381585753344,8,0,0,12
MSP,65,42308,27490,3014,0.6497570743503964,0.6497589108442847,0.11027934466997802,0.10963986904328847,8,0,0,12
MSP,66,42308,27913,3125,0.6597410848199544,0.6597570199489459,0.11256213217991885,0.11195500304517608,8,0,0,12
MSP,67,42308,28337,3254,0.6697621819370878,0.6697787652453436,0.1154823751590943,0.11483219818611709,6,0,0,14
MSP,68,42308,28762,3391,0.6798243257596669,0.6798241467334784,0.11862318699069542,0.11789861622974758,6,0,0,14
MSP,69,42308,29182,3566,0.6897415468299184,0.689751347262929,0.12298289844613748,0.12219861558494963,4,0,0,16
MSP,70,42308,29606,3716,0.6997638592192802,0.6997730925593268,0.12628476069364836,0.12551509829088697,4,0,0,16
MSP,71,42308,30028,3867,0.709725962562745,0.7097475654722512,0.12956266193893248,0.1287798055148528,4,0,0,16
MSP,72,42308,30453,4030,0.7197815617190308,0.7197929469603858,0.13310082490192018,0.13233507372015893,4,0,0,16
MSP,73,42308,30875,4192,0.7297568290239795,0.7297674198733101,0.1365222204972145,0.13577327935222672,3,0,0,17
MSP,74,42308,31299,4348,0.7397768273368269,0.7397891651697078,0.1396146338292243,0.1389181762995623,2,0,0,18
MSP,75,42308,31724,4526,0.7498404662113958,0.7498345466578424,0.14341320650274694,0.14266801160005044,2,0,0,18
MSP,76,42308,32142,4704,0.7597040075535768,0.7597144748038196,0.14702230254951767,0.14635056934851595,1,0,0,19
MSP,77,42308,32566,4880,0.7697339402352604,0.7697362201002175,0.15056167574984114,0.1498495363262298,1,0,0,19
MSP,78,42308,32991,5059,0.7797661911497231,0.7797816015883521,0.15410637374906017,0.1533448516262011,1,0,0,19
MSP,79,42308,33414,5243,0.7897709293812726,0.7897797106930131,0.15769589725260494,0.156910277129347,1,0,0,19
MSP,80,42308,33840,5433,0.7998374380647014,0.7998487283728846,0.16132616684322068,0.1605496453900709,1,0,0,19
MSP,81,42308,34261,5630,0.8097869907273105,0.809799565094072,0.16510830579255908,0.16432678555792302,1,0,0,19
MSP,82,42308,34680,5811,0.819676562559156,0.8197031294317859,0.1683935146417738,0.167560553633218,1,0,0,19
MSP,83,42308,35106,6019,0.8297625300383341,0.8297721471116574,0.17237598437131052,0.1714521734176494,1,0,0,19
MSP,84,42308,35530,6233,0.8397835722606215,0.8397938924080552,0.1764393840088863,0.1754292147481002,1,0,0,19
MSP,85,42308,35949,6466,0.849685763918451,0.8496974567457691,0.18096819543253087,0.17986592116609643,1,0,0,19
MSP,86,42308,36376,6668,0.8597877438115564,0.8597901106173773,0.18448810813744576,0.18330767539036727,1,0,0,19
MSP,87,42308,36799,6886,0.8697824173374945,0.8697882197220383,0.18828247345727742,0.18712465012636212,1,0,0,19
MSP,88,42308,37220,7109,0.879720274339082,0.8797390564432259,0.19219832256398367,0.19099946265448683,0,0,0,20
MSP,89,42308,37644,7324,0.8897368572365977,0.8897608017396237,0.19575025197749749,0.19455955796408458,0,0,0,20
MSP,90,42308,38071,7551,0.8998512516794452,0.8998534556112319,0.1995771683106093,0.1983399437892359,0,0,0,20
MSP,91,42308,38489,7799,0.9097227215747254,0.909733383757209,0.20389810550411666,0.2026293226636182,0,0,0,20
MSP,92,42308,38914,8038,0.9197571975356199,0.9197787652453436,0.207837730091119,0.2065580510870124,0,0,0,20
MSP,93,42308,39336,8273,0.9297505230131499,0.9297532381582679,0.2116575089923395,0.21031624974577995,0,0,0,20
MSP,94,42308,39759,8535,0.9397432582385192,0.939751347262929,0.21601087527015767,0.2146683769712518,0,0,0,20
MSP,95,42308,40184,8790,0.9497811345282388,0.9497967287510636,0.2201658359116757,0.21874377861835556,0,0,0,20
MSP,96,42308,40606,9053,0.9597453749398346,0.9597712016639879,0.2244177751060242,0.2229473476826085,0,0,0,20
MSP,97,42308,41029,9318,0.9697753115173757,0.9697693107686489,0.22860976649676637,0.22710765556070098,0,0,0,20
MSP,98,42308,41453,9575,0.979780180844901,0.9797910560650468,0.2324946178870457,0.2309844884568065,0,0,0,20
MSP,99,42308,41875,9851,0.9897513593970017,0.9897655289779711,0.236774289540001,0.23524776119402985,0,0,0,20
MSP,100,42308,42308,10149,1.0,1.0,0.24140672767353788,0.239883709936655,0,0,0,20
Forward-KL,1,42308,413,6,0.009754453576623925,0.009761747187293184,0.015180574850953787,0.014527845036319613,0,0,20,2
Forward-KL,2,42308,835,9,0.0197256321287247,0.019736220100217455,0.010374731124160484,0.010778443113772455,3,0,17,1
Forward-KL,3,42308,1259,23,0.029730501456249954,0.029757965396615297,0.01751583477131521,0.018268467037331215,17,0,1,2
Forward-KL,4,42308,1683,28,0.039778456051809165,0.03977971069301314,0.015571457614081765,0.016636957813428402,17,0,1,2
Forward-KL,5,42308,2104,39,0.04972467844538715,0.049730547414200625,0.017064755598583278,0.0185361216730038,19,0,0,1
Forward-KL,6,42308,2529,62,0.05976255473510643,0.059775928902335254,0.02321989693300868,0.024515618821668642,17,0,0,3
Forward-KL,7,42308,2952,84,0.06975528996047586,0.06977403800699632,0.027478011242221555,0.028455284552845527,17,0,0,3
Forward-KL,8,42308,3375,108,0.07976663345602389,0.07977214711165737,0.03115174487002471,0.032,17,0,0,3
Forward-KL,9,42308,3799,124,0.08978309139890037,0.08979389240805521,0.03180920384713275,0.03264016846538563,16,0,0,4
Forward-KL,10,42308,4218,144,0.09968346302828442,0.09969745674576912,0.03321389487999232,0.034139402560455195,17,0,0,3
Forward-KL,11,42308,4644,163,0.10976895573702797,0.10976647442564054,0.034200037652635615,0.03509905254091301,17,0,0,3
Forward-KL,12,42308,5069,185,0.11980355665256175,0.11981185591377518,0.03544653736478636,0.0364963503649635,17,0,0,3
Forward-KL,13,42308,5489,206,0.12972339563613122,0.12973905644322586,0.03649940703523094,0.0375296046638732,17,0,0,3
Forward-KL,14,42308,5912,233,0.13971806916206925,0.13973716554788693,0.03848701249696698,0.039411366711772665,17,0,0,3
Forward-KL,15,42308,6339,253,0.1498200490551746,0.14982981941949514,0.03896231707469051,0.03991165799021928,17,0,0,3
Forward-KL,16,42308,6759,285,0.1597402587310222,0.15975701994894584,0.041057579411588725,0.04216600088770528,16,0,0,4
Forward-KL,17,42308,7182,324,0.1697432829352916,0.16975512905360687,0.04375779731248849,0.045112781954887216,16,0,0,4
Forward-KL,18,42308,7608,351,0.17982925041446982,0.1798241467334783,0.04481934507900887,0.04613564668769716,16,0,0,4
Forward-KL,19,42308,8027,386,0.18971882224631514,0.1897277110711922,0.04687986181799887,0.04808770399900336,16,0,0,4
Forward-KL,20,42308,8451,409,0.19973582854194988,0.19974945636759006,0.04709967625676687,0.04839663945095255,16,0,0,4
Forward-KL,21,42308,8874,443,0.2097348835923533,0.20974756547225112,0.04852115119250964,0.04992111787243633,15,0,0,5
Forward-KL,22,42308,9297,484,0.21973962182390266,0.21974567457691216,0.05055505043533349,0.052059804237926215,14,0,0,6
Forward-KL,23,42308,9722,526,0.2297718727383653,0.2297910560650468,0.05253430844032023,0.05410409380785847,13,0,0,7
Forward-KL,24,42308,10147,562,0.23981982343806693,0.23983643755318143,0.05377950317295804,0.05538582832364246,14,0,0,6
Forward-KL,25,42308,10570,605,0.24983711363878142,0.2498345466578425,0.05572690808090241,0.05723746452223273,13,0,0,7
Forward-KL,26,42308,10989,646,0.2597289856367987,0.2597381109955564,0.057225563332219995,0.05878605878605878,12,0,0,8
Forward-KL,27,42308,11413,687,0.2697489839496463,0.26975985629195426,0.05865093801705316,0.06019451502672391,12,0,0,8
Forward-KL,28,42308,11836,731,0.27974226927261303,0.2797579653966153,0.06033100764934596,0.06176072997634336,12,0,0,8
Forward-KL,29,42308,12260,774,0.2897798504108808,0.2897797106930131,0.06168227943872415,0.0631321370309951,12,0,0,8
Forward-KL,30,42308,12683,822,0.2997708554884497,0.2997778197976742,0.06356193507069292,0.06481116455097374,12,0,0,8
Forward-KL,31,42308,13106,877,0.3097642661437074,0.30977592890233524,0.06558759824262525,0.06691591637417976,12,0,0,8
Forward-KL,32,42308,13527,938,0.319699505231977,0.31972676562352276,0.06796297137144329,0.06934279588970207,12,0,0,8
Forward-KL,33,42308,13951,999,0.32974363103653814,0.3297485109199206,0.07005660557606098,0.07160777005232599,11,0,0,9
Forward-KL,34,42308,14375,1055,0.3397647281536712,0.3397702562163184,0.07192300325433702,0.07339130434782609,11,0,0,9
Forward-KL,35,42308,14798,1113,0.34974873862322947,0.3497683653209795,0.07377019277827888,0.07521286660359508,10,0,0,10
Forward-KL,36,42308,15223,1172,0.35980707333454554,0.3598137468091141,0.07542480754100081,0.07698876699730671,8,0,0,12
Forward-KL,37,42308,15644,1228,0.36976035386240225,0.3697645835303016,0.07689449347908428,0.07849654819739198,8,0,0,12
Forward-KL,38,42308,16066,1293,0.3797202761251312,0.37973905644322586,0.07880802592698087,0.08048051786381177,8,0,0,12
Forward-KL,39,42308,16491,1353,0.389762063643387,0.3897844379313605,0.08037208506473238,0.08204475168273603,8,0,0,12
Forward-KL,40,42308,16915,1418,0.3998044197620487,0.39980618322775835,0.08209576625305129,0.08383091930239432,7,0,0,13
Forward-KL,41,42308,17336,1483,0.40974764476310155,0.4097570199489458,0.0837456126982334,0.08554453161052146,6,0,0,14
Forward-KL,42,42308,17758,1573,0.4197183000002506,0.4197314928618701,0.08685923981819657,0.08857979502196194,6,0,0,14
Forward-KL,43,42308,18185,1652,0.42982259396987016,0.4298241467334783,0.08902260692820614,0.09084410228210063,6,0,0,14
Forward-KL,44,42308,18604,1746,0.43971378285174556,0.4397277110711922,0.09208165246596127,0.09385078477746721,6,0,0,14
Forward-KL,45,42308,19031,1819,0.44980555733409533,0.4498203649428004,0.09402011935137182,0.09558089433030319,5,0,0,15
Forward-KL,46,42308,19452,1899,0.45974537672588384,0.4597712016639879,0.09606079705763355,0.09762492288710672,5,0,0,15
Forward-KL,47,42308,19876,1991,0.4697873128720027,0.46979294696038576,0.09866449087474166,0.10017106057556853,5,0,0,15
Forward-KL,48,42308,20298,2094,0.4797575111561435,0.47976741987331,0.10165724951957916,0.1031628731894768,5,0,0,15
Forward-KL,49,42308,20722,2196,0.48976998541473443,0.48978916516970783,0.10455974827693039,0.1059743268024322,5,0,0,15
Forward-KL,50,42308,21149,2303,0.49988777775104626,0.49988181904131607,0.10754735772392049,0.10889403754314625,5,0,0,15
Forward-KL,51,42308,21566,2398,0.5097358275588914,0.5097381109955564,0.10987761754108967,0.11119354539553,3,0,0,17
Forward-KL,52,42308,21991,2506,0.5197663198355003,0.519783492483691,0.1127272821892456,0.11395570915374471,3,0,0,17
Forward-KL,53,42308,22412,2608,0.529718500101623,0.5297343292048785,0.11508846952153491,0.11636623237551312,3,0,0,17
Forward-KL,54,42308,22836,2700,0.539760436247742,0.5397560745012764,0.11693593926797018,0.11823436678928008,2,0,0,18
Forward-KL,55,42308,23257,2810,0.5497002556395304,0.5497069112224638,0.11968940414398027,0.1208238379842628,2,0,0,18
Forward-KL,56,42308,23685,2919,0.5598100481398983,0.5598232012858089,0.12214403742293818,0.12324255858138063,2,0,0,18
Forward-KL,57,42308,24103,3017,0.5696832190037555,0.5697031294317859,0.12416009882976516,0.12517114052192674,2,0,0,18
Forward-KL,58,42308,24530,3111,0.5797875129733752,0.5797957833033942,0.12575167149302374,0.12682429677945373,2,0,0,18
Forward-KL,59,42308,24952,3225,0.5897581682105242,0.5897702562163184,0.12819809592594672,0.12924815646040397,2,0,0,18
Forward-KL,60,42308,25376,3349,0.5997688468446027,0.5997920015127163,0.1310788615390118,0.1319750945775536,2,0,0,18
Forward-KL,61,42308,25797,3457,0.6097437493302389,0.6097428382339037,0.13307104914916912,0.13400783036787223,2,0,0,18
Forward-KL,62,42308,26222,3558,0.6197855368484946,0.6197882197220383,0.13468206498389002,0.13568759057280147,2,0,0,18
Forward-KL,63,42308,26644,3682,0.6297454591112236,0.6297626926349627,0.13731297626518482,0.13819246359405496,2,0,0,18
Forward-KL,64,42308,27066,3788,0.6397167576570982,0.639737165547887,0.13910409685881656,0.13995418606369614,2,0,0,18
Forward-KL,65,42308,27490,3905,0.6497570743503964,0.6497589108442847,0.14126613690510936,0.1420516551473263,2,0,0,18
Forward-KL,66,42308,27913,4030,0.6597410848199544,0.6597570199489459,0.1437117562235403,0.14437717192705907,1,0,0,19
Forward-KL,67,42308,28337,4152,0.6697621819370878,0.6697787652453436,0.14602284578568178,0.14652221477220595,1,0,0,19
Forward-KL,68,42308,28762,4297,0.6798243257596669,0.6798241467334784,0.14901976615315554,0.1493985119254572,1,0,0,19
Forward-KL,69,42308,29182,4430,0.6897415468299184,0.689751347262929,0.1515802245472102,0.15180590775135358,1,0,0,19
Forward-KL,70,42308,29606,4570,0.6997638592192802,0.6997730925593268,0.15424988851829102,0.154360602580558,0,0,0,20
Forward-KL,71,42308,30028,4720,0.709725962562745,0.7097475654722512,0.1571722388713156,0.15718662581590515,0,0,0,20
Forward-KL,72,42308,30453,4867,0.7197815617190308,0.7197929469603858,0.15993939218402392,0.1598200505697304,0,0,0,20
Forward-KL,73,42308,30875,5007,0.7297568290239795,0.7297674198733101,0.16237985092139973,0.16217004048582995,0,0,0,20
Forward-KL,74,42308,31299,5148,0.7397768273368269,0.7397891651697078,0.16472034927974702,0.16447809834180005,0,0,0,20
Forward-KL,75,42308,31724,5317,0.7498404662113958,0.7498345466578424,0.1679441257967135,0.1676018156600681,0,0,0,20
Forward-KL,76,42308,32142,5482,0.7597040075535768,0.7597144748038196,0.17085501695426625,0.17055565926202476,0,0,0,20
Forward-KL,77,42308,32566,5655,0.7697339402352604,0.7697362201002175,0.17408610755089893,0.1736473622796782,0,0,0,20
Forward-KL,78,42308,32991,5804,0.7797661911497231,0.7797816015883521,0.17642471189800304,0.17592676790639872,0,0,0,20
Forward-KL,79,42308,33414,5954,0.7897709293812726,0.7897797106930131,0.17867905203920104,0.17818878314478961,0,0,0,20
Forward-KL,80,42308,33840,6116,0.7998374380647014,0.7998487283728846,0.18115974307533905,0.18073286052009457,0,0,0,20
Forward-KL,81,42308,34261,6297,0.8097869907273105,0.809799565094072,0.18426780094125192,0.18379498555208545,0,0,0,20
Forward-KL,82,42308,34680,6451,0.819676562559156,0.8197031294317859,0.18662222973554246,0.1860149942329873,0,0,0,20
Forward-KL,83,42308,35106,6619,0.8297625300383341,0.8297721471116574,0.18915572152324897,0.18854326895687346,0,0,0,20
Forward-KL,84,42308,35530,6802,0.8397835722606215,0.8397938924080552,0.19220419276427267,0.19144385026737967,0,0,0,20
Forward-KL,85,42308,35949,6982,0.849685763918451,0.8496974567457691,0.19493235040450624,0.19421958886199894,0,0,0,20
Forward-KL,86,42308,36376,7162,0.8597877438115564,0.8597901106173773,0.19761892103039902,0.19688805806025952,0,0,0,20
Forward-KL,87,42308,36799,7349,0.8697824173374945,0.8697882197220383,0.2005272484921509,0.19970651376396098,0,0,0,20
Forward-KL,88,42308,37220,7527,0.879720274339082,0.8797390564432259,0.20308557718909043,0.20222998387963462,0,0,0,20
Forward-KL,89,42308,37644,7728,0.8897368572365977,0.8897608017396237,0.20621702247712967,0.20529167994899586,0,0,0,20
Forward-KL,90,42308,38071,7918,0.8998512516794452,0.8998534556112319,0.20903377763970288,0.20797982716503374,0,0,0,20
Forward-KL,91,42308,38489,8121,0.9097227215747254,0.909733383757209,0.21208526906375755,0.2109953493205851,0,0,0,20
Forward-KL,92,42308,38914,8332,0.9197571975356199,0.9197787652453436,0.21526264235354436,0.2141131726370972,0,0,0,20
Forward-KL,93,42308,39336,8538,0.9297505230131499,0.9297532381582679,0.21827419570398493,0.2170530811470409,0,0,0,20
Forward-KL,94,42308,39759,8730,0.9397432582385192,0.939751347262929,0.22084198222624551,0.219572926884479,0,0,0,20
Forward-KL,95,42308,40184,8942,0.9497811345282388,0.9497967287510636,0.22382683898789996,0.2225263786581724,0,0,0,20
Forward-KL,96,42308,40606,9136,0.9597453749398346,0.9597712016639879,0.2263490966535142,0.22499138058415014,0,0,0,20
Forward-KL,97,42308,41029,9368,0.9697753115173757,0.9697693107686489,0.22984634096274256,0.22832630578371396,0,0,0,20
Forward-KL,98,42308,41453,9614,0.979780180844901,0.9797910560650468,0.2335060349106999,0.2319253130050901,0,0,0,20
Forward-KL,99,42308,41875,9870,0.9897513593970017,0.9897655289779711,0.23728173778218065,0.23570149253731343,0,0,0,20
Forward-KL,100,42308,42308,10149,1.0,1.0,0.24140672767353788,0.239883709936655,0,0,0,20
Linear-BCE,1,42308,413,1,0.009754453576623925,0.009761747187293184,0.0025200903397635463,0.002421307506053269,0,0,20,0
Linear-BCE,2,42308,835,6,0.0197256321287247,0.019736220100217455,0.0065485302628037366,0.00718562874251497,3,0,17,1
Linear-BCE,3,42308,1259,8,0.029730501456249954,0.029757965396615297,0.00595642945443722,0.006354249404289118,19,0,1,0
Linear-BCE,4,42308,1683,11,0.039778456051809165,0.03977971069301314,0.006137536473278992,0.006535947712418301,19,0,1,0
Linear-BCE,5,42308,2104,12,0.04972467844538715,0.049730547414200625,0.005443594839886782,0.005703422053231939,20,0,0,0
Linear-BCE,6,42308,2529,16,0.05976255473510643,0.059775928902335254,0.006103068536281644,0.006326611308817715,20,0,0,0
Linear-BCE,7,42308,2952,19,0.06975528996047586,0.06977403800699632,0.006296555876108399,0.006436314363143632,20,0,0,0
Linear-BCE,8,42308,3375,23,0.07976663345602389,0.07977214711165737,0.006651087663615085,0.006814814814814815,20,0,0,0
Linear-BCE,9,42308,3799,30,0.08978309139890037,0.08979389240805521,0.007649667389694842,0.007896814951302974,20,0,0,0
Linear-BCE,10,42308,4218,36,0.09968346302828442,0.09969745674576912,0.008356688168366813,0.008534850640113799,20,0,0,0
Linear-BCE,11,42308,4644,37,0.10976895573702797,0.10976647442564054,0.00783065565697075,0.007967269595176572,20,0,0,0
Linear-BCE,12,42308,5069,43,0.11980355665256175,0.11981185591377518,0.008278270313891613,0.00848293549023476,20,0,0,0
Linear-BCE,13,42308,5489,49,0.12972339563613122,0.12973905644322586,0.008821643700352306,0.008926944798688285,20,0,0,0
Linear-BCE,14,42308,5912,54,0.13971806916206925,0.13973716554788693,0.009046246092461808,0.009133964817320704,20,0,0,0
Linear-BCE,15,42308,6339,60,0.1498200490551746,0.14982981941949514,0.009367321994579403,0.00946521533364884,20,0,0,0
Linear-BCE,16,42308,6759,66,0.1597402587310222,0.15975701994894584,0.009613940744967278,0.009764758100310697,20,0,0,0
Linear-BCE,17,42308,7182,72,0.1697432829352916,0.16975512905360687,0.00991404636271605,0.010025062656641603,20,0,0,0
Linear-BCE,18,42308,7608,79,0.17982925041446982,0.1798241467334783,0.010318514615991923,0.010383806519453207,20,0,0,0
Linear-BCE,19,42308,8027,85,0.18971882224631514,0.1897277110711922,0.010554870553418218,0.01058926124330385,20,0,0,0
Linear-BCE,20,42308,8451,93,0.19973582854194988,0.19974945636759006,0.010901493628039853,0.011004614838480652,20,0,0,0
Linear-BCE,21,42308,8874,105,0.2097348835923533,0.20974756547225112,0.011617272293782727,0.011832319134550372,20,0,0,0
Linear-BCE,22,42308,9297,116,0.21973962182390266,0.21974567457691216,0.012223548581347561,0.012477143164461654,20,0,0,0
Linear-BCE,23,42308,9722,130,0.2297718727383653,0.2297910560650468,0.013034867340897243,0.013371734211067682,20,0,0,0
Linear-BCE,24,42308,10147,143,0.23981982343806693,0.23983643755318143,0.013677095973382196,0.014092835320784468,20,0,0,0
Linear-BCE,25,42308,10570,150,0.24983711363878142,0.2498345466578425,0.013783730342275008,0.014191106906338695,20,0,0,0
Linear-BCE,26,42308,10989,166,0.2597289856367987,0.2597381109955564,0.014697590681687418,0.015106015106015107,20,0,0,0
Linear-BCE,27,42308,11413,178,0.2697489839496463,0.26975985629195426,0.015208195735752756,0.015596249890475773,20,0,0,0
Linear-BCE,28,42308,11836,194,0.27974226927261303,0.2797579653966153,0.01616345960296424,0.01639067252450152,19,0,0,1
Linear-BCE,29,42308,12260,215,0.2897798504108808,0.2897797106930131,0.017297627160961882,0.017536704730831975,19,0,0,1
Linear-BCE,30,42308,12683,232,0.2997708554884497,0.2997778197976742,0.018058545827672447,0.01829220216037215,19,0,0,1
Linear-BCE,31,42308,13106,245,0.3097642661437074,0.30977592890233524,0.01843459160788912,0.018693728063482375,19,0,0,1
Linear-BCE,32,42308,13527,260,0.319699505231977,0.31972676562352276,0.018952604975321346,0.019220817624011236,19,0,0,1
Linear-BCE,33,42308,13951,279,0.32974363103653814,0.3297485109199206,0.0196901099489319,0.019998566411009965,19,0,0,1
Linear-BCE,34,42308,14375,299,0.3397647281536712,0.3397702562163184,0.020519288138679835,0.0208,19,0,0,1
Linear-BCE,35,42308,14798,324,0.34974873862322947,0.3497683653209795,0.021615067332444164,0.021894850655493986,19,0,0,1
Linear-BCE,36,42308,15223,346,0.35980707333454554,0.3598137468091141,0.022447908421401194,0.022728765683505223,19,0,0,1
Linear-BCE,37,42308,15644,367,0.36976035386240225,0.3697645835303016,0.02318493182512708,0.023459473280490924,19,0,0,1
Linear-BCE,38,42308,16066,388,0.3797202761251312,0.37973905644322586,0.0239005479932271,0.024150379683804308,18,0,0,2
Linear-BCE,39,42308,16491,418,0.389762063643387,0.3897844379313605,0.0250911416911663,0.025347159056455036,17,0,0,3
Linear-BCE,40,42308,16915,454,0.3998044197620487,0.39980618322775835,0.026530971961499387,0.02684008276677505,15,0,0,5
Linear-BCE,41,42308,17336,490,0.40974764476310155,0.4097570199489458,0.02791149270052241,0.02826488232579603,15,0,0,5
Linear-BCE,42,42308,17758,525,0.4197183000002506,0.4197314928618701,0.029133412573298195,0.02956414010586778,15,0,0,5
Linear-BCE,43,42308,18185,548,0.42982259396987016,0.4298241467334783,0.02969858523779197,0.030134726422875995,15,0,0,5
Linear-BCE,44,42308,18604,584,0.43971378285174556,0.4397277110711922,0.03097460273585948,0.0313910986884541,15,0,0,5
Linear-BCE,45,42308,19031,629,0.44980555733409533,0.4498203649428004,0.032562606430013546,0.03305133729178709,15,0,0,5
Linear-BCE,46,42308,19452,671,0.45974537672588384,0.4597712016639879,0.034117629239812895,0.034495167592021383,15,0,0,5
Linear-BCE,47,42308,19876,725,0.4697873128720027,0.46979294696038576,0.03604750251379559,0.036476152143288386,15,0,0,5
Linear-BCE,48,42308,20298,782,0.4797575111561435,0.47976741987331,0.0380753032333832,0.038525963149078725,15,0,0,5
Linear-BCE,49,42308,20722,843,0.48976998541473443,0.48978916516970783,0.040233429094001606,0.040681401409130395,15,0,0,5
Linear-BCE,50,42308,21149,908,0.49988777775104626,0.49988181904131607,0.042555518636482374,0.04293347203177455,14,0,0,6
Linear-BCE,51,42308,21566,976,0.5097358275588914,0.5097381109955564,0.04495175666522915,0.04525642214597051,13,0,0,7
Linear-BCE,52,42308,21991,1046,0.5197663198355003,0.519783492483691,0.04733336373743822,0.04756491291892138,13,0,0,7
Linear-BCE,53,42308,22412,1114,0.529718500101623,0.5297343292048785,0.049408410307099374,0.04970551490273068,13,0,0,7
Linear-BCE,54,42308,22836,1188,0.539760436247742,0.5397560745012764,0.051737123047603265,0.05202312138728324,13,0,0,7
Linear-BCE,55,42308,23257,1278,0.5497002556395304,0.5497069112224638,0.05466720472626228,0.054951197488928065,13,0,0,7
Linear-BCE,56,42308,23685,1375,0.5598100481398983,0.5598232012858089,0.057873510888272535,0.058053620434874394,11,0,0,9
Linear-BCE,57,42308,24103,1467,0.5696832190037555,0.5697031294317859,0.0606448404169073,0.06086379288885201,11,0,0,9
Linear-BCE,58,42308,24530,1563,0.5797875129733752,0.5797957833033942,0.06356457292414051,0.06371789645332246,10,0,0,10
Linear-BCE,59,42308,24952,1645,0.5897581682105242,0.5897702562163184,0.06579995506194215,0.06592657903174094,9,0,0,11
Linear-BCE,60,42308,25376,1765,0.5997688468446027,0.5997920015127163,0.06953935921095485,0.06955390920554855,9,0,0,11
Linear-BCE,61,42308,25797,1887,0.6097437493302389,0.6097428382339037,0.07311733906938318,0.07314804046982207,9,0,0,11
Linear-BCE,62,42308,26222,2005,0.6197855368484946,0.6197882197220383,0.07655944150124754,0.07646251239417283,9,0,0,11
Linear-BCE,63,42308,26644,2114,0.6297454591112236,0.6297626926349627,0.07949080297302125,0.07934244107491367,9,0,0,11
Linear-BCE,64,42308,27066,2245,0.6397167576570982,0.639737165547887,0.08322478121558868,0.08294539274366364,9,0,0,11
Linear-BCE,65,42308,27490,2391,0.6497570743503964,0.6497589108442847,0.08736559981614374,0.08697708257548199,9,0,0,11
Linear-BCE,66,42308,27913,2523,0.6597410848199544,0.6597570199489459,0.09081697706324171,0.09038799125855336,8,0,0,12
Linear-BCE,67,42308,28337,2660,0.6697621819370878,0.6697787652453436,0.09436284724707344,0.09387020503228993,8,0,0,12
Linear-BCE,68,42308,28762,2791,0.6798243257596669,0.6798241467334784,0.09762271998170094,0.0970377581531187,7,0,0,13
Linear-BCE,69,42308,29182,2937,0.6897415468299184,0.689751347262929,0.10118622453796818,0.10064423274621342,6,0,0,14
Linear-BCE,70,42308,29606,3092,0.6997638592192802,0.6997730925593268,0.10493388181783751,0.10443828953590488,5,0,0,15
Linear-BCE,71,42308,30028,3256,0.709725962562745,0.7097475654722512,0.10889496488918199,0.10843213001198881,5,0,0,15
Linear-BCE,72,42308,30453,3419,0.7197815617190308,0.7197929469603858,0.11287665892468292,0.11227136899484451,5,0,0,15
Linear-BCE,73,42308,30875,3584,0.7297568290239795,0.7297674198733101,0.11668223663152065,0.11608097165991903,3,0,0,17
Linear-BCE,74,42308,31299,3754,0.7397768273368269,0.7397891651697078,0.12061382594934422,0.11993993418320074,3,0,0,17
Linear-BCE,75,42308,31724,3925,0.7498404662113958,0.7498345466578424,0.1244706921207586,0.12372336401462615,2,0,0,18
Linear-BCE,76,42308,32142,4104,0.7597040075535768,0.7597144748038196,0.12850595350722233,0.12768340489079708,2,0,0,18
Linear-BCE,77,42308,32566,4296,0.7697339402352604,0.7697362201002175,0.13272879928497427,0.13191672296259904,2,0,0,18
Linear-BCE,78,42308,32991,4508,0.7797661911497231,0.7797816015883521,0.13747212816855603,0.13664332696796097,2,0,0,18
Linear-BCE,79,42308,33414,4698,0.7897709293812726,0.7897797106930131,0.14145835257040465,0.14059974860836774,2,0,0,18
Linear-BCE,80,42308,33840,4910,0.7998374380647014,0.7998487283728846,0.14589651245535334,0.14509456264775414,2,0,0,18
Linear-BCE,81,42308,34261,5107,0.8097869907273105,0.809799565094072,0.1499927411822646,0.14906161524765768,1,0,0,19
Linear-BCE,82,42308,34680,5310,0.819676562559156,0.8197031294317859,0.15408854289920312,0.15311418685121106,1,0,0,19
Linear-BCE,83,42308,35106,5528,0.8297625300383341,0.8297721471116574,0.15848106963461867,0.1574659602347177,1,0,0,19
Linear-BCE,84,42308,35530,5742,0.8397835722606215,0.8397938924080552,0.16267075323207583,0.16160990712074302,1,0,0,19
Linear-BCE,85,42308,35949,5981,0.849685763918451,0.8496974567457691,0.1674687975054371,0.16637458621936632,1,0,0,19
Linear-BCE,86,42308,36376,6211,0.8597877438115564,0.8597901106173773,0.1718621348850298,0.17074444688805807,1,0,0,19
Linear-BCE,87,42308,36799,6458,0.8697824173374945,0.8697882197220383,0.17655936869935204,0.1754938992907416,0,0,0,20
Linear-BCE,88,42308,37220,6699,0.879720274339082,0.8797390564432259,0.18098856059400775,0.17998387963460505,0,0,0,20
Linear-BCE,89,42308,37644,6954,0.8897368572365977,0.8897608017396237,0.18574739652603897,0.18473063436404208,0,0,0,20
Linear-BCE,90,42308,38071,7216,0.8998512516794452,0.8998534556112319,0.19062314214345197,0.18954059520369834,0,0,0,20
Linear-BCE,91,42308,38489,7477,0.9097227215747254,0.909733383757209,0.19537114554455928,0.19426329600665126,0,0,0,20
Linear-BCE,92,42308,38914,7733,0.9197571975356199,0.9197787652453436,0.19984971492105283,0.1987202549211081,0,0,0,20
Linear-BCE,93,42308,39336,8006,0.9297505230131499,0.9297532381582679,0.20467204949717654,0.20352857433394347,0,0,0,20
Linear-BCE,94,42308,39759,8297,0.9397432582385192,0.939751347262929,0.20988723017646563,0.20868231092331296,0,0,0,20
Linear-BCE,95,42308,40184,8591,0.9497811345282388,0.9497967287510636,0.21510254839847484,0.21379155882938483,0,0,0,20
Linear-BCE,96,42308,40606,8886,0.9597453749398346,0.9597712016639879,0.2202029330751074,0.21883465497709698,0,0,0,20
Linear-BCE,97,42308,41029,9186,0.9697753115173757,0.9697693107686489,0.22534105504331908,0.22389041897194667,0,0,0,20
Linear-BCE,98,42308,41453,9491,0.979780180844901,0.9797910560650468,0.23041869168786708,0.22895809712204182,0,0,0,20
Linear-BCE,99,42308,41875,9812,0.9897513593970017,0.9897655289779711,0.23582805261885095,0.23431641791044777,0,0,0,20
Linear-BCE,100,42308,42308,10149,1.0,1.0,0.24140672767353788,0.239883709936655,0,0,0,20
SELE,1,42308,413,1,0.009754453576623925,0.009761747187293184,0.0025200903397635463,0.002421307506053269,0,0,20,0
SELE,2,42308,835,7,0.0197256321287247,0.019736220100217455,0.007729141820231819,0.008383233532934131,3,0,17,1
SELE,3,42308,1259,9,0.029730501456249954,0.029757965396615297,0.006739743160161865,0.007148530579825258,19,0,1,0
SELE,4,42308,1683,11,0.039778456051809165,0.03977971069301314,0.00616109057589065,0.006535947712418301,19,0,1,0
SELE,5,42308,2104,15,0.04972467844538715,0.049730547414200625,0.006867091424815686,0.007129277566539924,20,0,0,0
SELE,6,42308,2529,17,0.05976255473510643,0.059775928902335254,0.00652378745238598,0.006722024515618822,20,0,0,0
SELE,7,42308,2952,20,0.06975528996047586,0.06977403800699632,0.006663261067553774,0.006775067750677507,20,0,0,0
SELE,8,42308,3375,24,0.07976663345602389,0.07977214711165737,0.006883247068415605,0.0071111111111111115,20,0,0,0
SELE,9,42308,3799,30,0.08978309139890037,0.08979389240805521,0.0076352571601157925,0.007896814951302974,20,0,0,0
SELE,10,42308,4218,33,0.09968346302828442,0.09969745674576912,0.007599993753817467,0.007823613086770981,20,0,0,0
SELE,11,42308,4644,37,0.10976895573702797,0.10976647442564054,0.007791178690226775,0.007967269595176572,20,0,0,0
SELE,12,42308,5069,42,0.11980355665256175,0.11981185591377518,0.00808101871708093,0.008285657920694417,20,0,0,0
SELE,13,42308,5489,48,0.12972339563613122,0.12973905644322586,0.008581652488695128,0.00874476225177628,20,0,0,0
SELE,14,42308,5912,56,0.13971806916206925,0.13973716554788693,0.009389301150980078,0.009472259810554804,20,0,0,0
SELE,15,42308,6339,63,0.1498200490551746,0.14982981941949514,0.009817037927178049,0.009938476100331283,20,0,0,0
SELE,16,42308,6759,73,0.1597402587310222,0.15975701994894584,0.010663542014197573,0.010800414262464862,20,0,0,0
SELE,17,42308,7182,78,0.1697432829352916,0.16975512905360687,0.010713262507582231,0.01086048454469507,20,0,0,0
SELE,18,42308,7608,86,0.17982925041446982,0.1798241467334783,0.011161039200089503,0.011303890641430074,20,0,0,0
SELE,19,42308,8027,94,0.18971882224631514,0.1897277110711922,0.011580292215279158,0.01171047713965367,20,0,0,0
SELE,20,42308,8451,101,0.19973582854194988,0.19974945636759006,0.0117342559679627,0.011951248372973613,20,0,0,0
SELE,21,42308,8874,110,0.2097348835923533,0.20974756547225112,0.012128105918755176,0.012395762902862295,20,0,0,0
SELE,22,42308,9297,123,0.21973962182390266,0.21974567457691216,0.012907812104909322,0.013230074217489512,20,0,0,0
SELE,23,42308,9722,134,0.2297718727383653,0.2297910560650468,0.013436264738996423,0.013783172186792841,20,0,0,0
SELE,24,42308,10147,144,0.23981982343806693,0.23983643755318143,0.013789299506803396,0.01419138661673401,20,0,0,0
SELE,25,42308,10570,154,0.24983711363878142,0.2498345466578425,0.014111900904858329,0.01456953642384106,20,0,0,0
SELE,26,42308,10989,164,0.2597289856367987,0.2597381109955564,0.01452332508078047,0.014924014924014925,20,0,0,0
SELE,27,42308,11413,180,0.2697489839496463,0.26975985629195426,0.015443187737133067,0.015771488653290106,20,0,0,0
SELE,28,42308,11836,193,0.27974226927261303,0.2797579653966153,0.015961340288181393,0.016306184521797905,20,0,0,0
SELE,29,42308,12260,214,0.2897798504108808,0.2897797106930131,0.01710746690642801,0.017455138662316478,19,0,0,1
SELE,30,42308,12683,227,0.2997708554884497,0.2997778197976742,0.017613172502102835,0.017897973665536544,19,0,0,1
SELE,31,42308,13106,243,0.3097642661437074,0.30977592890233524,0.018204848803019764,0.01854112620173966,19,0,0,1
SELE,32,42308,13527,257,0.319699505231977,0.31972676562352276,0.01863405921855513,0.0189990389591188,19,0,0,1
SELE,33,42308,13951,272,0.32974363103653814,0.3297485109199206,0.019121551878127536,0.019496810264497167,19,0,0,1
SELE,34,42308,14375,292,0.3397647281536712,0.3397702562163184,0.019947798360477942,0.02031304347826087,19,0,0,1
SELE,35,42308,14798,310,0.34974873862322947,0.3497683653209795,0.020627786791450952,0.020948776861738072,19,0,0,1
SELE,36,42308,15223,332,0.35980707333454554,0.3598137468091141,0.02149761870630524,0.021809104644288247,19,0,0,1
SELE,37,42308,15644,348,0.36976035386240225,0.3697645835303016,0.02195204675320527,0.022244950140628994,19,0,0,1
SELE,38,42308,16066,376,0.3797202761251312,0.37973905644322586,0.02307389743692879,0.02340346072451139,18,0,0,2
SELE,39,42308,16491,408,0.389762063643387,0.3897844379313605,0.02438484991244721,0.024740767691468074,16,0,0,4
SELE,40,42308,16915,451,0.3998044197620487,0.39980618322775835,0.026263509223196105,0.026662725391664203,15,0,0,5
SELE,41,42308,17336,482,0.40974764476310155,0.4097570199489458,0.027364434706116065,0.02780341485925242,15,0,0,5
SELE,42,42308,17758,504,0.4197183000002506,0.4197314928618701,0.027962778116546915,0.028381574501633068,15,0,0,5
SELE,43,42308,18185,536,0.42982259396987016,0.4298241467334783,0.0290346895052062,0.029474841902667033,15,0,0,5
SELE,44,42308,18604,574,0.43971378285174556,0.4397277110711922,0.03040608912299588,0.030853579875295634,15,0,0,5
SELE,45,42308,19031,611,0.44980555733409533,0.4498203649428004,0.03165025121952291,0.032105512059271715,15,0,0,5
SELE,46,42308,19452,669,0.45974537672588384,0.4597712016639879,0.03395833501853977,0.034392350400987044,15,0,0,5
SELE,47,42308,19876,727,0.4697873128720027,0.46979294696038576,0.036126102161396605,0.03657677601126987,15,0,0,5
SELE,48,42308,20298,778,0.4797575111561435,0.47976741987331,0.03785083725274118,0.03832889939895556,15,0,0,5
SELE,49,42308,20722,831,0.48976998541473443,0.48978916516970783,0.039679372964850426,0.040102306727149886,15,0,0,5
SELE,50,42308,21149,897,0.49988777775104626,0.49988181904131607,0.04209509570698524,0.042413352877204595,14,0,0,6
SELE,51,42308,21566,966,0.5097358275588914,0.5097381109955564,0.04448907791911619,0.044792729296114255,13,0,0,7
SELE,52,42308,21991,1038,0.5197663198355003,0.519783492483691,0.04692858308748352,0.04720112773407303,13,0,0,7
SELE,53,42308,22412,1109,0.529718500101623,0.5297343292048785,0.04918036343620371,0.0494824201320721,13,0,0,7
SELE,54,42308,22836,1189,0.539760436247742,0.5397560745012764,0.05175964073598807,0.05206691189350149,13,0,0,7
SELE,55,42308,23257,1277,0.5497002556395304,0.5497069112224638,0.05464709423861736,0.054908199681816226,12,0,0,8
SELE,56,42308,23685,1366,0.5598100481398983,0.5598232012858089,0.05736324690839123,0.05767363310111885,11,0,0,9
SELE,57,42308,24103,1462,0.5696832190037555,0.5697031294317859,0.06036684708866597,0.06065634983197112,11,0,0,9
SELE,58,42308,24530,1558,0.5797875129733752,0.5797957833033942,0.0632831811346846,0.0635140644109254,10,0,0,10
SELE,59,42308,24952,1652,0.5897581682105242,0.5897702562163184,0.06595933550971333,0.06620711766591857,10,0,0,10
SELE,60,42308,25376,1764,0.5997688468446027,0.5997920015127163,0.06940611238551843,0.06951450189155108,10,0,0,10
SELE,61,42308,25797,1881,0.6097437493302389,0.6097428382339037,0.07292541957863029,0.07291545528549831,9,0,0,11
SELE,62,42308,26222,2004,0.6197855368484946,0.6197882197220383,0.0764697528845583,0.07642437647776676,9,0,0,11
SELE,63,42308,26644,2118,0.6297454591112236,0.6297626926349627,0.07965616589714172,0.07949256868338088,9,0,0,11
SELE,64,42308,27066,2230,0.6397167576570982,0.639737165547887,0.08264221841340293,0.08239119190127836,9,0,0,11
SELE,65,42308,27490,2366,0.6497570743503964,0.6497589108442847,0.08640246771094917,0.0860676609676246,9,0,0,11
SELE,66,42308,27913,2494,0.6597410848199544,0.6597570199489459,0.08973000431980238,0.08934904883029413,9,0,0,11
SELE,67,42308,28337,2642,0.6697621819370878,0.6697787652453436,0.09368255373088677,0.0932349931185376,8,0,0,12
SELE,68,42308,28762,2783,0.6798243257596669,0.6798241467334784,0.09730714184246338,0.09675961337876364,8,0,0,12
SELE,69,42308,29182,2926,0.6897415468299184,0.689751347262929,0.10078829960948821,0.10026728805428003,7,0,0,13
SELE,70,42308,29606,3094,0.6997638592192802,0.6997730925593268,0.10495351972736006,0.10450584341011956,5,0,0,15
SELE,71,42308,30028,3261,0.709725962562745,0.7097475654722512,0.10911299677007055,0.10859864126814972,5,0,0,15
SELE,72,42308,30453,3443,0.7197815617190308,0.7197929469603858,0.1136614586845495,0.11305946868945588,5,0,0,15
SELE,73,42308,30875,3583,0.7297568290239795,0.7297674198733101,0.11664733142660583,0.11604858299595142,5,0,0,15
SELE,74,42308,31299,3764,0.7397768273368269,0.7397891651697078,0.1210217013651186,0.12025943320872871,3,0,0,17
SELE,75,42308,31724,3938,0.7498404662113958,0.7498345466578424,0.12484725279379465,0.12413314840499307,3,0,0,17
SELE,76,42308,32142,4115,0.7597040075535768,0.7597144748038196,0.12882556449211408,0.1280256362391886,2,0,0,18
SELE,77,42308,32566,4296,0.7697339402352604,0.7697362201002175,0.13283205262057896,0.13191672296259904,2,0,0,18
SELE,78,42308,32991,4488,0.7797661911497231,0.7797816015883521,0.13692529491201308,0.13603710102755298,2,0,0,18
SELE,79,42308,33414,4701,0.7897709293812726,0.7897797106930131,0.14164969269458602,0.1406895313341713,2,0,0,18
SELE,80,42308,33840,4900,0.7998374380647014,0.7998487283728846,0.1457915719686808,0.14479905437352245,2,0,0,18
SELE,81,42308,34261,5107,0.8097869907273105,0.809799565094072,0.15007706404547955,0.14906161524765768,1,0,0,19
SELE,82,42308,34680,5306,0.819676562559156,0.8197031294317859,0.15407328324449926,0.15299884659746252,1,0,0,19
SELE,83,42308,35106,5523,0.8297625300383341,0.8297721471116574,0.1584305707288685,0.1573235344385575,1,0,0,19
SELE,84,42308,35530,5761,0.8397835722606215,0.8397938924080552,0.16335639971456029,0.1621446664790318,1,0,0,19
SELE,85,42308,35949,5991,0.849685763918451,0.8496974567457691,0.16786968448425763,0.1666527580739381,1,0,0,19
SELE,86,42308,36376,6220,0.8597877438115564,0.8597901106173773,0.17225855278305718,0.17099186276665934,1,0,0,19
SELE,87,42308,36799,6466,0.8697824173374945,0.8697882197220383,0.17688553220732198,0.17571129650262235,1,0,0,19
SELE,88,42308,37220,6716,0.879720274339082,0.8797390564432259,0.1815698957063809,0.18044062332079527,0,0,0,20
SELE,89,42308,37644,6987,0.8897368572365977,0.8897608017396237,0.18678321714458576,0.18560726809053235,0,0,0,20
SELE,90,42308,38071,7250,0.8998512516794452,0.8998534556112319,0.19152921946578016,0.1904336634183499,0,0,0,20
SELE,91,42308,38489,7511,0.9097227215747254,0.909733383757209,0.19624463943584206,0.19514666528098937,0,0,0,20
SELE,92,42308,38914,7775,0.9197571975356199,0.9197787652453436,0.20100414165363675,0.19979955799969162,0,0,0,20
SELE,93,42308,39336,8035,0.9297505230131499,0.9297532381582679,0.20551523778024916,0.204265812487289,0,0,0,20
SELE,94,42308,39759,8322,0.9397432582385192,0.939751347262929,0.21056739973137653,0.20931109937372672,0,0,0,20
SELE,95,42308,40184,8613,0.9497811345282388,0.9497967287510636,0.2156606817828025,0.21433904041409516,0,0,0,20
SELE,96,42308,40606,8917,0.9597453749398346,0.9597712016639879,0.22095816733259768,0.21959808895237157,0,0,0,20
SELE,97,42308,41029,9216,0.9697753115173757,0.9697693107686489,0.22609567716887438,0.22462160910575446,0,0,0,20
SELE,98,42308,41453,9502,0.979780180844901,0.9797910560650468,0.2306923650780281,0.22922345789207055,0,0,0,20
SELE,99,42308,41875,9816,0.9897513593970017,0.9897655289779711,0.23593552933516324,0.23441194029850745,0,0,0,20
SELE,100,42308,42308,10149,1.0,1.0,0.24140672767353788,0.239883709936655,0,0,0,20
FixedScale,1,42308,413,4,0.009754453576623925,0.009761747187293184,0.010546468361034714,0.009685230024213076,0,0,20,2
FixedScale,2,42308,835,6,0.0197256321287247,0.019736220100217455,0.0075322744628888265,0.00718562874251497,3,0,17,1
FixedScale,3,42308,1259,10,0.029730501456249954,0.029757965396615297,0.007821795468812584,0.007942811755361398,19,0,1,0
FixedScale,4,42308,1683,13,0.039778456051809165,0.03977971069301314,0.007492963525049465,0.007724301841948901,19,0,1,0
FixedScale,5,42308,2104,18,0.04972467844538715,0.049730547414200625,0.008267673548524259,0.008555133079847909,20,0,0,0
FixedScale,6,42308,2529,23,0.05976255473510643,0.059775928902335254,0.008836259786175167,0.009094503756425464,19,0,0,1
FixedScale,7,42308,2952,32,0.06975528996047586,0.06977403800699632,0.010617787743443416,0.01084010840108401,19,0,0,1
FixedScale,8,42308,3375,39,0.07976663345602389,0.07977214711165737,0.011259895137829259,0.011555555555555555,19,0,0,1
FixedScale,9,42308,3799,47,0.08978309139890037,0.08979389240805521,0.011985569970488004,0.012371676757041327,19,0,0,1
FixedScale,10,42308,4218,55,0.09968346302828442,0.09969745674576912,0.012679247486538328,0.013039355144618302,19,0,0,1
FixedScale,11,42308,4644,58,0.10976895573702797,0.10976647442564054,0.012133688666736689,0.012489233419465978,19,0,0,1
FixedScale,12,42308,5069,64,0.11980355665256175,0.11981185591377518,0.012325319266264229,0.012625764450581969,19,0,0,1
FixedScale,13,42308,5489,68,0.12972339563613122,0.12973905644322586,0.01208276000452871,0.012388413190016396,19,0,0,1
FixedScale,14,42308,5912,70,0.13971806916206925,0.13973716554788693,0.01157732240762527,0.011840324763193504,19,0,0,1
FixedScale,15,42308,6339,75,0.1498200490551746,0.14982981941949514,0.011593430627791309,0.011831519167061051,19,0,0,1
FixedScale,16,42308,6759,83,0.1597402587310222,0.15975701994894584,0.011995180375035925,0.01227992306554224,20,0,0,0
FixedScale,17,42308,7182,94,0.1697432829352916,0.16975512905360687,0.012705395075618854,0.013088276246170982,20,0,0,0
FixedScale,18,42308,7608,98,0.17982925041446982,0.1798241467334783,0.012483723215349012,0.01288117770767613,20,0,0,0
FixedScale,19,42308,8027,105,0.18971882224631514,0.1897277110711922,0.01268216021017167,0.013080852124081227,20,0,0,0
FixedScale,20,42308,8451,113,0.19973582854194988,0.19974945636759006,0.013022639925471707,0.013371198674713052,20,0,0,0
FixedScale,21,42308,8874,126,0.2097348835923533,0.20974756547225112,0.013893438922057588,0.014198782961460446,20,0,0,0
FixedScale,22,42308,9297,138,0.21973962182390266,0.21974567457691216,0.014544383472347655,0.01484349790254921,20,0,0,0
FixedScale,23,42308,9722,145,0.2297718727383653,0.2297910560650468,0.014613228035576369,0.014914626620037029,20,0,0,0
FixedScale,24,42308,10147,154,0.23981982343806693,0.23983643755318143,0.01485704217442352,0.015176899576229428,20,0,0,0
FixedScale,25,42308,10570,166,0.24983711363878142,0.2498345466578425,0.015417866009504464,0.015704824976348154,20,0,0,0
FixedScale,26,42308,10989,185,0.2597289856367987,0.2597381109955564,0.01660976876198359,0.016835016835016835,20,0,0,0
FixedScale,27,42308,11413,196,0.2697489839496463,0.26975985629195426,0.01698939979251999,0.017173398755804783,20,0,0,0
FixedScale,28,42308,11836,214,0.27974226927261303,0.2797579653966153,0.017927611466542728,0.018080432578573842,20,0,0,0
FixedScale,29,42308,12260,230,0.2897798504108808,0.2897797106930131,0.018611824976030634,0.018760195758564437,19,0,0,1
FixedScale,30,42308,12683,248,0.2997708554884497,0.2997778197976742,0.0194241276421279,0.019553733343846094,19,0,0,1
FixedScale,31,42308,13106,254,0.3097642661437074,0.30977592890233524,0.019265656598625593,0.019380436441324585,19,0,0,1
FixedScale,32,42308,13527,267,0.319699505231977,0.31972676562352276,0.019609200997204704,0.019738301175426923,19,0,0,1
FixedScale,33,42308,13951,277,0.32974363103653814,0.3297485109199206,0.01972288581797381,0.01985520751200631,19,0,0,1
FixedScale,34,42308,14375,295,0.3397647281536712,0.3397702562163184,0.020404426357098403,0.02052173913043478,19,0,0,1
FixedScale,35,42308,14798,323,0.34974873862322947,0.3497683653209795,0.021615190145803008,0.02182727395593999,19,0,0,1
FixedScale,36,42308,15223,344,0.35980707333454554,0.3598137468091141,0.022289357849794574,0.022597385535045655,19,0,0,1
FixedScale,37,42308,15644,367,0.36976035386240225,0.3697645835303016,0.023147464277804494,0.023459473280490924,18,0,0,2
FixedScale,38,42308,16066,389,0.3797202761251312,0.37973905644322586,0.023914892454888474,0.02421262293041205,18,0,0,2
FixedScale,39,42308,16491,414,0.389762063643387,0.3897844379313605,0.02480686285634809,0.02510460251046025,17,0,0,3
FixedScale,40,42308,16915,442,0.3998044197620487,0.39980618322775835,0.025813628200544864,0.02613065326633166,16,0,0,4
FixedScale,41,42308,17336,475,0.40974764476310155,0.4097570199489458,0.027026439061260475,0.027399630826026766,16,0,0,4
FixedScale,42,42308,17758,501,0.4197183000002506,0.4197314928618701,0.027820196485049752,0.028212636558170964,15,0,0,5
FixedScale,43,42308,18185,548,0.42982259396987016,0.4298241467334783,0.029775994330524864,0.030134726422875995,14,0,0,6
FixedScale,44,42308,18604,589,0.43971378285174556,0.4397277110711922,0.031165803757311105,0.03165985809503333,14,0,0,6
FixedScale,45,42308,19031,630,0.44980555733409533,0.4498203649428004,0.03256092253967301,0.033103883138037936,14,0,0,6
FixedScale,46,42308,19452,673,0.45974537672588384,0.4597712016639879,0.034017537041196165,0.03459798478305573,14,0,0,6
FixedScale,47,42308,19876,714,0.4697873128720027,0.46979294696038576,0.035343367490162224,0.03592272086939022,14,0,0,6
FixedScale,48,42308,20298,758,0.4797575111561435,0.47976741987331,0.036749841566171636,0.03734358064833974,14,0,0,6
FixedScale,49,42308,20722,811,0.48976998541473443,0.48978916516970783,0.03854753640109557,0.03913714892384905,13,0,0,7
FixedScale,50,42308,21149,864,0.49988777775104626,0.49988181904131607,0.04017358932434966,0.04085299541349473,13,0,0,7
FixedScale,51,42308,21566,926,0.5097358275588914,0.5097381109955564,0.04230194551506975,0.042937957896689236,13,0,0,7
FixedScale,52,42308,21991,994,0.5197663198355003,0.519783492483691,0.0445482335787464,0.04520030921740712,12,0,0,8
FixedScale,53,42308,22412,1068,0.529718500101623,0.5297343292048785,0.046994794982318386,0.047653043012671786,12,0,0,8
FixedScale,54,42308,22836,1141,0.539760436247742,0.5397560745012764,0.04929486970702484,0.049964967595025396,12,0,0,8
FixedScale,55,42308,23257,1221,0.5497002556395304,0.5497069112224638,0.051904256819902184,0.05250032248355334,11,0,0,9
FixedScale,56,42308,23685,1294,0.5598100481398983,0.5598232012858089,0.054129224140896916,0.05463373443107452,11,0,0,9
FixedScale,57,42308,24103,1382,0.5696832190037555,0.5697031294317859,0.056887397417951305,0.057337260921876944,11,0,0,9
FixedScale,58,42308,24530,1470,0.5797875129733752,0.5797957833033942,0.05949338349907942,0.059926620464737054,10,0,0,10
FixedScale,59,42308,24952,1562,0.5897581682105242,0.5897702562163184,0.0621742814967388,0.06260019236934915,9,0,0,11
FixedScale,60,42308,25376,1688,0.5997688468446027,0.5997920015127163,0.06615921003402733,0.06651954602774275,9,0,0,11
FixedScale,61,42308,25797,1793,0.6097437493302389,0.6097428382339037,0.06918718441089282,0.06950420591541652,9,0,0,11
FixedScale,62,42308,26222,1914,0.6197855368484946,0.6197882197220383,0.0729709844656493,0.07299214400122035,9,0,0,11
FixedScale,63,42308,26644,2029,0.6297454591112236,0.6297626926349627,0.07620257349614686,0.07615222939498574,9,0,0,11
FixedScale,64,42308,27066,2160,0.6397167576570982,0.639737165547887,0.07991296903283157,0.07980492130348038,9,0,0,11
FixedScale,65,42308,27490,2319,0.6497570743503964,0.6497589108442847,0.08466259326998998,0.08435794834485268,9,0,0,11
FixedScale,66,42308,27913,2452,0.6597410848199544,0.6597570199489459,0.08838965056482735,0.08784437358936696,9,0,0,11
FixedScale,67,42308,28337,2598,0.6697621819370878,0.6697787652453436,0.09231660653764755,0.09168225288492078,8,0,0,12
FixedScale,68,42308,28762,2754,0.6798243257596669,0.6798241467334784,0.09643591251861405,0.09575133857172659,8,0,0,12
FixedScale,69,42308,29182,2916,0.6897415468299184,0.689751347262929,0.10059049914832315,0.09992461106161332,7,0,0,13
FixedScale,70,42308,29606,3078,0.6997638592192802,0.6997730925593268,0.10463703933970184,0.10396541241640209,7,0,0,13
FixedScale,71,42308,30028,3255,0.709725962562745,0.7097475654722512,0.1090745084356021,0.10839882776075663,6,0,0,14
FixedScale,72,42308,30453,3423,0.7197815617190308,0.7197929469603858,0.11296071542974065,0.1124027189439464,5,0,0,15
FixedScale,73,42308,30875,3601,0.7297568290239795,0.7297674198733101,0.1172225726874142,0.11663157894736842,5,0,0,15
FixedScale,74,42308,31299,3791,0.7397768273368269,0.7397891651697078,0.12171882012325547,0.12112208057765424,5,0,0,15
FixedScale,75,42308,31724,3978,0.7498404662113958,0.7498345466578424,0.12605934260700113,0.12539402345227588,2,0,0,18
FixedScale,76,42308,32142,4161,0.7597040075535768,0.7597144748038196,0.13010914989362798,0.1294567855142804,2,0,0,18
FixedScale,77,42308,32566,4347,0.7697339402352604,0.7697362201002175,0.13431987765746126,0.13348277344469692,2,0,0,18
FixedScale,78,42308,32991,4553,0.7797661911497231,0.7797816015883521,0.13884391403545415,0.13800733533387893,2,0,0,18
FixedScale,79,42308,33414,4759,0.7897709293812726,0.7897797106930131,0.1432154113881765,0.1424253306997067,2,0,0,18
FixedScale,80,42308,33840,4971,0.7998374380647014,0.7998487283728846,0.14765777166380242,0.1468971631205674,1,0,0,19
FixedScale,81,42308,34261,5191,0.8097869907273105,0.809799565094072,0.1523545552219597,0.15151338256326435,1,0,0,19
FixedScale,82,42308,34680,5419,0.819676562559156,0.8197031294317859,0.15732346553060947,0.15625720876585927,1,0,0,19
FixedScale,83,42308,35106,5635,0.8297625300383341,0.8297721471116574,0.16170801745134594,0.16051387227254602,1,0,0,19
FixedScale,84,42308,35530,5846,0.8397835722606215,0.8397938924080552,0.16573490613638592,0.16453701097663945,1,0,0,19
FixedScale,85,42308,35949,6079,0.849685763918451,0.8496974567457691,0.1703626004909785,0.1691006703941695,1,0,0,19
FixedScale,86,42308,36376,6319,0.8597877438115564,0.8597901106173773,0.17502598133597186,0.17371343743127338,1,0,0,19
FixedScale,87,42308,36799,6586,0.8697824173374945,0.8697882197220383,0.1802916753758739,0.17897225468083372,0,0,0,20
FixedScale,88,42308,37220,6836,0.879720274339082,0.8797390564432259,0.18502384691896603,0.18366469639978505,0,0,0,20
FixedScale,89,42308,37644,7098,0.8897368572365977,0.8897608017396237,0.18991657073519624,0.1885559451705451,0,0,0,20
FixedScale,90,42308,38071,7341,0.8998512516794452,0.8998534556112319,0.194164906706477,0.19282393422815267,0,0,0,20
FixedScale,91,42308,38489,7607,0.9097227215747254,0.909733383757209,0.19906072208181377,0.1976408844085323,0,0,0,20
FixedScale,92,42308,38914,7877,0.9197571975356199,0.9197787652453436,0.20387025029462935,0.20242072261910882,0,0,0,20
FixedScale,93,42308,39336,8150,0.9297505230131499,0.9297532381582679,0.20863063992621983,0.20718934309538337,0,0,0,20
FixedScale,94,42308,39759,8431,0.9397432582385192,0.939751347262929,0.2135104844192973,0.21205261701753061,0,0,0,20
FixedScale,95,42308,40184,8723,0.9497811345282388,0.9497967287510636,0.21851370638084344,0.21707644833764683,0,0,0,20
FixedScale,96,42308,40606,8990,0.9597453749398346,0.9597712016639879,0.2228612346990783,0.2213958528296311,0,0,0,20
FixedScale,97,42308,41029,9251,0.9697753115173757,0.9697693107686489,0.22690878530500982,0.22547466426186355,0,0,0,20
FixedScale,98,42308,41453,9547,0.979780180844901,0.9797910560650468,0.23175783677979572,0.2303090246785516,0,0,0,20
FixedScale,99,42308,41875,9825,0.9897513593970017,0.9897655289779711,0.23604864309104442,0.2346268656716418,0,0,0,20
FixedScale,100,42308,42308,10149,1.0,1.0,0.24140672767353788,0.239883709936655,0,0,0,20
BCEAnchor,1,42308,413,2,0.009754453576623925,0.009761747187293184,0.005240824814858585,0.004842615012106538,0,0,20,1
BCEAnchor,2,42308,835,7,0.0197256321287247,0.019736220100217455,0.007893951183078732,0.008383233532934131,3,0,17,1
BCEAnchor,3,42308,1259,9,0.029730501456249954,0.029757965396615297,0.0068181568324601795,0.007148530579825258,19,0,1,0
BCEAnchor,4,42308,1683,12,0.039778456051809165,0.03977971069301314,0.00685177889759049,0.0071301247771836,19,0,1,0
BCEAnchor,5,42308,2104,15,0.04972467844538715,0.049730547414200625,0.006839819639168522,0.007129277566539924,20,0,0,0
BCEAnchor,6,42308,2529,21,0.05976255473510643,0.059775928902335254,0.008092310693383944,0.00830367734282325,19,0,0,1
BCEAnchor,7,42308,2952,27,0.06975528996047586,0.06977403800699632,0.009002378076710196,0.009146341463414634,19,0,0,1
BCEAnchor,8,42308,3375,35,0.07976663345602389,0.07977214711165737,0.010131154952134293,0.01037037037037037,19,0,0,1
BCEAnchor,9,42308,3799,43,0.08978309139890037,0.08979389240805521,0.010941457623225147,0.011318768096867597,19,0,0,1
BCEAnchor,10,42308,4218,43,0.09968346302828442,0.09969745674576912,0.009854772897932748,0.010194404931247037,19,0,0,1
BCEAnchor,11,42308,4644,45,0.10976895573702797,0.10976647442564054,0.00936966295932675,0.009689922480620155,19,0,0,1
BCEAnchor,12,42308,5069,48,0.11980355665256175,0.11981185591377518,0.009182507239348797,0.009469323337936477,19,0,0,1
BCEAnchor,13,42308,5489,57,0.12972339563613122,0.12973905644322586,0.010255731834030205,0.010384405173984331,19,0,0,1
BCEAnchor,14,42308,5912,61,0.13971806916206925,0.13973716554788693,0.010252260123603377,0.010317997293640054,19,0,0,1
BCEAnchor,15,42308,6339,66,0.1498200490551746,0.14982981941949514,0.010314430377204118,0.010411736867013724,19,0,0,1
BCEAnchor,16,42308,6759,77,0.1597402587310222,0.15975701994894584,0.011225508259283876,0.011392217783695813,20,0,0,0
BCEAnchor,17,42308,7182,85,0.1697432829352916,0.16975512905360687,0.011686316575846276,0.011835143414090782,20,0,0,0
BCEAnchor,18,42308,7608,95,0.17982925041446982,0.1798241467334783,0.01231103650066567,0.012486855941114617,20,0,0,0
BCEAnchor,19,42308,8027,102,0.18971882224631514,0.1897277110711922,0.012501889080694772,0.012707113491964619,20,0,0,0
BCEAnchor,20,42308,8451,108,0.19973582854194988,0.19974945636759006,0.012698784113932653,0.012779552715654952,20,0,0,0
BCEAnchor,21,42308,8874,115,0.2097348835923533,0.20974756547225112,0.012893784841474614,0.012959206671174216,20,0,0,0
BCEAnchor,22,42308,9297,122,0.21973962182390266,0.21974567457691216,0.01302069027864882,0.013122512638485533,20,0,0,0
BCEAnchor,23,42308,9722,130,0.2297718727383653,0.2297910560650468,0.013295413970687134,0.013371734211067682,20,0,0,0
BCEAnchor,24,42308,10147,138,0.23981982343806693,0.23983643755318143,0.01351899686847992,0.01360007884103676,20,0,0,0
BCEAnchor,25,42308,10570,149,0.24983711363878142,0.2498345466578425,0.013988605840806776,0.014096499526963104,20,0,0,0
BCEAnchor,26,42308,10989,162,0.2597289856367987,0.2597381109955564,0.014675546933308168,0.014742014742014743,20,0,0,0
BCEAnchor,27,42308,11413,176,0.2697489839496463,0.26975985629195426,0.015430216451679789,0.015421011127661439,20,0,0,0
BCEAnchor,28,42308,11836,188,0.27974226927261303,0.2797579653966153,0.015959411040572028,0.015883744508279823,20,0,0,0
BCEAnchor,29,42308,12260,206,0.2897798504108808,0.2897797106930131,0.016907532428930817,0.016802610114192495,19,0,0,1
BCEAnchor,30,42308,12683,218,0.2997708554884497,0.2997778197976742,0.01731797253128748,0.017188362374832452,19,0,0,1
BCEAnchor,31,42308,13106,229,0.3097642661437074,0.30977592890233524,0.01757741660767583,0.01747291316954067,19,0,0,1
BCEAnchor,32,42308,13527,243,0.319699505231977,0.31972676562352276,0.018015585860611902,0.017964071856287425,19,0,0,1
BCEAnchor,33,42308,13951,254,0.32974363103653814,0.3297485109199206,0.018262162605239093,0.018206580173464267,19,0,0,1
BCEAnchor,34,42308,14375,278,0.3397647281536712,0.3397702562163184,0.01932977311657625,0.01933913043478261,19,0,0,1
BCEAnchor,35,42308,14798,294,0.34974873862322947,0.3497683653209795,0.019842143746434712,0.019867549668874173,19,0,0,1
BCEAnchor,36,42308,15223,314,0.35980707333454554,0.3598137468091141,0.020572254563258216,0.02062668330815214,19,0,0,1
BCEAnchor,37,42308,15644,331,0.36976035386240225,0.3697645835303016,0.02111472685103776,0.021158271541805166,18,0,0,2
BCEAnchor,38,42308,16066,370,0.3797202761251312,0.37973905644322586,0.022965408484822696,0.023030001244864932,18,0,0,2
BCEAnchor,39,42308,16491,394,0.389762063643387,0.3897844379313605,0.023701344248760147,0.023891819780486327,17,0,0,3
BCEAnchor,40,42308,16915,429,0.3998044197620487,0.39980618322775835,0.025152276008872317,0.025362104640851316,17,0,0,3
BCEAnchor,41,42308,17336,464,0.40974764476310155,0.4097570199489458,0.026472171430479873,0.0267651130595293,15,0,0,5
BCEAnchor,42,42308,17758,498,0.4197183000002506,0.4197314928618701,0.027796753224787397,0.028043698614708863,15,0,0,5
BCEAnchor,43,42308,18185,523,0.42982259396987016,0.4298241467334783,0.028440796709459513,0.02875996700577399,15,0,0,5
BCEAnchor,44,42308,18604,561,0.43971378285174556,0.4397277110711922,0.029818226100333228,0.030154805418189636,15,0,0,5
BCEAnchor,45,42308,19031,612,0.44980555733409533,0.4498203649428004,0.03178695663239581,0.03215805790552257,15,0,0,5
BCEAnchor,46,42308,19452,656,0.45974537672588384,0.4597712016639879,0.033338871744996085,0.03372403865926383,15,0,0,5
BCEAnchor,47,42308,19876,705,0.4697873128720027,0.46979294696038576,0.03503432940461358,0.035469913463473536,15,0,0,5
BCEAnchor,48,42308,20298,750,0.4797575111561435,0.47976741987331,0.036584950326131405,0.036949453148093406,15,0,0,5
BCEAnchor,49,42308,20722,805,0.48976998541473443,0.48978916516970783,0.0385244631410353,0.0388476015828588,14,0,0,6
BCEAnchor,50,42308,21149,869,0.49988777775104626,0.49988181904131607,0.040689311878238626,0.04108941321102653,14,0,0,6
BCEAnchor,51,42308,21566,927,0.5097358275588914,0.5097381109955564,0.0425477760900649,0.04298432718167486,14,0,0,6
BCEAnchor,52,42308,21991,989,0.5197663198355003,0.519783492483691,0.0445661349205369,0.04497294347687691,14,0,0,6
BCEAnchor,53,42308,22412,1052,0.529718500101623,0.5297343292048785,0.04657917052962586,0.04693913974656434,13,0,0,7
BCEAnchor,54,42308,22836,1130,0.539760436247742,0.5397560745012764,0.049195528858959614,0.04948327202662463,13,0,0,7
BCEAnchor,55,42308,23257,1216,0.5497002556395304,0.5497069112224638,0.05199758810348732,0.05228533344799415,12,0,0,8
BCEAnchor,56,42308,23685,1305,0.5598100481398983,0.5598232012858089,0.05480573770172625,0.055098163394553513,12,0,0,8
BCEAnchor,57,42308,24103,1383,0.5696832190037555,0.5697031294317859,0.057073045076749526,0.05737874953325312,10,0,0,10
BCEAnchor,58,42308,24530,1479,0.5797875129733752,0.5797957833033942,0.060067868801775254,0.06029351814105177,10,0,0,10
BCEAnchor,59,42308,24952,1578,0.5897581682105242,0.5897702562163184,0.0630716057758008,0.06324142353318371,9,0,0,11
BCEAnchor,60,42308,25376,1676,0.5997688468446027,0.5997920015127163,0.06583233205822789,0.06604665825977302,9,0,0,11
BCEAnchor,61,42308,25797,1797,0.6097437493302389,0.6097428382339037,0.0694343715363076,0.0696592627049657,9,0,0,11
BCEAnchor,62,42308,26222,1900,0.6197855368484946,0.6197882197220383,0.07229565914122572,0.07245824117153535,9,0,0,11
BCEAnchor,63,42308,26644,2006,0.6297454591112236,0.6297626926349627,0.07527330690896004,0.07528899564629936,9,0,0,11
BCEAnchor,64,42308,27066,2121,0.6397167576570982,0.639737165547887,0.07851859836311448,0.07836399911327865,9,0,0,11
BCEAnchor,65,42308,27490,2253,0.6497570743503964,0.6497589108442847,0.08213986457856304,0.08195707530010914,9,0,0,11
BCEAnchor,66,42308,27913,2396,0.6597410848199544,0.6597570199489459,0.08612542585238367,0.0858381399347974,9,0,0,11
BCEAnchor,67,42308,28337,2528,0.6697621819370878,0.6697787652453436,0.0897128817983146,0.08921198433143947,8,0,0,12
BCEAnchor,68,42308,28762,2685,0.6798243257596669,0.6798241467334784,0.09390794134209553,0.09335233989291426,8,0,0,12
BCEAnchor,69,42308,29182,2840,0.6897415468299184,0.689751347262929,0.09792448218240245,0.09732026591734631,7,0,0,13
BCEAnchor,70,42308,29606,2998,0.6997638592192802,0.6997730925593268,0.10189978768228163,0.10126325744781463,6,0,0,14
BCEAnchor,71,42308,30028,3171,0.709725962562745,0.7097475654722512,0.10620901764402861,0.10560143865725323,6,0,0,14
BCEAnchor,72,42308,30453,3339,0.7197815617190308,0.7197929469603858,0.11031928366193021,0.10964437001280662,6,0,0,14
BCEAnchor,73,42308,30875,3513,0.7297568290239795,0.7297674198733101,0.11438208591040391,0.11378137651821862,4,0,0,16
BCEAnchor,74,42308,31299,3685,0.7397768273368269,0.7397891651697078,0.1183865139212664,0.11773539090705773,4,0,0,16
BCEAnchor,75,42308,31724,3853,0.7498404662113958,0.7498345466578424,0.12221146521963697,0.12145378892951708,4,0,0,16
BCEAnchor,76,42308,32142,4038,0.7597040075535768,0.7597144748038196,0.12641085636020352,0.12563001680044802,2,0,0,18
BCEAnchor,77,42308,32566,4236,0.7697339402352604,0.7697362201002175,0.13085307728968534,0.13007431063071914,2,0,0,18
BCEAnchor,78,42308,32991,4427,0.7797661911497231,0.7797816015883521,0.13491721019945108,0.1341881119093086,2,0,0,18
BCEAnchor,79,42308,33414,4625,0.7897709293812726,0.7897797106930131,0.13922223647620705,0.13841503561381457,2,0,0,18
BCEAnchor,80,42308,33840,4854,0.7998374380647014,0.7998487283728846,0.14438702775876666,0.14343971631205674,2,0,0,18
BCEAnchor,81,42308,34261,5069,0.8097869907273105,0.809799565094072,0.14886176486047514,0.14795248241440706,1,0,0,19
BCEAnchor,82,42308,34680,5269,0.819676562559156,0.8197031294317859,0.15289992630193944,0.15193194925028836,1,0,0,19
BCEAnchor,83,42308,35106,5489,0.8297625300383341,0.8297721471116574,0.1572858591126968,0.15635503902466816,1,0,0,19
BCEAnchor,84,42308,35530,5720,0.8397835722606215,0.8397938924080552,0.1619683089413389,0.1609907120743034,1,0,0,19
BCEAnchor,85,42308,35949,5947,0.849685763918451,0.8496974567457691,0.1663706984625229,0.16542880191382237,1,0,0,19
BCEAnchor,86,42308,36376,6199,0.8597877438115564,0.8597901106173773,0.1713468725604092,0.17041455904992303,1,0,0,19
BCEAnchor,87,42308,36799,6461,0.8697824173374945,0.8697882197220383,0.17647971927684367,0.17557542324519687,1,0,0,19
BCEAnchor,88,42308,37220,6714,0.879720274339082,0.8797390564432259,0.1813332873975493,0.18038688876947878,0,0,0,20
BCEAnchor,89,42308,37644,6971,0.8897368572365977,0.8897608017396237,0.18615680487736355,0.18518223355647645,0,0,0,20
BCEAnchor,90,42308,38071,7234,0.8998512516794452,0.8998534556112319,0.1910724181225934,0.19001339602321976,0,0,0,20
BCEAnchor,91,42308,38489,7495,0.9097227215747254,0.909733383757209,0.19585503202187873,0.19473096209306556,0,0,0,20
BCEAnchor,92,42308,38914,7764,0.9197571975356199,0.9197787652453436,0.2005328123545954,0.19951688338387213,0,0,0,20
BCEAnchor,93,42308,39336,8033,0.9297505230131499,0.9297532381582679,0.2052906613876327,0.20421496847671344,0,0,0,20
BCEAnchor,94,42308,39759,8311,0.9397432582385192,0.939751347262929,0.21021589918298325,0.20903443245554465,0,0,0,20
BCEAnchor,95,42308,40184,8602,0.9497811345282388,0.9497967287510636,0.21527485467914736,0.21406529962174,0,0,0,20
BCEAnchor,96,42308,40606,8881,0.9597453749398346,0.9597712016639879,0.22001879201891344,0.21871152046495593,0,0,0,20
BCEAnchor,97,42308,41029,9187,0.9697753115173757,0.9697693107686489,0.22531467280312661,0.22391479197640693,0,0,0,20
BCEAnchor,98,42308,41453,9483,0.979780180844901,0.9797910560650468,0.23017072069418432,0.22876510747111187,0,0,0,20
BCEAnchor,99,42308,41875,9807,0.9897513593970017,0.9897655289779711,0.23567494944395667,0.23419701492537315,0,0,0,20
BCEAnchor,100,42308,42308,10149,1.0,1.0,0.24140672767353788,0.239883709936655,0,0,0,20


==> anc/supporting_evidence/generated/figure2_operating_points.csv <==
method,eligible,accepted,errors,macro_coverage,pooled_coverage,subject_equal_ratio_risk,pooled_risk,passed_subjects,zero_subjects,below_min_support_subjects,over_risk_subjects,matched_errors,matched_accepted
Original COVER,42308,19892,817,0.47067109130397045,0.47017112602817435,0.03976483157257278,0.041071787653327974,12,1,1,7,817,19892
DuoF,42308,18598,810,0.4362443033685565,0.43958589392077146,0.042873197826790305,0.04355307022260458,13,2,2,5,946,19892
Primary-only,42308,15603,572,0.3624006538510825,0.3687954996690933,0.03590641224340633,0.036659616740370445,12,3,3,5,1133,19892
MSP,42308,13625,565,0.3145001027238171,0.3220431124137279,0.03938783621039349,0.04146788990825688,11,5,5,4,1369,19892
Forward-KL,42308,12935,669,0.30560941591195806,0.3057341401153446,0.05172319348914474,0.05172013915732509,11,1,1,8,2171,19892
Linear-BCE,42308,20639,867,0.4879182425380549,0.4878273612555545,0.04147264400154215,0.04200784921750085,12,1,1,7,794,19892
SELE,42308,20875,909,0.49348326975969065,0.4934055025054363,0.04314838866519309,0.04354491017964072,12,1,1,7,798,19892
FixedScale,42308,21455,982,0.5039958759955223,0.507114493712773,0.045277284415108254,0.045770216732696344,11,1,1,8,803,19892
BCEAnchor,42308,20805,855,0.49219841060971464,0.49175096908386123,0.04061390641531389,0.0410958904109589,12,1,1,7,780,19892


==> anc/supporting_evidence/generated/fixedscale_classes_revision_0925.tex.txt <==
\begin{tabular}{@{}lrrrrrrrr@{}}
\toprule
True stage & $N$ & $B$ & $A$ & $Q$ & $K$ & $A/N$ & $Q/A$ & $Q/B$ \\
\midrule
Wake & 8,285 & 6,727 & 4,827 & 4,786 & 41 & 58.26 & 99.15 & 71.15 \\
N1 & 2,804 & 831 & 288 & 19 & 269 & 10.27 & 6.60 & 2.29 \\
N2 & 17,799 & 13,437 & 10,899 & 10,594 & 305 & 61.23 & 97.20 & 78.84 \\
N3 & 5,703 & 5,320 & 3,690 & 3,579 & 111 & 64.70 & 96.99 & 67.27 \\
REM & 7,717 & 5,844 & 1,751 & 1,495 & 256 & 22.69 & 85.38 & 25.58 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/fixedscale_exchanges_revision_0925.tex.txt <==
\begin{tabular}{@{}llrr@{}}
\toprule
True stage & Accepted set & Epochs & Errors \\
\midrule
Wake & FixedScale only & 653 & 12 \\
Wake & BCE only & 287 & 14 \\
Wake & Common & 4,174 & 29 \\
N1 & FixedScale only & 85 & 76 \\
N1 & BCE only & 41 & 34 \\
N1 & Common & 203 & 193 \\
N2 & FixedScale only & 1,065 & 62 \\
N2 & BCE only & 678 & 50 \\
N2 & Common & 9,834 & 243 \\
N3 & FixedScale only & 232 & 25 \\
N3 & BCE only & 180 & 17 \\
N3 & Common & 3,458 & 86 \\
REM & FixedScale only & 286 & 69 \\
REM & BCE only & 319 & 14 \\
REM & Common & 1,465 & 187 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/main_ablation.tex.txt <==
\begin{tabular}{lrrrr}
\toprule
Selection & Coverage & $R_{SE}$ & $R_{pool}$ & Matched errors \\
\midrule
COVER & 47.07 & 3.98 & 4.11 & 817 \\
COVER-NLL & 49.14 & 4.25 & 4.31 & 848 \\
COVER-AUROC & 48.92 & 4.19 & 4.22 & 855 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/main_automl.tex.txt <==
\begin{tabular}{lrrrr}
\toprule
Scorer/rule space & Coverage & $R_{SE}$ & $R_{pool}$ & Matched errors \\
\midrule
COVER & 47.07 & 3.98 & 4.11 & 817 \\
COVER--$\Pi_{100}$ & 48.88 & 4.40 & 4.53 & 817 \\
AutoML--$\Pi_{20}$ & 50.53 & 3.90 & 3.99 & 786 \\
AutoML--$\Pi_{100}$ & 49.48 & 4.80 & 4.89 & 784 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/main_matched.tex.txt <==
\begin{tabular}{lrrrrl}
\toprule
Score & Errors & Risk & Pass & $\Delta R$ & Descriptive 95\% interval \\
\midrule
COVER & 817 & 4.11 & 12/20 & -- & reference \\
MSP & 1,369 & 6.88 & 9/20 & -2.77 & [-5.11, -1.13] \\
DuoF & 946 & 4.76 & 14/20 & -0.65 & [-2.24, 0.36] \\
Primary-only & 1,133 & 5.70 & 10/20 & -1.59 & [-3.39, -0.34] \\
Forward-KL & 2,171 & 10.91 & 3/20 & -6.81 & [-9.64, -4.46] \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/matched_class_deltas.tex.txt <==
\begin{tabular}{lrrrr}
\toprule
True class & $\Delta$ accepted & $\Delta$ correct & $\Delta$ errors & $\Delta$ risk (pp) \\
\midrule
Wake & -406 & -398 & -8 & -0.08 \\
N1 & +21 & -13 & +34 & +5.75 \\
N2 & +499 & +690 & -191 & -2.16 \\
N3 & -263 & -267 & +4 & +0.28 \\
REM & +149 & +117 & +32 & +1.08 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/matched_classes.tex.txt <==
\begin{tabular}{llrrrr}
\toprule
Score & True class & Accepted & Correct & Errors & Risk (\%) \\
\midrule
COVER & Wake & 4,327 & 4,282 & 45 & 1.04 \\
COVER & N1 & 265 & 13 & 252 & 95.09 \\
COVER & N2 & 9,959 & 9,697 & 262 & 2.63 \\
COVER & N3 & 3,505 & 3,416 & 89 & 2.54 \\
COVER & REM & 1,836 & 1,667 & 169 & 9.20 \\
MSP & Wake & 5,072 & 4,971 & 101 & 1.99 \\
MSP & N1 & 348 & 60 & 288 & 82.76 \\
MSP & N2 & 8,689 & 8,017 & 672 & 7.73 \\
MSP & N3 & 3,764 & 3,683 & 81 & 2.15 \\
MSP & REM & 2,019 & 1,792 & 227 & 11.24 \\
DuoF & Wake & 4,733 & 4,680 & 53 & 1.12 \\
DuoF & N1 & 244 & 26 & 218 & 89.34 \\
DuoF & N2 & 9,460 & 9,007 & 453 & 4.79 \\
DuoF & N3 & 3,768 & 3,683 & 85 & 2.26 \\
DuoF & REM & 1,687 & 1,550 & 137 & 8.12 \\
Primary-only & Wake & 4,295 & 4,209 & 86 & 2.00 \\
Primary-only & N1 & 280 & 21 & 259 & 92.50 \\
Primary-only & N2 & 10,514 & 10,129 & 385 & 3.66 \\
Primary-only & N3 & 3,334 & 3,251 & 83 & 2.49 \\
Primary-only & REM & 1,469 & 1,149 & 320 & 21.78 \\
Forward-KL & Wake & 3,918 & 3,506 & 412 & 10.52 \\
Forward-KL & N1 & 699 & 164 & 535 & 76.54 \\
Forward-KL & N2 & 9,292 & 8,423 & 869 & 9.35 \\
Forward-KL & N3 & 3,731 & 3,644 & 87 & 2.33 \\
Forward-KL & REM & 2,252 & 1,984 & 268 & 11.90 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/nested_sensitivity_revision_0925.tex.txt <==
\begin{tabular}{@{}llrrr@{}}
\toprule
Comparison & Metric & Delete-one min. & Max. & Without S11 \\
\midrule
FixedScale-1 -- BCE & $C$ & +1.50 & +2.12 & +2.12 \\
FixedScale-1 -- BCE & Locked $R_{\rm SE}$ & -0.47 & +0.08 & +0.08 \\
FixedScale-1 -- BCE & Quota $R_{\rm SE}$ & -0.43 & +0.09 & +0.09 \\
FixedScale-1 -- SELE & $C$ & +0.44 & +1.01 & +1.01 \\
FixedScale-1 -- SELE & Locked $R_{\rm SE}$ & -0.58 & -0.10 & -0.10 \\
FixedScale-1 -- SELE & Quota $R_{\rm SE}$ & -0.47 & +0.12 & +0.12 \\
BCEAnchor-1 -- FixedScale-1 & $C$ & -0.98 & -0.55 & -0.98 \\
BCEAnchor-1 -- FixedScale-1 & Locked $R_{\rm SE}$ & -0.12 & +0.26 & -0.12 \\
BCEAnchor-1 -- FixedScale-1 & Quota $R_{\rm SE}$ & -0.14 & +0.27 & -0.14 \\
BCEAnchor-selected -- FixedScale-1 & $C$ & -0.75 & -0.27 & -0.75 \\
BCEAnchor-selected -- FixedScale-1 & Locked $R_{\rm SE}$ & -0.08 & +0.36 & -0.08 \\
BCEAnchor-selected -- FixedScale-1 & Quota $R_{\rm SE}$ & -0.12 & +0.32 & -0.12 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/numbers_linear_bce.tex.txt <==
% Generated by revision_0925e/analysis_linear_bce/make_tex.py from saved scores and masks;
% no model was fitted. Matched comparisons use Linear-BCE's per-subject accepted counts.
% Intervals: paired subject bootstrap, 10,000 PCG64 draws, seed 20260901; values in pp.
\newcommand{\lbMatchedBudget}{20,639}
\newcommand{\lbMspCovCI}{+17.34 [+9.74, +25.54]}
\newcommand{\lbMspRiskCI}{+0.21 [-1.29, +1.81]}
\newcommand{\lbMspMatchedErrors}{1,467}
\newcommand{\lbLinearMatchedErrors}{867}
\newcommand{\lbMspReduction}{40.9}
\newcommand{\lbMspFewer}{16}
\newcommand{\lbMspPoolCI}{-2.91 [-5.37, -1.09]}
\newcommand{\lbFklMatchedErrors}{2,284}
\newcommand{\lbPrimaryMatchedErrors}{1,198}
\newcommand{\lbPrimaryPoolCI}{-1.60 [-3.07, -0.63]}
\newcommand{\lbPrimaryCovCI}{+12.55 [+6.81, +19.25]}
\newcommand{\lbDuofMatchedErrors}{1,031}
\newcommand{\lbDuofPoolCI}{-0.79 [-2.08, -0.02]}
\newcommand{\lbDuofCovCI}{+5.17 [+0.98, +9.83]}
\newcommand{\lbDuofFewerTotal}{164}
\newcommand{\lbDuofSubjectFourteen}{107}
\newcommand{\lbDuofDeleteRange}{[-0.95, -0.29]}
\newcommand{\lbOriginalMatchedErrors}{912}
\newcommand{\lbOriginalMinusLinearPoolCI}{+0.22 [-0.18, +0.72]}
\newcommand{\lbOriginalMinusLinearCovCI}{-1.72 [-6.32, +1.36]}
\newcommand{\lbFixedMatchedErrors}{890}
\newcommand{\lbSeleMatchedErrors}{868}
\newcommand{\lbAnchorMatchedErrors}{857}
\newcommand{\lbMspCovDelta}{17.34}
\newcommand{\lbMspRiskOne}{3.94}
\newcommand{\lbMspRiskAbs}{0.21}
\newcommand{\lbMspPoolAbs}{2.91}
\newcommand{\lbPrimaryPoolAbs}{1.60}
\newcommand{\lbDuofPoolAbs}{0.79}
\newcommand{\lbDuofCovAbs}{5.17}
\newcommand{\lbOriginalMinusLinearPoolAbs}{0.22}
\newcommand{\lbFixedMinusLinearPoolAbs}{0.11}
\newcommand{\lbHistFixedBceCovAbs}{1.61}
\newcommand{\lbExchangeCommonRisk}{3.9}
\newcommand{\lbExchangeFixedOnlyRisk}{10.5}
\newcommand{\lbExchangeBceOnlyRisk}{8.6}
\newcommand{\lbLinearCovOne}{48.8}
\newcommand{\lbLinearRiskOne}{4.15}
\newcommand{\lbCurveLinearSpread}{0.41}
\newcommand{\lbFixedMinusLinearPoolCI}{+0.11 [-0.18, +0.48]}


==> anc/supporting_evidence/generated/numbers_revision_0925.tex.txt <==
\newcommand{\rvNestedFixedBceCovCI}{+1.65 [+0.47, +2.52]}
\newcommand{\rvNestedFixedBceCovDelta}{+1.65}
\newcommand{\rvNestedFixedBceCovAbs}{1.65}
\newcommand{\rvNestedFixedBceCovOne}{1.7}
\newcommand{\rvNestedFixedBceCovWithoutEleven}{+2.12}
\newcommand{\rvNestedFixedBceCovDeleteRange}{[+1.50, +2.12]}
\newcommand{\rvNestedFixedBceCovHigher}{18}
\newcommand{\rvNestedFixedBceRiskCI}{-0.39 [-1.41, +0.23]}
\newcommand{\rvNestedFixedBceRiskDelta}{-0.39}
\newcommand{\rvNestedFixedBceRiskAbs}{0.39}
\newcommand{\rvNestedFixedBceRiskOne}{0.4}
\newcommand{\rvNestedFixedBceRiskWithoutEleven}{+0.08}
\newcommand{\rvNestedFixedBceRiskDeleteRange}{[-0.47, +0.08]}
\newcommand{\rvNestedFixedBceQuotaCI}{-0.34 [-1.30, +0.24]}
\newcommand{\rvNestedFixedBceQuotaDelta}{-0.34}
\newcommand{\rvNestedFixedBceQuotaAbs}{0.34}
\newcommand{\rvNestedFixedBceQuotaOne}{0.3}
\newcommand{\rvNestedFixedBceQuotaWithoutEleven}{+0.09}
\newcommand{\rvNestedFixedBceQuotaDeleteRange}{[-0.43, +0.09]}
\newcommand{\rvNestedFixedSeleCovCI}{+0.60 [-0.50, +1.45]}
\newcommand{\rvNestedFixedSeleCovDelta}{+0.60}
\newcommand{\rvNestedFixedSeleCovAbs}{0.60}
\newcommand{\rvNestedFixedSeleCovOne}{0.6}
\newcommand{\rvNestedFixedSeleCovWithoutEleven}{+1.01}
\newcommand{\rvNestedFixedSeleCovDeleteRange}{[+0.44, +1.01]}
\newcommand{\rvNestedFixedSeleCovHigher}{15}
\newcommand{\rvNestedFixedSeleRiskCI}{-0.51 [-1.41, +0.05]}
\newcommand{\rvNestedFixedSeleRiskDelta}{-0.51}
\newcommand{\rvNestedFixedSeleRiskAbs}{0.51}
\newcommand{\rvNestedFixedSeleRiskOne}{0.5}
\newcommand{\rvNestedFixedSeleRiskWithoutEleven}{-0.10}
\newcommand{\rvNestedFixedSeleRiskDeleteRange}{[-0.58, -0.10]}
\newcommand{\rvNestedFixedSeleQuotaCI}{-0.37 [-1.45, +0.27]}
\newcommand{\rvNestedFixedSeleQuotaDelta}{-0.37}
\newcommand{\rvNestedFixedSeleQuotaAbs}{0.37}
\newcommand{\rvNestedFixedSeleQuotaOne}{0.4}
\newcommand{\rvNestedFixedSeleQuotaWithoutEleven}{+0.12}
\newcommand{\rvNestedFixedSeleQuotaDeleteRange}{[-0.47, +0.12]}
\newcommand{\rvNestedAnchorFixedCovCI}{-0.66 [-1.27, +0.15]}
\newcommand{\rvNestedAnchorFixedCovDelta}{-0.66}
\newcommand{\rvNestedAnchorFixedCovAbs}{0.66}
\newcommand{\rvNestedAnchorFixedCovOne}{0.7}
\newcommand{\rvNestedAnchorFixedCovWithoutEleven}{-0.98}
\newcommand{\rvNestedAnchorFixedCovDeleteRange}{[-0.98, -0.55]}
\newcommand{\rvNestedAnchorFixedCovHigher}{5}
\newcommand{\rvNestedAnchorFixedRiskCI}{+0.19 [-0.26, +0.88]}
\newcommand{\rvNestedAnchorFixedRiskDelta}{+0.19}
\newcommand{\rvNestedAnchorFixedRiskAbs}{0.19}
\newcommand{\rvNestedAnchorFixedRiskOne}{0.2}
\newcommand{\rvNestedAnchorFixedRiskWithoutEleven}{-0.12}
\newcommand{\rvNestedAnchorFixedRiskDeleteRange}{[-0.12, +0.26]}
\newcommand{\rvNestedAnchorFixedQuotaCI}{+0.19 [-0.27, +0.93]}
\newcommand{\rvNestedAnchorFixedQuotaDelta}{+0.19}
\newcommand{\rvNestedAnchorFixedQuotaAbs}{0.19}
\newcommand{\rvNestedAnchorFixedQuotaOne}{0.2}
\newcommand{\rvNestedAnchorFixedQuotaWithoutEleven}{-0.14}
\newcommand{\rvNestedAnchorFixedQuotaDeleteRange}{[-0.14, +0.27]}
\newcommand{\rvNestedSelectedFixedCovCI}{-0.39 [-1.05, +0.54]}
\newcommand{\rvNestedSelectedFixedCovDelta}{-0.39}
\newcommand{\rvNestedSelectedFixedCovAbs}{0.39}
\newcommand{\rvNestedSelectedFixedCovOne}{0.4}
\newcommand{\rvNestedSelectedFixedCovWithoutEleven}{-0.75}
\newcommand{\rvNestedSelectedFixedCovDeleteRange}{[-0.75, -0.27]}
\newcommand{\rvNestedSelectedFixedCovHigher}{5}
\newcommand{\rvNestedSelectedFixedRiskCI}{+0.28 [-0.23, +1.07]}
\newcommand{\rvNestedSelectedFixedRiskDelta}{+0.28}
\newcommand{\rvNestedSelectedFixedRiskAbs}{0.28}
\newcommand{\rvNestedSelectedFixedRiskOne}{0.3}
\newcommand{\rvNestedSelectedFixedRiskWithoutEleven}{-0.08}
\newcommand{\rvNestedSelectedFixedRiskDeleteRange}{[-0.08, +0.36]}
\newcommand{\rvNestedSelectedFixedQuotaCI}{+0.23 [-0.26, +1.03]}
\newcommand{\rvNestedSelectedFixedQuotaDelta}{+0.23}
\newcommand{\rvNestedSelectedFixedQuotaAbs}{0.23}
\newcommand{\rvNestedSelectedFixedQuotaOne}{0.2}
\newcommand{\rvNestedSelectedFixedQuotaWithoutEleven}{-0.12}
\newcommand{\rvNestedSelectedFixedQuotaDeleteRange}{[-0.12, +0.32]}
\newcommand{\rvHistFixedSeleCovCI}{+1.05 [-3.71, +6.58]}
\newcommand{\rvHistFixedSeleCovDelta}{+1.05}
\newcommand{\rvHistFixedSeleCovAbs}{1.05}
\newcommand{\rvHistFixedSeleCovOne}{1.1}
\newcommand{\rvHistFixedSeleCovWithoutEleven}{+1.31}
\newcommand{\rvHistFixedSeleCovDeleteRange}{[-1.13, +2.28]}
\newcommand{\rvHistFixedSeleCovHigher}{9}
\newcommand{\rvHistFixedSeleRiskCI}{+0.21 [-0.45, +0.86]}
\newcommand{\rvHistFixedSeleRiskDelta}{+0.21}
\newcommand{\rvHistFixedSeleRiskAbs}{0.21}
\newcommand{\rvHistFixedSeleRiskOne}{0.2}
\newcommand{\rvHistFixedSeleRiskWithoutEleven}{+0.25}
\newcommand{\rvHistFixedSeleRiskDeleteRange}{[+0.03, +0.39]}
\newcommand{\rvHistFixedDuofCovCI}{+6.78 [+1.54, +12.76]}
\newcommand{\rvHistFixedDuofCovDelta}{+6.78}
\newcommand{\rvHistFixedDuofCovAbs}{6.78}
\newcommand{\rvHistFixedDuofCovOne}{6.8}
\newcommand{\rvHistFixedDuofCovWithoutEleven}{+7.15}
\newcommand{\rvHistFixedDuofCovDeleteRange}{[+4.89, +7.64]}
\newcommand{\rvHistFixedDuofCovHigher}{14}
\newcommand{\rvHistFixedDuofRiskCI}{+0.24 [-0.89, +1.42]}
\newcommand{\rvHistFixedDuofRiskDelta}{+0.24}
\newcommand{\rvHistFixedDuofRiskAbs}{0.24}
\newcommand{\rvHistFixedDuofRiskOne}{0.2}
\newcommand{\rvHistFixedDuofRiskWithoutEleven}{+0.26}
\newcommand{\rvHistFixedDuofRiskDeleteRange}{[-0.08, +0.52]}
\newcommand{\rvHistFixedBceCovCI}{+1.61 [-3.67, +7.30]}
\newcommand{\rvHistFixedBceRiskCI}{+0.38 [-0.29, +1.03]}
\newcommand{\rvHistFixedRiskObjectiveCovCI}{+4.99 [-0.26, +11.29]}
\newcommand{\rvHistFixedRiskObjectiveRiskCI}{-0.11 [-1.15, +0.66]}
\newcommand{\rvHistFixedCovOne}{50.4}
\newcommand{\rvHistFixedRiskOne}{4.5}
\newcommand{\rvHistSeleCovOne}{49.3}
\newcommand{\rvHistSeleRiskOne}{4.3}
\newcommand{\rvHistBceCovOne}{48.8}
\newcommand{\rvHistBceRiskOne}{4.1}
\newcommand{\rvOriginalCovOne}{47.1}
\newcommand{\rvOriginalMatchedErrors}{817}
\newcommand{\rvMspCovOne}{31.5}
\newcommand{\rvMspMatchedErrors}{1,369}
\newcommand{\rvDuofCovOne}{43.6}
\newcommand{\rvDuofMatchedErrors}{946}
\newcommand{\rvPrimaryCovOne}{36.2}
\newcommand{\rvPrimaryMatchedErrors}{1,133}
\newcommand{\rvOriginalMspFewer}{17}
\newcommand{\rvFixedWakeN}{8,285}
\newcommand{\rvFixedWakeB}{6,727}
\newcommand{\rvFixedWakeA}{4,827}
\newcommand{\rvFixedWakeQ}{4,786}
\newcommand{\rvFixedWakeK}{41}
\newcommand{\rvFixedWakeCoverage}{58.26}
\newcommand{\rvFixedWakeAccuracy}{99.15}
\newcommand{\rvFixedWakeCorrectRetention}{71.15}
\newcommand{\rvFixedNOneN}{2,804}
\newcommand{\rvFixedNOneB}{831}
\newcommand{\rvFixedNOneA}{288}
\newcommand{\rvFixedNOneQ}{19}
\newcommand{\rvFixedNOneK}{269}
\newcommand{\rvFixedNOneCoverage}{10.27}
\newcommand{\rvFixedNOneAccuracy}{6.60}
\newcommand{\rvFixedNOneCorrectRetention}{2.29}
\newcommand{\rvFixedNTwoN}{17,799}
\newcommand{\rvFixedNTwoB}{13,437}
\newcommand{\rvFixedNTwoA}{10,899}
\newcommand{\rvFixedNTwoQ}{10,594}
\newcommand{\rvFixedNTwoK}{305}
\newcommand{\rvFixedNTwoCoverage}{61.23}
\newcommand{\rvFixedNTwoAccuracy}{97.20}
\newcommand{\rvFixedNTwoCorrectRetention}{78.84}
\newcommand{\rvFixedNThreeN}{5,703}
\newcommand{\rvFixedNThreeB}{5,320}
\newcommand{\rvFixedNThreeA}{3,690}
\newcommand{\rvFixedNThreeQ}{3,579}
\newcommand{\rvFixedNThreeK}{111}
\newcommand{\rvFixedNThreeCoverage}{64.70}
\newcommand{\rvFixedNThreeAccuracy}{96.99}
\newcommand{\rvFixedNThreeCorrectRetention}{67.27}
\newcommand{\rvFixedREMN}{7,717}
\newcommand{\rvFixedREMB}{5,844}
\newcommand{\rvFixedREMA}{1,751}
\newcommand{\rvFixedREMQ}{1,495}
\newcommand{\rvFixedREMK}{256}
\newcommand{\rvFixedREMCoverage}{22.69}
\newcommand{\rvFixedREMAccuracy}{85.38}
\newcommand{\rvFixedREMCorrectRetention}{25.58}
\newcommand{\rvFixedAccepted}{21,455}
\newcommand{\rvFixedErrors}{982}
\newcommand{\rvEligibleEpochs}{42,308}
\newcommand{\rvFixedTransitionErrors}{525}
\newcommand{\rvExchangeFixedOnlyAccepted}{2,321}
\newcommand{\rvExchangeFixedOnlyErrors}{244}
\newcommand{\rvExchangeBceOnlyAccepted}{1,505}
\newcommand{\rvExchangeBceOnlyErrors}{129}
\newcommand{\rvExchangeCommonAccepted}{19,134}
\newcommand{\rvExchangeCommonErrors}{738}
\newcommand{\rvCurveMspGapMin}{2.35}
\newcommand{\rvCurveMspGapMax}{3.40}
\newcommand{\rvCurveLearnedSpread}{0.38}


==> anc/supporting_evidence/generated/overlap.tex.txt <==
\begin{tabular}{llrrr}
\toprule
Comparison to COVER & Context & Jaccard & Flips & Flips/all (\%) \\
\midrule
MSP & Frozen & 0.581 & 8893 & 21.02 \\
DuoF & Frozen & 0.794 & 4422 & 10.45 \\
Primary-only & Frozen & 0.672 & 6959 & 16.45 \\
Forward-KL & Frozen & 0.465 & 11995 & 28.35 \\
MSP & Matched & 0.727 & 6292 & 14.87 \\
DuoF & Matched & 0.848 & 3264 & 7.71 \\
Primary-only & Matched & 0.764 & 5316 & 12.56 \\
Forward-KL & Matched & 0.668 & 7928 & 18.74 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/paired_evidence_revision_0925.tex.txt <==
\begin{tabular}{@{}lllrrr@{}}
\toprule
Scope / comparison & Rule & Metric & Difference & Lower & Upper \\
\midrule
Nested: FixedScale-1 -- BCE & Locked & $C$ & +1.65 & +0.47 & +2.52 \\
Nested: FixedScale-1 -- BCE & Locked & $R_{\rm SE}$ & -0.39 & -1.41 & +0.23 \\
Nested: FixedScale-1 -- BCE & 50\%-quota & $R_{\rm SE}$ & -0.34 & -1.30 & +0.24 \\
Nested: FixedScale-1 -- SELE & Locked & $C$ & +0.60 & -0.50 & +1.45 \\
Nested: FixedScale-1 -- SELE & Locked & $R_{\rm SE}$ & -0.51 & -1.41 & +0.05 \\
Nested: FixedScale-1 -- SELE & 50\%-quota & $R_{\rm SE}$ & -0.37 & -1.45 & +0.27 \\
Nested: BCEAnchor-1 -- FixedScale-1 & Locked & $C$ & -0.66 & -1.27 & +0.15 \\
Nested: BCEAnchor-1 -- FixedScale-1 & Locked & $R_{\rm SE}$ & +0.19 & -0.26 & +0.88 \\
Nested: BCEAnchor-1 -- FixedScale-1 & 50\%-quota & $R_{\rm SE}$ & +0.19 & -0.27 & +0.93 \\
Nested: BCEAnchor-selected -- FixedScale-1 & Locked & $C$ & -0.39 & -1.05 & +0.54 \\
Nested: BCEAnchor-selected -- FixedScale-1 & Locked & $R_{\rm SE}$ & +0.28 & -0.23 & +1.07 \\
Nested: BCEAnchor-selected -- FixedScale-1 & 50\%-quota & $R_{\rm SE}$ & +0.23 & -0.26 & +1.03 \\
OUTER: FixedScale -- SELE & Locked & $C$ & +1.05 & -3.71 & +6.58 \\
OUTER: FixedScale -- SELE & Locked & $R_{\rm SE}$ & +0.21 & -0.45 & +0.86 \\
OUTER: FixedScale -- DuoF & Locked & $C$ & +6.78 & +1.54 & +12.76 \\
OUTER: FixedScale -- DuoF & Locked & $R_{\rm SE}$ & +0.24 & -0.89 & +1.42 \\
OUTER: FixedScale -- BCE & Locked & $C$ & +1.61 & -3.67 & +7.30 \\
OUTER: FixedScale -- BCE & Locked & $R_{\rm SE}$ & +0.38 & -0.29 & +1.03 \\
OUTER: FixedScale -- RiskObjective & Locked & $C$ & +4.99 & -0.26 & +11.29 \\
OUTER: FixedScale -- RiskObjective & Locked & $R_{\rm SE}$ & -0.11 & -1.15 & +0.66 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/per_subject.tex.txt <==
\begin{tabular}{lrrrrrrrrr}
\toprule
 & \multicolumn{3}{c}{COVER} & \multicolumn{3}{c}{MSP} & \multicolumn{3}{c}{DuoF} \\ Subject & Cov. & Risk & Pass & Cov. & Risk & Pass & Cov. & Risk & Pass \\
\midrule
00 & 60.92 & 2.09 & Y & 32.01 & 0.79 & Y & 59.30 & 2.49 & Y \\
01 & 56.31 & 7.21 & N & 27.92 & 7.98 & N & 60.42 & 7.01 & N \\
02 & 53.44 & 5.61 & N & 42.82 & 9.41 & N & 50.25 & 4.31 & Y \\
03 & 28.29 & 0.19 & Y & 0.00 & -- & N & 0.00 & -- & N \\
04 & 44.48 & 1.94 & Y & 38.03 & 2.59 & Y & 49.16 & 3.09 & Y \\
05 & 54.64 & 1.34 & Y & 54.80 & 1.43 & Y & 48.49 & 0.75 & Y \\
06 & 64.55 & 2.17 & Y & 62.51 & 2.50 & Y & 63.15 & 2.30 & Y \\
07 & 0.00 & -- & N & 0.00 & -- & N & 0.00 & -- & N \\
08 & 51.83 & 4.76 & Y & 54.52 & 7.38 & N & 56.67 & 6.61 & N \\
09 & 16.94 & 2.37 & Y & 0.00 & -- & N & 34.33 & 4.30 & Y \\
10 & 42.94 & 0.74 & Y & 0.00 & -- & N & 23.68 & 0.19 & Y \\
11 & 46.36 & 4.24 & Y & 33.35 & 3.99 & Y & 43.24 & 3.74 & Y \\
12 & 29.03 & 5.60 & N & 7.69 & 0.00 & Y & 25.38 & 2.91 & Y \\
13 & 61.96 & 1.41 & Y & 48.83 & 1.59 & Y & 65.47 & 3.27 & Y \\
14 & 47.09 & 7.38 & N & 0.00 & -- & N & 32.52 & 15.57 & N \\
15 & 68.20 & 2.65 & Y & 73.29 & 2.56 & Y & 74.61 & 2.47 & Y \\
16 & 42.20 & 5.19 & N & 5.92 & 0.00 & Y & 24.17 & 1.54 & Y \\
17 & 47.06 & 7.50 & N & 44.25 & 7.33 & N & 44.29 & 7.00 & N \\
18 & 56.53 & 7.61 & N & 34.71 & 1.38 & Y & 48.09 & 5.63 & N \\
19 & 68.57 & 4.52 & Y & 68.35 & 4.69 & Y & 69.28 & 4.83 & Y \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/regions.tex.txt <==
\begin{tabular}{llrrr}
\toprule
Comparison to COVER & Region & Count & Errors & Risk (\%) \\
\midrule
MSP & shared & 16746 & 478 & 2.85 \\
MSP & added & 3146 & 339 & 10.78 \\
MSP & removed & 3146 & 891 & 28.32 \\
DuoF & shared & 18260 & 595 & 3.26 \\
DuoF & added & 1632 & 222 & 13.60 \\
DuoF & removed & 1632 & 351 & 21.51 \\
Primary-only & shared & 17234 & 497 & 2.88 \\
Primary-only & added & 2658 & 320 & 12.04 \\
Primary-only & removed & 2658 & 636 & 23.93 \\
Forward-KL & shared & 15928 & 508 & 3.19 \\
Forward-KL & added & 3964 & 309 & 7.80 \\
Forward-KL & removed & 3964 & 1663 & 41.95 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/secondary.tex.txt <==
\begin{tabular}{lrrrrr}
\toprule
Score & Coverage & $R_{SE}$ & $R_{pool}$ & Pass & Zero \\
\midrule
COVER & 38.03 & 2.23 & 2.30 & 17/20 & 1 \\
Primary-only & 26.69 & 2.47 & 2.56 & 14/20 & 5 \\
DuoF & 35.00 & 2.39 & 2.49 & 15/20 & 3 \\
\bottomrule
\end{tabular}


==> anc/supporting_evidence/generated/sources_revision_0925.json <==
{
  "scope": "Saved-result arithmetic only; no new fitting, calibration, rules, predictions or experiment",
  "seed": 20260901,
  "patient_bootstrap_draws": 10000,
  "independent_subjects": 20,
  "interval_interpretation": "Descriptive within a repeatedly used cohort; not independent confirmation",
  "sources": {
    "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv": "3207bdffe5cf07a95a0c66758b91552f833448642a59fd27a66be64a0fb64705",
    "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv": "eb8396e053ed9ce2734d460d656dd5b2eae3171a8c2ff448e232de0523d593d9",
    "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv": "bbc48c29b722414c47da5e29a4020837f9dee9e2d04bacd7bdf11d3ac87b690f",
    "New_Objective_Idea/outputs/bceanchor_upgrade/tables/paired_differences.csv": "2d08386a84bd28b92ec74fa87843876c8dcadef28d5926bc341a6851f69f0484",
    "New_Objective_Idea/outputs/tables/anchor_per_subject.csv": "271989eb72bfa7deaf3da4d79a153ed26666bbe3fdfa89e6048d4777f8568468",
    "New_Objective_Idea/outputs/tables/anchor_summary.csv": "7c2087faaf36c169efae41c2ef7363cdf657b9f508317faba03b0f5723804d29",
    "New_Objective_Idea/outputs/tables/anchor_paired_bootstrap.csv": "31d69e8b30aa11fa227db7c34da495ae586a0e9d6a58d4d6a00067ff5f943ffc",
    "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv": "939b613a64f09c569083f169d23882162f5e9076f35ad85f847ee5c4d51d727a",
    "outputs/strengthening/stage1_strengthening_v1/tables/operating_points.csv": "ed76effcbcd0e63bf843a6d5ff14c421dcc19416802781fc226257d3b036b164",
    "outputs/analysis_inputs/frozen_analysis_inputs.npz": "2095ea0941549c18edd9f34a62e595354571adec346f9906b0d1f4353f987c03",
    "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz": "815e69d0bf514b44ee16358484e4ca9e1c80faf229b0914f7f0215e575d13e23",
    "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz": "c0d7337fbfd59264570d9fc5ed3bd151153a1d5ae5bfaba9c1e7f8a7922dd622",
    "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz": "0cd526ce04cffede5120d8621b61b04ff9e1dd062d604ffb4c23e5197a37bb23",
    "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz": "60f8e87827adc0c7ea39e1f1ab8e68f9ed60fcad24ee1e3f5f3c9805f46640e4",
    "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz": "a46b4c1e1ff51a95e51055ba39c295e381b33a8f291556d528f8a89a20211bcb",
    "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz": "dad46e35e2633a834b4c0d363105c3f85e3352d65fa3d29f3f9a86f2bdb34993",
    "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz": "f5093c5c1255c90773c726ee9d6cd5e8391a036d00552950571f4e08521ae8d1",
    "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz": "84b3f24c863b3ffaef26061399cdf7717a5b12db4e0665b23223bf0e5505a266",
    "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz": "5874cf3989c2d69ebeecc0476d21fff70ec76469dbbcb9626f8be957073dd9e4",
    "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz": "b6c6855f45b69266d4d001c95e1839068a8a93ce149684a423d9dfa66e1a65c6",
    "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz": "73e95f3845f41fee5eb993d34caba04931a784b4dd9685ebfa6e2a6da969c261",
    "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz": "74ef2c82dda857ececd7733d908122d22b9f90106b954990c76be7013dab352c",
    "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz": "c942c3396835588ee86b21672a692ae5d3cea97e6e2a8b8c0b06a6abb0ac7c16",
    "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz": "fd61ba98bdfc777e522e7606926b42ae29cb602ea0dc148adf35865ea991a9f0",
    "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz": "133caab9b812a4e19c77803bef7e1fbc8e74f32e5ce55a0c4d52cd3c27835ee9",
    "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz": "dce43b069a9e85e540115bc6b3f275ae5055eece9ec88a371a96df351d4f2fbd",
    "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz": "c8bfe162fc310e02ab82e4fef9e65172b49f958431a8abc20bef181ead7e85f1",
    "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz": "d226f1f62ced43e7fd52bfffd50f0642e2807a3dc809999687ac4f1f7d5a589a",
    "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz": "ed2cf3524c75d291171709003dfc899546eb0cb29939d6f72a26bb580d542d39",
    "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz": "2bd0faefe60cee57115c3128948d7aad25dfcde1eda236c77335d250865b98bd",
    "New_Objective_Idea/outputs/decisions/outer-00.npz": "d6095bc755b57ea492cc026515f27a5f9af0df7eaf4eef8b1eed70b297549e99",
    "New_Objective_Idea/outputs/decisions/outer-01.npz": "4c38946bc3d4f37af0f8c27c2e84b7b9dfd8b0b8d31b97052ec85d7b95df70e8",
    "New_Objective_Idea/outputs/decisions/outer-02.npz": "dd17aafdc74a4694b4fa8121e6ceb5d742b43cb58d21ca1c4799c8d79b88a37d",
    "New_Objective_Idea/outputs/decisions/outer-03.npz": "1a2e027ae509c006ef947f90ff43395cef23492216ce182023e6ef9841eb6006",
    "New_Objective_Idea/outputs/decisions/outer-04.npz": "77d7eda455c2b421169c4c353834eeda1fe755f43b80ae5fbf3a6bf79e48ddd7",
    "New_Objective_Idea/outputs/decisions/outer-05.npz": "2ad929450926fb7d8d230ed6d65a90285aefdf438fd482ac355b7e2c95a22c0a",
    "New_Objective_Idea/outputs/decisions/outer-06.npz": "55b2fe5379dee907d2bd64f5fe5a5974a5b168489e7228ea39b434fdf40a5c4d",
    "New_Objective_Idea/outputs/decisions/outer-07.npz": "7895a940d42f764f6c1f38191931989f545aca237fcc98aaa4cedbb2bf5f70f2",
    "New_Objective_Idea/outputs/decisions/outer-08.npz": "dea220415266da1fca29e2c41d2090a5515838994068d633b67362009f401c9d",
    "New_Objective_Idea/outputs/decisions/outer-09.npz": "95956723a5287aadf89998974869b50289aedc4c2fc40b95b9a36812abfd7551",
    "New_Objective_Idea/outputs/decisions/outer-10.npz": "83aafa709f1ed975f24cf34207b86ceea0014c207ad32b7d00aa4041dfdb7b58",
    "New_Objective_Idea/outputs/decisions/outer-11.npz": "b7379c44f38ca6e1be4c91f7df7dbcef40fb830879c82052d65b66e03348b2b3",
    "New_Objective_Idea/outputs/decisions/outer-12.npz": "cd6c2eaabdcaa7e46dbe38b76c327a385790344e268e7a01a3da0a5445912bd4",
    "New_Objective_Idea/outputs/decisions/outer-13.npz": "9796a640b415aeac4bf712f4c798437474b119c7e5e9ddc9ed6aec64740d4129",
    "New_Objective_Idea/outputs/decisions/outer-14.npz": "eb508bb261378bad62247ea2ffba82589922cb88f6ca5d34aea1b6bd05bebe04",
    "New_Objective_Idea/outputs/decisions/outer-15.npz": "8ce7d4f8f9a81b59dd45e8256d5991590c997cc17c25f9690c36cb86279d4e55",
    "New_Objective_Idea/outputs/decisions/outer-16.npz": "cfb44d5f115d60ad6faab7de9aa9be41cac1d525a002b3d6298b303558fd752a",
    "New_Objective_Idea/outputs/decisions/outer-17.npz": "2e4dad6571491f723c78178921c4927185df66aefbbcbcb4d344e8140a56e5d8",
    "New_Objective_Idea/outputs/decisions/outer-18.npz": "bc5287e63cdcbcced3432402b96727aa25c1d67f6b5e28e04e17d2a3501f344e",
    "New_Objective_Idea/outputs/decisions/outer-19.npz": "8041eeac53b24c3adec86c42d66f441fff78c8feecdc7e2754e5188cfd1882b3",
    "paper/generated/figure2_curves.csv": "e0cf29a36aefe2bf0bd2389bd69e009a2a5da0cf5bc18849ac8af85699739ad3"
  },
  "macros": {
    "NestedFixedBceCovCI": {
      "value": [
        0.016537917177302686,
        0.004693722451394365,
        0.02524797690972115
      ],
      "latex": "+1.65 [+0.47, +2.52]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, coverage"
    },
    "NestedFixedBceCovDelta": {
      "value": 0.016537917177302686,
      "latex": "+1.65",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, coverage"
    },
    "NestedFixedBceCovAbs": {
      "value": 0.016537917177302686,
      "latex": "1.65",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, coverage (absolute difference)"
    },
    "NestedFixedBceCovOne": {
      "value": 0.016537917177302686,
      "latex": "1.7",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, coverage (absolute difference, one decimal)"
    },
    "NestedFixedBceCovWithoutEleven": {
      "value": 0.02119344694254155,
      "latex": "+2.12",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, coverage excluding S11"
    },
    "NestedFixedBceCovDeleteRange": {
      "value": [
        0.015030102782265464,
        0.02119344694254155
      ],
      "latex": "[+1.50, +2.12]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, coverage delete-one range"
    },
    "NestedFixedBceCovHigher": {
      "value": 18,
      "latex": "18",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, coverage subjects with higher coverage"
    },
    "NestedFixedBceRiskCI": {
      "value": [
        -0.0039435631405704274,
        -0.01412191657235715,
        0.0022694748428899736
      ],
      "latex": "-0.39 [-1.41, +0.23]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, R_SE"
    },
    "NestedFixedBceRiskDelta": {
      "value": -0.0039435631405704274,
      "latex": "-0.39",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, R_SE"
    },
    "NestedFixedBceRiskAbs": {
      "value": 0.0039435631405704274,
      "latex": "0.39",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, R_SE (absolute difference)"
    },
    "NestedFixedBceRiskOne": {
      "value": 0.0039435631405704274,
      "latex": "0.4",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, R_SE (absolute difference, one decimal)"
    },
    "NestedFixedBceRiskWithoutEleven": {
      "value": 0.0007790805056046152,
      "latex": "+0.08",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, R_SE excluding S11"
    },
    "NestedFixedBceRiskDeleteRange": {
      "value": [
        -0.0047250009905227056,
        0.0007790805056046152
      ],
      "latex": "[-0.47, +0.08]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, locked_rule, R_SE delete-one range"
    },
    "NestedFixedBceQuotaCI": {
      "value": [
        -0.0034191962799683395,
        -0.01301648934352108,
        0.0023688091347674823
      ],
      "latex": "-0.34 [-1.30, +0.24]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, quota_0.5, R_SE"
    },
    "NestedFixedBceQuotaDelta": {
      "value": -0.0034191962799683395,
      "latex": "-0.34",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, quota_0.5, R_SE"
    },
    "NestedFixedBceQuotaAbs": {
      "value": 0.0034191962799683395,
      "latex": "0.34",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, quota_0.5, R_SE (absolute difference)"
    },
    "NestedFixedBceQuotaOne": {
      "value": 0.0034191962799683395,
      "latex": "0.3",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, quota_0.5, R_SE (absolute difference, one decimal)"
    },
    "NestedFixedBceQuotaWithoutEleven": {
      "value": 0.0009044534598162957,
      "latex": "+0.09",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, quota_0.5, R_SE excluding S11"
    },
    "NestedFixedBceQuotaDeleteRange": {
      "value": [
        -0.004298361580654005,
        0.0009044534598162957
      ],
      "latex": "[-0.43, +0.09]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-BCE, quota_0.5, R_SE delete-one range"
    },
    "NestedFixedSeleCovCI": {
      "value": [
        0.005977293168783426,
        -0.0050177567013059395,
        0.014502800476062783
      ],
      "latex": "+0.60 [-0.50, +1.45]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, coverage"
    },
    "NestedFixedSeleCovDelta": {
      "value": 0.005977293168783426,
      "latex": "+0.60",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, coverage"
    },
    "NestedFixedSeleCovAbs": {
      "value": 0.005977293168783426,
      "latex": "0.60",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, coverage (absolute difference)"
    },
    "NestedFixedSeleCovOne": {
      "value": 0.005977293168783426,
      "latex": "0.6",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, coverage (absolute difference, one decimal)"
    },
    "NestedFixedSeleCovWithoutEleven": {
      "value": 0.01010235301612128,
      "latex": "+1.01",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, coverage excluding S11"
    },
    "NestedFixedSeleCovDeleteRange": {
      "value": [
        0.004388767339019661,
        0.01010235301612128
      ],
      "latex": "[+0.44, +1.01]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, coverage delete-one range"
    },
    "NestedFixedSeleCovHigher": {
      "value": 15,
      "latex": "15",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, coverage subjects with higher coverage"
    },
    "NestedFixedSeleRiskCI": {
      "value": [
        -0.0051147793697862015,
        -0.014101675894257301,
        0.00048377630508569303
      ],
      "latex": "-0.51 [-1.41, +0.05]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, R_SE"
    },
    "NestedFixedSeleRiskDelta": {
      "value": -0.0051147793697862015,
      "latex": "-0.51",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, R_SE"
    },
    "NestedFixedSeleRiskAbs": {
      "value": 0.0051147793697862015,
      "latex": "0.51",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, R_SE (absolute difference)"
    },
    "NestedFixedSeleRiskOne": {
      "value": 0.0051147793697862015,
      "latex": "0.5",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, R_SE (absolute difference, one decimal)"
    },
    "NestedFixedSeleRiskWithoutEleven": {
      "value": -0.0010045329150374163,
      "latex": "-0.10",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, R_SE excluding S11"
    },
    "NestedFixedSeleRiskDeleteRange": {
      "value": [
        -0.0057701974307893256,
        -0.0010045329150374163
      ],
      "latex": "[-0.58, -0.10]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, locked_rule, R_SE delete-one range"
    },
    "NestedFixedSeleQuotaCI": {
      "value": [
        -0.0037368718746408555,
        -0.014488512789573318,
        0.002661260501764971
      ],
      "latex": "-0.37 [-1.45, +0.27]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, quota_0.5, R_SE"
    },
    "NestedFixedSeleQuotaDelta": {
      "value": -0.0037368718746408555,
      "latex": "-0.37",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, quota_0.5, R_SE"
    },
    "NestedFixedSeleQuotaAbs": {
      "value": 0.0037368718746408555,
      "latex": "0.37",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, quota_0.5, R_SE (absolute difference)"
    },
    "NestedFixedSeleQuotaOne": {
      "value": 0.0037368718746408555,
      "latex": "0.4",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, quota_0.5, R_SE (absolute difference, one decimal)"
    },
    "NestedFixedSeleQuotaWithoutEleven": {
      "value": 0.0011532971030945027,
      "latex": "+0.12",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, quota_0.5, R_SE excluding S11"
    },
    "NestedFixedSeleQuotaDeleteRange": {
      "value": [
        -0.0046978653347848134,
        0.0011532971030945027
      ],
      "latex": "[-0.47, +0.12]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-FixedScale-1 minus Nested-SELE, quota_0.5, R_SE delete-one range"
    },
    "NestedAnchorFixedCovCI": {
      "value": [
        -0.006642517267281989,
        -0.012724647917612696,
        0.0014772836373278492
      ],
      "latex": "-0.66 [-1.27, +0.15]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, coverage"
    },
    "NestedAnchorFixedCovDelta": {
      "value": -0.006642517267281989,
      "latex": "-0.66",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, coverage"
    },
    "NestedAnchorFixedCovAbs": {
      "value": 0.006642517267281989,
      "latex": "0.66",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, coverage (absolute difference)"
    },
    "NestedAnchorFixedCovOne": {
      "value": 0.006642517267281989,
      "latex": "0.7",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, coverage (absolute difference, one decimal)"
    },
    "NestedAnchorFixedCovWithoutEleven": {
      "value": -0.009806239654638227,
      "latex": "-0.98",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, coverage excluding S11"
    },
    "NestedAnchorFixedCovDeleteRange": {
      "value": [
        -0.009806239654638227,
        -0.005510162617335168
      ],
      "latex": "[-0.98, -0.55]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, coverage delete-one range"
    },
    "NestedAnchorFixedCovHigher": {
      "value": 5,
      "latex": "5",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, coverage subjects with higher coverage"
    },
    "NestedAnchorFixedRiskCI": {
      "value": [
        0.0019019629226717447,
        -0.0026025069600284726,
        0.008815030838911518
      ],
      "latex": "+0.19 [-0.26, +0.88]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, R_SE"
    },
    "NestedAnchorFixedRiskDelta": {
      "value": 0.0019019629226717447,
      "latex": "+0.19",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, R_SE"
    },
    "NestedAnchorFixedRiskAbs": {
      "value": 0.0019019629226717447,
      "latex": "0.19",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, R_SE (absolute difference)"
    },
    "NestedAnchorFixedRiskOne": {
      "value": 0.0019019629226717447,
      "latex": "0.2",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, R_SE (absolute difference, one decimal)"
    },
    "NestedAnchorFixedRiskWithoutEleven": {
      "value": -0.0011760482058614796,
      "latex": "-0.12",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, R_SE excluding S11"
    },
    "NestedAnchorFixedRiskDeleteRange": {
      "value": [
        -0.0011760482058614796,
        0.0026380220709268584
      ],
      "latex": "[-0.12, +0.26]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, locked_rule, R_SE delete-one range"
    },
    "NestedAnchorFixedQuotaCI": {
      "value": [
        0.0018954504958614768,
        -0.0027159598054684133,
        0.009267628201674497
      ],
      "latex": "+0.19 [-0.27, +0.93]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, quota_0.5, R_SE"
    },
    "NestedAnchorFixedQuotaDelta": {
      "value": 0.0018954504958614768,
      "latex": "+0.19",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, quota_0.5, R_SE"
    },
    "NestedAnchorFixedQuotaAbs": {
      "value": 0.0018954504958614768,
      "latex": "0.19",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, quota_0.5, R_SE (absolute difference)"
    },
    "NestedAnchorFixedQuotaOne": {
      "value": 0.0018954504958614768,
      "latex": "0.2",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, quota_0.5, R_SE (absolute difference, one decimal)"
    },
    "NestedAnchorFixedQuotaWithoutEleven": {
      "value": -0.001352072783489984,
      "latex": "-0.14",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, quota_0.5, R_SE excluding S11"
    },
    "NestedAnchorFixedQuotaDeleteRange": {
      "value": [
        -0.001352072783489984,
        0.0027113834653839375
      ],
      "latex": "[-0.14, +0.27]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-1 minus Nested-FixedScale-1, quota_0.5, R_SE delete-one range"
    },
    "NestedSelectedFixedCovCI": {
      "value": [
        -0.0038529358255187107,
        -0.010458226965999844,
        0.005439262719902243
      ],
      "latex": "-0.39 [-1.05, +0.54]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, coverage"
    },
    "NestedSelectedFixedCovDelta": {
      "value": -0.0038529358255187107,
      "latex": "-0.39",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, coverage"
    },
    "NestedSelectedFixedCovAbs": {
      "value": 0.0038529358255187107,
      "latex": "0.39",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, coverage (absolute difference)"
    },
    "NestedSelectedFixedCovOne": {
      "value": 0.0038529358255187107,
      "latex": "0.4",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, coverage (absolute difference, one decimal)"
    },
    "NestedSelectedFixedCovWithoutEleven": {
      "value": -0.007506183335248329,
      "latex": "-0.75",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, coverage excluding S11"
    },
    "NestedSelectedFixedCovDeleteRange": {
      "value": [
        -0.007506183335248329,
        -0.002733541242213533
      ],
      "latex": "[-0.75, -0.27]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, coverage delete-one range"
    },
    "NestedSelectedFixedCovHigher": {
      "value": 5,
      "latex": "5",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, coverage subjects with higher coverage"
    },
    "NestedSelectedFixedRiskCI": {
      "value": [
        0.0027975983209164515,
        -0.002307148722843052,
        0.010738640346239635
      ],
      "latex": "+0.28 [-0.23, +1.07]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, R_SE"
    },
    "NestedSelectedFixedRiskDelta": {
      "value": 0.0027975983209164515,
      "latex": "+0.28",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, R_SE"
    },
    "NestedSelectedFixedRiskAbs": {
      "value": 0.0027975983209164515,
      "latex": "0.28",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, R_SE (absolute difference)"
    },
    "NestedSelectedFixedRiskOne": {
      "value": 0.0027975983209164515,
      "latex": "0.3",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, R_SE (absolute difference, one decimal)"
    },
    "NestedSelectedFixedRiskWithoutEleven": {
      "value": -0.0008017612889882897,
      "latex": "-0.08",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, R_SE excluding S11"
    },
    "NestedSelectedFixedRiskDeleteRange": {
      "value": [
        -0.0008017612889882897,
        0.0035651862426733516
      ],
      "latex": "[-0.08, +0.36]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, locked_rule, R_SE delete-one range"
    },
    "NestedSelectedFixedQuotaCI": {
      "value": [
        0.002305883348922129,
        -0.0026460231390117825,
        0.01029542335927681
      ],
      "latex": "+0.23 [-0.26, +1.03]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, quota_0.5, R_SE"
    },
    "NestedSelectedFixedQuotaDelta": {
      "value": 0.002305883348922129,
      "latex": "+0.23",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, quota_0.5, R_SE"
    },
    "NestedSelectedFixedQuotaAbs": {
      "value": 0.002305883348922129,
      "latex": "0.23",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, quota_0.5, R_SE (absolute difference)"
    },
    "NestedSelectedFixedQuotaOne": {
      "value": 0.002305883348922129,
      "latex": "0.2",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, quota_0.5, R_SE (absolute difference, one decimal)"
    },
    "NestedSelectedFixedQuotaWithoutEleven": {
      "value": -0.0012141904140881565,
      "latex": "-0.12",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, quota_0.5, R_SE excluding S11"
    },
    "NestedSelectedFixedQuotaDeleteRange": {
      "value": [
        -0.0012141904140881565,
        0.0031519150358331124
      ],
      "latex": "[-0.12, +0.32]",
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "claim": "nested FIT: Nested-BCEAnchor-selected minus Nested-FixedScale-1, quota_0.5, R_SE delete-one range"
    },
    "HistFixedSeleCovCI": {
      "value": [
        0.010512606235831667,
        -0.03706298164332462,
        0.06580231194629532
      ],
      "latex": "+1.05 [-3.71, +6.58]",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, coverage"
    },
    "HistFixedSeleCovDelta": {
      "value": 0.010512606235831667,
      "latex": "+1.05",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, coverage"
    },
    "HistFixedSeleCovAbs": {
      "value": 0.010512606235831667,
      "latex": "1.05",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, coverage (absolute difference)"
    },
    "HistFixedSeleCovOne": {
      "value": 0.010512606235831667,
      "latex": "1.1",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, coverage (absolute difference, one decimal)"
    },
    "HistFixedSeleCovWithoutEleven": {
      "value": 0.01310423412716083,
      "latex": "+1.31",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, coverage excluding S11"
    },
    "HistFixedSeleCovDeleteRange": {
      "value": [
        -0.011330017353029187,
        0.022846560678788874
      ],
      "latex": "[-1.13, +2.28]",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, coverage delete-one range"
    },
    "HistFixedSeleCovHigher": {
      "value": 9,
      "latex": "9",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, coverage subjects with higher coverage"
    },
    "HistFixedSeleRiskCI": {
      "value": [
        0.0021288957499151634,
        -0.004473232801093096,
        0.008596611248960512
      ],
      "latex": "+0.21 [-0.45, +0.86]",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, R_SE"
    },
    "HistFixedSeleRiskDelta": {
      "value": 0.0021288957499151634,
      "latex": "+0.21",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, R_SE"
    },
    "HistFixedSeleRiskAbs": {
      "value": 0.0021288957499151634,
      "latex": "0.21",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, R_SE (absolute difference)"
    },
    "HistFixedSeleRiskOne": {
      "value": 0.0021288957499151634,
      "latex": "0.2",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, R_SE (absolute difference, one decimal)"
    },
    "HistFixedSeleRiskWithoutEleven": {
      "value": 0.0024665089120597533,
      "latex": "+0.25",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, R_SE excluding S11"
    },
    "HistFixedSeleRiskDeleteRange": {
      "value": [
        0.00032332346084743696,
        0.0038942358631669505
      ],
      "latex": "[+0.03, +0.39]",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus SELE, locked_rule, R_SE delete-one range"
    },
    "HistFixedDuofCovCI": {
      "value": [
        0.0677515726269658,
        0.015417233781157898,
        0.12758512742591768
      ],
      "latex": "+6.78 [+1.54, +12.76]",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, coverage"
    },
    "HistFixedDuofCovDelta": {
      "value": 0.0677515726269658,
      "latex": "+6.78",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, coverage"
    },
    "HistFixedDuofCovAbs": {
      "value": 0.0677515726269658,
      "latex": "6.78",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, coverage (absolute difference)"
    },
    "HistFixedDuofCovOne": {
      "value": 0.0677515726269658,
      "latex": "6.8",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, coverage (absolute difference, one decimal)"
    },
    "HistFixedDuofCovWithoutEleven": {
      "value": 0.07153040501652014,
      "latex": "+7.15",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, coverage excluding S11"
    },
    "HistFixedDuofCovDeleteRange": {
      "value": [
        0.04892152621658569,
        0.07644108578264269
      ],
      "latex": "[+4.89, +7.64]",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, coverage delete-one range"
    },
    "HistFixedDuofCovHigher": {
      "value": 14,
      "latex": "14",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, coverage subjects with higher coverage"
    },
    "HistFixedDuofRiskCI": {
      "value": [
        0.0024040865883179496,
        -0.008895293163457087,
        0.014154716904687526
      ],
      "latex": "+0.24 [-0.89, +1.42]",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, R_SE"
    },
    "HistFixedDuofRiskDelta": {
      "value": 0.0024040865883179496,
      "latex": "+0.24",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, R_SE"
    },
    "HistFixedDuofRiskAbs": {
      "value": 0.0024040865883179496,
      "latex": "0.24",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, R_SE (absolute difference)"
    },
    "HistFixedDuofRiskOne": {
      "value": 0.0024040865883179496,
      "latex": "0.2",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, R_SE (absolute difference, one decimal)"
    },
    "HistFixedDuofRiskWithoutEleven": {
      "value": 0.002572642055501187,
      "latex": "+0.26",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, R_SE excluding S11"
    },
    "HistFixedDuofRiskDeleteRange": {
      "value": [
        -0.0008382940959218918,
        0.005197521258773666
      ],
      "latex": "[-0.08, +0.52]",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "historical OUTER: FixedScale minus DuoF, locked_rule, R_SE delete-one range"
    },
    "HistFixedBceCovCI": {
      "value": [
        0.016077633457467433,
        -0.0367267174111202,
        0.07296994673378264
      ],
      "latex": "+1.61 [-3.67, +7.30]",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_paired_bootstrap.csv"
      ],
      "claim": "Saved historical OUTER: FixedScale minus BCE, macro_coverage"
    },
    "HistFixedBceRiskCI": {
      "value": [
        0.003804640413566103,
        -0.002851070773387856,
        0.010281508174988706
      ],
      "latex": "+0.38 [-0.29, +1.03]",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_paired_bootstrap.csv"
      ],
      "claim": "Saved historical OUTER: FixedScale minus BCE, subject_equal_ratio_risk"
    },
    "HistFixedRiskObjectiveCovCI": {
      "value": [
        0.04985848264756432,
        -0.002621036769707401,
        0.11286352786013627
      ],
      "latex": "+4.99 [-0.26, +11.29]",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_paired_bootstrap.csv"
      ],
      "claim": "Saved historical OUTER: FixedScale minus RiskObjective, macro_coverage"
    },
    "HistFixedRiskObjectiveRiskCI": {
      "value": [
        -0.0011267801544345077,
        -0.01148368931142448,
        0.0066150547895793685
      ],
      "latex": "-0.11 [-1.15, +0.66]",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_paired_bootstrap.csv"
      ],
      "claim": "Saved historical OUTER: FixedScale minus RiskObjective, subject_equal_ratio_risk"
    },
    "HistFixedCovOne": {
      "value": 0.5039958759955223,
      "latex": "50.4",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_summary.csv"
      ],
      "claim": "FixedScale macro_coverage"
    },
    "HistFixedRiskOne": {
      "value": 0.045277284415108254,
      "latex": "4.5",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_summary.csv"
      ],
      "claim": "FixedScale subject_equal_ratio_risk"
    },
    "HistSeleCovOne": {
      "value": 0.49348326975969065,
      "latex": "49.3",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_summary.csv"
      ],
      "claim": "SELE macro_coverage"
    },
    "HistSeleRiskOne": {
      "value": 0.04314838866519309,
      "latex": "4.3",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_summary.csv"
      ],
      "claim": "SELE subject_equal_ratio_risk"
    },
    "HistBceCovOne": {
      "value": 0.4879182425380549,
      "latex": "48.8",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_summary.csv"
      ],
      "claim": "BCE macro_coverage"
    },
    "HistBceRiskOne": {
      "value": 0.04147264400154215,
      "latex": "4.1",
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_summary.csv"
      ],
      "claim": "BCE subject_equal_ratio_risk"
    },
    "OriginalCovOne": {
      "value": 0.47067109130397045,
      "latex": "47.1",
      "sources": [
        "outputs/strengthening/stage1_strengthening_v1/tables/operating_points.csv"
      ],
      "claim": "Learned-Selected mean subject coverage"
    },
    "OriginalMatchedErrors": {
      "value": 817,
      "latex": "817",
      "sources": [
        "outputs/strengthening/stage1_strengthening_v1/tables/operating_points.csv"
      ],
      "claim": "Learned-Selected matched errors"
    },
    "MspCovOne": {
      "value": 0.3145001027238171,
      "latex": "31.5",
      "sources": [
        "outputs/strengthening/stage1_strengthening_v1/tables/operating_points.csv"
      ],
      "claim": "MSP mean subject coverage"
    },
    "MspMatchedErrors": {
      "value": 1369,
      "latex": "1,369",
      "sources": [
        "outputs/strengthening/stage1_strengthening_v1/tables/operating_points.csv"
      ],
      "claim": "MSP matched errors"
    },
    "DuofCovOne": {
      "value": 0.4362443033685565,
      "latex": "43.6",
      "sources": [
        "outputs/strengthening/stage1_strengthening_v1/tables/operating_points.csv"
      ],
      "claim": "DuoF mean subject coverage"
    },
    "DuofMatchedErrors": {
      "value": 946,
      "latex": "946",
      "sources": [
        "outputs/strengthening/stage1_strengthening_v1/tables/operating_points.csv"
      ],
      "claim": "DuoF matched errors"
    },
    "PrimaryCovOne": {
      "value": 0.3624006538510825,
      "latex": "36.2",
      "sources": [
        "outputs/strengthening/stage1_strengthening_v1/tables/operating_points.csv"
      ],
      "claim": "Primary-only mean subject coverage"
    },
    "PrimaryMatchedErrors": {
      "value": 1133,
      "latex": "1,133",
      "sources": [
        "outputs/strengthening/stage1_strengthening_v1/tables/operating_points.csv"
      ],
      "claim": "Primary-only matched errors"
    },
    "OriginalMspFewer": {
      "value": 17,
      "latex": "17",
      "sources": [
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "claim": "Original COVER fewer errors than MSP at matched subject budgets"
    },
    "FixedWakeN": {
      "value": 8285,
      "latex": "8,285",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true Wake N"
    },
    "FixedWakeB": {
      "value": 6727,
      "latex": "6,727",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true Wake B"
    },
    "FixedWakeA": {
      "value": 4827,
      "latex": "4,827",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true Wake A"
    },
    "FixedWakeQ": {
      "value": 4786,
      "latex": "4,786",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true Wake Q"
    },
    "FixedWakeK": {
      "value": 41,
      "latex": "41",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true Wake K"
    },
    "FixedWakeCoverage": {
      "value": 0.5826191913095956,
      "latex": "58.26",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true Wake Coverage"
    },
    "FixedWakeAccuracy": {
      "value": 0.9915061114563911,
      "latex": "99.15",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true Wake Accuracy"
    },
    "FixedWakeCorrectRetention": {
      "value": 0.7114612754571131,
      "latex": "71.15",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true Wake CorrectRetention"
    },
    "FixedNOneN": {
      "value": 2804,
      "latex": "2,804",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N1 N"
    },
    "FixedNOneB": {
      "value": 831,
      "latex": "831",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N1 B"
    },
    "FixedNOneA": {
      "value": 288,
      "latex": "288",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N1 A"
    },
    "FixedNOneQ": {
      "value": 19,
      "latex": "19",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N1 Q"
    },
    "FixedNOneK": {
      "value": 269,
      "latex": "269",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N1 K"
    },
    "FixedNOneCoverage": {
      "value": 0.10271041369472182,
      "latex": "10.27",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N1 Coverage"
    },
    "FixedNOneAccuracy": {
      "value": 0.06597222222222222,
      "latex": "6.60",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N1 Accuracy"
    },
    "FixedNOneCorrectRetention": {
      "value": 0.02286401925391095,
      "latex": "2.29",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N1 CorrectRetention"
    },
    "FixedNTwoN": {
      "value": 17799,
      "latex": "17,799",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N2 N"
    },
    "FixedNTwoB": {
      "value": 13437,
      "latex": "13,437",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N2 B"
    },
    "FixedNTwoA": {
      "value": 10899,
      "latex": "10,899",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N2 A"
    },
    "FixedNTwoQ": {
      "value": 10594,
      "latex": "10,594",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N2 Q"
    },
    "FixedNTwoK": {
      "value": 305,
      "latex": "305",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N2 K"
    },
    "FixedNTwoCoverage": {
      "value": 0.6123377717849318,
      "latex": "61.23",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N2 Coverage"
    },
    "FixedNTwoAccuracy": {
      "value": 0.9720157812643362,
      "latex": "97.20",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N2 Accuracy"
    },
    "FixedNTwoCorrectRetention": {
      "value": 0.788420034233832,
      "latex": "78.84",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N2 CorrectRetention"
    },
    "FixedNThreeN": {
      "value": 5703,
      "latex": "5,703",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N3 N"
    },
    "FixedNThreeB": {
      "value": 5320,
      "latex": "5,320",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N3 B"
    },
    "FixedNThreeA": {
      "value": 3690,
      "latex": "3,690",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N3 A"
    },
    "FixedNThreeQ": {
      "value": 3579,
      "latex": "3,579",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N3 Q"
    },
    "FixedNThreeK": {
      "value": 111,
      "latex": "111",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N3 K"
    },
    "FixedNThreeCoverage": {
      "value": 0.6470278800631246,
      "latex": "64.70",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N3 Coverage"
    },
    "FixedNThreeAccuracy": {
      "value": 0.9699186991869919,
      "latex": "96.99",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N3 Accuracy"
    },
    "FixedNThreeCorrectRetention": {
      "value": 0.6727443609022556,
      "latex": "67.27",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true N3 CorrectRetention"
    },
    "FixedREMN": {
      "value": 7717,
      "latex": "7,717",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true REM N"
    },
    "FixedREMB": {
      "value": 5844,
      "latex": "5,844",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true REM B"
    },
    "FixedREMA": {
      "value": 1751,
      "latex": "1,751",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true REM A"
    },
    "FixedREMQ": {
      "value": 1495,
      "latex": "1,495",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true REM Q"
    },
    "FixedREMK": {
      "value": 256,
      "latex": "256",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true REM K"
    },
    "FixedREMCoverage": {
      "value": 0.22690164571724764,
      "latex": "22.69",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true REM Coverage"
    },
    "FixedREMAccuracy": {
      "value": 0.8537978298115363,
      "latex": "85.38",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true REM Accuracy"
    },
    "FixedREMCorrectRetention": {
      "value": 0.2558179329226557,
      "latex": "25.58",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale true REM CorrectRetention"
    },
    "FixedAccepted": {
      "value": 21455,
      "latex": "21,455",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale total accepted"
    },
    "FixedErrors": {
      "value": 982,
      "latex": "982",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale total accepted errors"
    },
    "EligibleEpochs": {
      "value": 42308,
      "latex": "42,308",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz"
      ],
      "claim": "Total eligible epochs"
    },
    "FixedTransitionErrors": {
      "value": 525,
      "latex": "525",
      "sources": [
        "outputs/analysis_inputs/frozen_analysis_inputs.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz"
      ],
      "claim": "FixedScale accepted errors from true N1 and REM"
    },
    "ExchangeFixedOnlyAccepted": {
      "value": 2321,
      "latex": "2,321",
      "sources": [
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz",
        "New_Objective_Idea/outputs/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/decisions/outer-19.npz",
        "outputs/analysis_inputs/frozen_analysis_inputs.npz"
      ],
      "claim": "FixedScale only Accepted"
    },
    "ExchangeFixedOnlyErrors": {
      "value": 244,
      "latex": "244",
      "sources": [
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz",
        "New_Objective_Idea/outputs/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/decisions/outer-19.npz",
        "outputs/analysis_inputs/frozen_analysis_inputs.npz"
      ],
      "claim": "FixedScale only Errors"
    },
    "ExchangeBceOnlyAccepted": {
      "value": 1505,
      "latex": "1,505",
      "sources": [
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz",
        "New_Objective_Idea/outputs/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/decisions/outer-19.npz",
        "outputs/analysis_inputs/frozen_analysis_inputs.npz"
      ],
      "claim": "BCE only Accepted"
    },
    "ExchangeBceOnlyErrors": {
      "value": 129,
      "latex": "129",
      "sources": [
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz",
        "New_Objective_Idea/outputs/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/decisions/outer-19.npz",
        "outputs/analysis_inputs/frozen_analysis_inputs.npz"
      ],
      "claim": "BCE only Errors"
    },
    "ExchangeCommonAccepted": {
      "value": 19134,
      "latex": "19,134",
      "sources": [
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz",
        "New_Objective_Idea/outputs/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/decisions/outer-19.npz",
        "outputs/analysis_inputs/frozen_analysis_inputs.npz"
      ],
      "claim": "Common Accepted"
    },
    "ExchangeCommonErrors": {
      "value": 738,
      "latex": "738",
      "sources": [
        "New_Objective_Idea/outputs/anchored/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/anchored/decisions/outer-19.npz",
        "New_Objective_Idea/outputs/decisions/outer-00.npz",
        "New_Objective_Idea/outputs/decisions/outer-01.npz",
        "New_Objective_Idea/outputs/decisions/outer-02.npz",
        "New_Objective_Idea/outputs/decisions/outer-03.npz",
        "New_Objective_Idea/outputs/decisions/outer-04.npz",
        "New_Objective_Idea/outputs/decisions/outer-05.npz",
        "New_Objective_Idea/outputs/decisions/outer-06.npz",
        "New_Objective_Idea/outputs/decisions/outer-07.npz",
        "New_Objective_Idea/outputs/decisions/outer-08.npz",
        "New_Objective_Idea/outputs/decisions/outer-09.npz",
        "New_Objective_Idea/outputs/decisions/outer-10.npz",
        "New_Objective_Idea/outputs/decisions/outer-11.npz",
        "New_Objective_Idea/outputs/decisions/outer-12.npz",
        "New_Objective_Idea/outputs/decisions/outer-13.npz",
        "New_Objective_Idea/outputs/decisions/outer-14.npz",
        "New_Objective_Idea/outputs/decisions/outer-15.npz",
        "New_Objective_Idea/outputs/decisions/outer-16.npz",
        "New_Objective_Idea/outputs/decisions/outer-17.npz",
        "New_Objective_Idea/outputs/decisions/outer-18.npz",
        "New_Objective_Idea/outputs/decisions/outer-19.npz",
        "outputs/analysis_inputs/frozen_analysis_inputs.npz"
      ],
      "claim": "Common Errors"
    },
    "CurveMspGapMin": {
      "value": 0.023540589908302136,
      "latex": "2.35",
      "sources": [
        "paper/generated/figure2_curves.csv"
      ],
      "claim": "30--60% nominal within-subject quota curve diagnostic"
    },
    "CurveMspGapMax": {
      "value": 0.033972769790906236,
      "latex": "3.40",
      "sources": [
        "paper/generated/figure2_curves.csv"
      ],
      "claim": "30--60% nominal within-subject quota curve diagnostic"
    },
    "CurveLearnedSpread": {
      "value": 0.003789797635605184,
      "latex": "0.38",
      "sources": [
        "paper/generated/figure2_curves.csv"
      ],
      "claim": "30--60% nominal within-subject quota curve diagnostic"
    }
  },
  "comparisons": [
    {
      "scope": "nested FIT",
      "first": "Nested-FixedScale-1",
      "reference": "Nested-BCE",
      "evaluation": "locked_rule",
      "metric": "coverage",
      "difference": 0.016537917177302686,
      "low": 0.004693722451394365,
      "high": 0.02524797690972115,
      "delete_min": 0.015030102782265464,
      "delete_max": 0.02119344694254155,
      "without_s11": 0.02119344694254155,
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "higher_lower_tied_subjects": [
        18,
        2,
        0
      ]
    },
    {
      "scope": "nested FIT",
      "first": "Nested-FixedScale-1",
      "reference": "Nested-BCE",
      "evaluation": "locked_rule",
      "metric": "R_SE",
      "difference": -0.0039435631405704274,
      "low": -0.01412191657235715,
      "high": 0.0022694748428899736,
      "delete_min": -0.0047250009905227056,
      "delete_max": 0.0007790805056046152,
      "without_s11": 0.0007790805056046152,
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ]
    },
    {
      "scope": "nested FIT",
      "first": "Nested-FixedScale-1",
      "reference": "Nested-BCE",
      "evaluation": "quota_0.5",
      "metric": "R_SE",
      "difference": -0.0034191962799683395,
      "low": -0.01301648934352108,
      "high": 0.0023688091347674823,
      "delete_min": -0.004298361580654005,
      "delete_max": 0.0009044534598162957,
      "without_s11": 0.0009044534598162957,
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ]
    },
    {
      "scope": "nested FIT",
      "first": "Nested-FixedScale-1",
      "reference": "Nested-SELE",
      "evaluation": "locked_rule",
      "metric": "coverage",
      "difference": 0.005977293168783426,
      "low": -0.0050177567013059395,
      "high": 0.014502800476062783,
      "delete_min": 0.004388767339019661,
      "delete_max": 0.01010235301612128,
      "without_s11": 0.01010235301612128,
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "higher_lower_tied_subjects": [
        15,
        5,
        0
      ]
    },
    {
      "scope": "nested FIT",
      "first": "Nested-FixedScale-1",
      "reference": "Nested-SELE",
      "evaluation": "locked_rule",
      "metric": "R_SE",
      "difference": -0.0051147793697862015,
      "low": -0.014101675894257301,
      "high": 0.00048377630508569303,
      "delete_min": -0.0057701974307893256,
      "delete_max": -0.0010045329150374163,
      "without_s11": -0.0010045329150374163,
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ]
    },
    {
      "scope": "nested FIT",
      "first": "Nested-FixedScale-1",
      "reference": "Nested-SELE",
      "evaluation": "quota_0.5",
      "metric": "R_SE",
      "difference": -0.0037368718746408555,
      "low": -0.014488512789573318,
      "high": 0.002661260501764971,
      "delete_min": -0.0046978653347848134,
      "delete_max": 0.0011532971030945027,
      "without_s11": 0.0011532971030945027,
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ]
    },
    {
      "scope": "nested FIT",
      "first": "Nested-BCEAnchor-1",
      "reference": "Nested-FixedScale-1",
      "evaluation": "locked_rule",
      "metric": "coverage",
      "difference": -0.006642517267281989,
      "low": -0.012724647917612696,
      "high": 0.0014772836373278492,
      "delete_min": -0.009806239654638227,
      "delete_max": -0.005510162617335168,
      "without_s11": -0.009806239654638227,
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "higher_lower_tied_subjects": [
        5,
        15,
        0
      ]
    },
    {
      "scope": "nested FIT",
      "first": "Nested-BCEAnchor-1",
      "reference": "Nested-FixedScale-1",
      "evaluation": "locked_rule",
      "metric": "R_SE",
      "difference": 0.0019019629226717447,
      "low": -0.0026025069600284726,
      "high": 0.008815030838911518,
      "delete_min": -0.0011760482058614796,
      "delete_max": 0.0026380220709268584,
      "without_s11": -0.0011760482058614796,
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ]
    },
    {
      "scope": "nested FIT",
      "first": "Nested-BCEAnchor-1",
      "reference": "Nested-FixedScale-1",
      "evaluation": "quota_0.5",
      "metric": "R_SE",
      "difference": 0.0018954504958614768,
      "low": -0.0027159598054684133,
      "high": 0.009267628201674497,
      "delete_min": -0.001352072783489984,
      "delete_max": 0.0027113834653839375,
      "without_s11": -0.001352072783489984,
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ]
    },
    {
      "scope": "nested FIT",
      "first": "Nested-BCEAnchor-selected",
      "reference": "Nested-FixedScale-1",
      "evaluation": "locked_rule",
      "metric": "coverage",
      "difference": -0.0038529358255187107,
      "low": -0.010458226965999844,
      "high": 0.005439262719902243,
      "delete_min": -0.007506183335248329,
      "delete_max": -0.002733541242213533,
      "without_s11": -0.007506183335248329,
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ],
      "higher_lower_tied_subjects": [
        5,
        15,
        0
      ]
    },
    {
      "scope": "nested FIT",
      "first": "Nested-BCEAnchor-selected",
      "reference": "Nested-FixedScale-1",
      "evaluation": "locked_rule",
      "metric": "R_SE",
      "difference": 0.0027975983209164515,
      "low": -0.002307148722843052,
      "high": 0.010738640346239635,
      "delete_min": -0.0008017612889882897,
      "delete_max": 0.0035651862426733516,
      "without_s11": -0.0008017612889882897,
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ]
    },
    {
      "scope": "nested FIT",
      "first": "Nested-BCEAnchor-selected",
      "reference": "Nested-FixedScale-1",
      "evaluation": "quota_0.5",
      "metric": "R_SE",
      "difference": 0.002305883348922129,
      "low": -0.0026460231390117825,
      "high": 0.01029542335927681,
      "delete_min": -0.0012141904140881565,
      "delete_max": 0.0031519150358331124,
      "without_s11": -0.0012141904140881565,
      "sources": [
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/subject_means.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/per_subject_records.csv",
        "New_Objective_Idea/outputs/bceanchor_upgrade/tables/summary.csv"
      ]
    },
    {
      "scope": "historical OUTER",
      "first": "FixedScale",
      "reference": "SELE",
      "evaluation": "locked_rule",
      "metric": "coverage",
      "difference": 0.010512606235831667,
      "low": -0.03706298164332462,
      "high": 0.06580231194629532,
      "delete_min": -0.011330017353029187,
      "delete_max": 0.022846560678788874,
      "without_s11": 0.01310423412716083,
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ],
      "higher_lower_tied_subjects": [
        9,
        11,
        0
      ]
    },
    {
      "scope": "historical OUTER",
      "first": "FixedScale",
      "reference": "SELE",
      "evaluation": "locked_rule",
      "metric": "R_SE",
      "difference": 0.0021288957499151634,
      "low": -0.004473232801093096,
      "high": 0.008596611248960512,
      "delete_min": 0.00032332346084743696,
      "delete_max": 0.0038942358631669505,
      "without_s11": 0.0024665089120597533,
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv"
      ]
    },
    {
      "scope": "historical OUTER",
      "first": "FixedScale",
      "reference": "DuoF",
      "evaluation": "locked_rule",
      "metric": "coverage",
      "difference": 0.0677515726269658,
      "low": 0.015417233781157898,
      "high": 0.12758512742591768,
      "delete_min": 0.04892152621658569,
      "delete_max": 0.07644108578264269,
      "without_s11": 0.07153040501652014,
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ],
      "higher_lower_tied_subjects": [
        14,
        5,
        1
      ]
    },
    {
      "scope": "historical OUTER",
      "first": "FixedScale",
      "reference": "DuoF",
      "evaluation": "locked_rule",
      "metric": "R_SE",
      "difference": 0.0024040865883179496,
      "low": -0.008895293163457087,
      "high": 0.014154716904687526,
      "delete_min": -0.0008382940959218918,
      "delete_max": 0.005197521258773666,
      "without_s11": 0.002572642055501187,
      "sources": [
        "New_Objective_Idea/outputs/tables/anchor_per_subject.csv",
        "outputs/strengthening/stage1_strengthening_v1/tables/per_subject.csv"
      ]
    },
    {
      "scope": "historical OUTER (saved interval)",
      "first": "FixedScale",
      "reference": "BCE",
      "evaluation": "locked_rule",
      "metric": "macro_coverage",
      "difference": 0.016077633457467433,
      "low": -0.0367267174111202,
      "high": 0.07296994673378264
    },
    {
      "scope": "historical OUTER (saved interval)",
      "first": "FixedScale",
      "reference": "BCE",
      "evaluation": "locked_rule",
      "metric": "subject_equal_ratio_risk",
      "difference": 0.003804640413566103,
      "low": -0.002851070773387856,
      "high": 0.010281508174988706
    },
    {
      "scope": "historical OUTER (saved interval)",
      "first": "FixedScale",
      "reference": "RiskObjective",
      "evaluation": "locked_rule",
      "metric": "macro_coverage",
      "difference": 0.04985848264756432,
      "low": -0.002621036769707401,
      "high": 0.11286352786013627
    },
    {
      "scope": "historical OUTER (saved interval)",
      "first": "FixedScale",
      "reference": "RiskObjective",
      "evaluation": "locked_rule",
      "metric": "subject_equal_ratio_risk",
      "difference": -0.0011267801544345077,
      "low": -0.01148368931142448,
      "high": 0.0066150547895793685
    }
  ],
  "fixedscale_stages": [
    {
      "stage": "Wake",
      "N": 8285,
      "B": 6727,
      "A": 4827,
      "Q": 4786,
      "K": 41,
      "Coverage": 0.5826191913095956,
      "Accuracy": 0.9915061114563911,
      "CorrectRetention": 0.7114612754571131
    },
    {
      "stage": "N1",
      "N": 2804,
      "B": 831,
      "A": 288,
      "Q": 19,
      "K": 269,
      "Coverage": 0.10271041369472182,
      "Accuracy": 0.06597222222222222,
      "CorrectRetention": 0.02286401925391095
    },
    {
      "stage": "N2",
      "N": 17799,
      "B": 13437,
      "A": 10899,
      "Q": 10594,
      "K": 305,
      "Coverage": 0.6123377717849318,
      "Accuracy": 0.9720157812643362,
      "CorrectRetention": 0.788420034233832
    },
    {
      "stage": "N3",
      "N": 5703,
      "B": 5320,
      "A": 3690,
      "Q": 3579,
      "K": 111,
      "Coverage": 0.6470278800631246,
      "Accuracy": 0.9699186991869919,
      "CorrectRetention": 0.6727443609022556
    },
    {
      "stage": "REM",
      "N": 7717,
      "B": 5844,
      "A": 1751,
      "Q": 1495,
      "K": 256,
      "Coverage": 0.22690164571724764,
      "Accuracy": 0.8537978298115363,
      "CorrectRetention": 0.2558179329226557
    }
  ],
  "exchanged_sets": [
    {
      "set": "FixedScale only",
      "accepted": 2321,
      "errors": 244,
      "pooled_subset_error_rate": 0.10512710038776389,
      "by_stage": [
        {
          "stage": "Wake",
          "accepted": 653,
          "errors": 12
        },
        {
          "stage": "N1",
          "accepted": 85,
          "errors": 76
        },
        {
          "stage": "N2",
          "accepted": 1065,
          "errors": 62
        },
        {
          "stage": "N3",
          "accepted": 232,
          "errors": 25
        },
        {
          "stage": "REM",
          "accepted": 286,
          "errors": 69
        }
      ]
    },
    {
      "set": "BCE only",
      "accepted": 1505,
      "errors": 129,
      "pooled_subset_error_rate": 0.08571428571428572,
      "by_stage": [
        {
          "stage": "Wake",
          "accepted": 287,
          "errors": 14
        },
        {
          "stage": "N1",
          "accepted": 41,
          "errors": 34
        },
        {
          "stage": "N2",
          "accepted": 678,
          "errors": 50
        },
        {
          "stage": "N3",
          "accepted": 180,
          "errors": 17
        },
        {
          "stage": "REM",
          "accepted": 319,
          "errors": 14
        }
      ]
    },
    {
      "set": "Common",
      "accepted": 19134,
      "errors": 738,
      "pooled_subset_error_rate": 0.03857008466603951,
      "by_stage": [
        {
          "stage": "Wake",
          "accepted": 4174,
          "errors": 29
        },
        {
          "stage": "N1",
          "accepted": 203,
          "errors": 193
        },
        {
          "stage": "N2",
          "accepted": 9834,
          "errors": 243
        },
        {
          "stage": "N3",
          "accepted": 3458,
          "errors": 86
        },
        {
          "stage": "REM",
          "accepted": 1465,
          "errors": 187
        }
      ]
    }
  ],
  "checks": [
    "Nested patient means reproduced from repeated records; summaries and existing paired intervals agree",
    "All 42,308 identities occur once per method; subject, predictions and saved per-subject acceptance/error counts agree"
  ]
}

